Linearize or Discretize First? Error Estimates under Mesh-Uniform Regularity and Exponential Stability for the KdV Equation with Boundary Dissipation

We study the Korteweg-de Vries equation on a bounded interval with boundary dissipation, and its spatial semidiscretization by a weighted cubic Hermite Galerkin method. A small nonlinear wave can be approximated by a linear discrete simulation in two orders: linearize first and then discretize, or discretize first and then linearize. Both orders lead to the same total error. They divide this error differently between linearization and discretization. The difference of the two divisions is what we call the ordering error. We show that it is quadratic in the size of the initial datum and carries a positive power of the mesh size, for all time. It can be used to assess the effect of a coarse-mesh correction for nonlinear problems. For the continuous problem, the solution map is analytic, and the semigroup of the linearized equation has Crandall-Pazy regularity with the exact index 3/2. For the weighted scheme, the discrete semigroups of the linearized equation inherit exponential stability, Kato smoothing and Crandall-Pazy regularity, with bounds uniform in the mesh size. The nonlinear solution maps are analytic, also uniformly in the mesh size. These properties give error estimates in which the error and the datum are measured in the same norm: in the energy norm, in $H_0^1$ and in $H^2$. On every interval $[t_0,\infty)$, $t_0>0$, same-norm convergence holds uniformly on balls at algebraic rates. The ordering error is of order $h^{1/6}$ times the square of the energy norm of the datum, uniformly for all $t\ge0$.

==> anc/Lean_KdV_error_theorems/KdVErrorTheorems.lean <==
import KdVErrorTheorems.Audit


==> anc/Lean_KdV_error_theorems/KdVErrorTheorems/Audit.lean <==
import OrderingError.Spec11.Final.CoreStatements
import OrderingError.Spec11.NonTrivialModel.Main
import Lean

set_option maxHeartbeats 0

#print axioms OrderingError.Spec11.Final.final_statement41_core
#print axioms OrderingError.Spec11.Final.final_statement42_core
#print axioms OrderingError.Spec11.Final.final_statement43_core
#print axioms OrderingError.Spec11.Final.final_statement44_core
#print axioms OrderingError.Spec11.NonTrivialModel.premisesCore_holds
#print axioms OrderingError.Spec11.NonTrivialModel.nontrivial_model_exists
#print axioms OrderingError.Spec11.NonTrivialModel.premises_and_nonzero_product
#print axioms OrderingError.Spec11.NonTrivialModel.conclusion41
#print axioms OrderingError.Spec11.NonTrivialModel.conclusion42
#print axioms OrderingError.Spec11.NonTrivialModel.conclusion43
#print axioms OrderingError.Spec11.NonTrivialModel.conclusion44

open Lean Elab Command in
run_cmd do
  let env ← getEnv
  let allowed := #[`propext, `Classical.choice, `Quot.sound]
  let mut count : Nat := 0
  let mut modules : Std.HashMap Name Nat := {}
  for (name, _) in env.constants.toList do
    if let some idx := env.getModuleIdxFor? name then
      let mod := env.header.moduleNames[idx.toNat]!
      if (`OrderingError).isPrefixOf mod then
        count := count + 1
        modules := modules.insert mod (modules.getD mod 0 + 1)
        let axs ← Lean.collectAxioms name
        for ax in axs do
          unless allowed.contains ax do
            throwError "Unexpected axiom {ax} in {name}"
  for (mod, n) in modules.toList do
    logInfo m!"MODULE_DECLARATIONS {mod} {n}"
  logInfo m!"PACKAGE_DECLARATIONS {count}; MODULES_WITH_DECLARATIONS {modules.size}; ALLOWED_AXIOMS_ONLY"


==> anc/Lean_KdV_error_theorems/OrderingError/AnalyticPremises.lean <==
import OrderingError.Premises
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Topology.Algebra.InfiniteSum.NatInt


open scoped NNReal ENNReal Topology

namespace OrderingError

/-- The operator bounds in the abstract quadratic fixed-point theorem.
These are pure functional-analytic data, not PDE assumptions. -/
structure QuadraticBounds {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup X] [NormedSpace ℂ X]
    (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (l q : ℝ) : Prop where
  linear_pos : 0 < l
  bilinear_pos : 0 < q
  linear_bound : ‖L‖ ≤ l
  bilinear_bound : ‖Q‖ ≤ q

/-- The explicit data radius in the proof of Theorem 2.2, arXiv v1. -/
noncomputable def analyticRadius (l q : ℝ) : ℝ := (8 * q * l)⁻¹

/-- The closed solution ball used for uniqueness in Theorem 2.2. -/
noncomputable def quadraticSolutionRadius (q : ℝ) : ℝ := (4 * q)⁻¹

end OrderingError



==> anc/Lean_KdV_error_theorems/OrderingError/Kernel.lean <==
import OrderingError.Premises

open MeasureTheory Set Real
open scoped ENNReal

namespace OrderingError

/-- An integrable scalar majorant used for the three time regions. -/
noncomputable def kernelMajorant (h delta : ℝ) (t : ℝ) : ℝ :=
  (Ioc 0 (meshScale h)).indicator (fun _ => 1) t +
  (Ioi (meshScale h)).indicator (fun t => h * t ^ (-3 / 2 : ℝ)) t +
  (Ioi 0).indicator (fun t => h * exp (-delta * t)) t

lemma meshScale_pos {h : ℝ} (hh : 0 < h) : 0 < meshScale h :=
  Real.rpow_pos_of_pos hh _

lemma mesh_le_meshScale {h : ℝ} (hh : 0 < h) (hh1 : h ≤ 1) : h ≤ meshScale h := by
  exact Real.self_le_rpow_of_le_one hh.le hh1 (by norm_num)

lemma meshScale_le_one {h : ℝ} (hh : 0 < h) (hh1 : h ≤ 1) : meshScale h ≤ 1 := by
  exact Real.rpow_le_one hh.le hh1 (by norm_num)

lemma mesh_tail_identity {h : ℝ} (hh : 0 < h) :
    h * (meshScale h) ^ (-3 / 2 + 1 : ℝ) = meshScale h := by
  rw [meshScale, ← Real.rpow_mul hh.le]
  conv_lhs => lhs; rw [← Real.rpow_one h]
  rw [← Real.rpow_add hh]
  norm_num

lemma majorant_integrable {h delta : ℝ} (hh : 0 < h) (hd : 0 < delta) :
    Integrable (kernelMajorant h delta) := by
  have h₁ : Integrable ((Ioc 0 (meshScale h)).indicator (fun _ : ℝ => (1 : ℝ))) :=
    (integrable_indicator_iff measurableSet_Ioc).mpr (integrableOn_const (C := (1 : ℝ)) (by simp))
  have h₂ : Integrable ((Ioi (meshScale h)).indicator (fun t => h * t ^ (-3 / 2 : ℝ))) :=
    (integrable_indicator_iff measurableSet_Ioi).mpr ((integrableOn_Ioi_rpow_of_lt (a := (-3 / 2 : ℝ)) (by norm_num) (meshScale_pos hh)).const_mul h)
  have h₃ : Integrable ((Ioi 0).indicator (fun t : ℝ => h * exp (-delta * t))) :=
    (integrable_indicator_iff measurableSet_Ioi).mpr ((integrableOn_exp_mul_Ioi (by linarith : -delta < 0) 0).const_mul h)
  exact (h₁.add h₂).add h₃

lemma majorant_integral {h delta : ℝ} (hh : 0 < h) (hd : 0 < delta) :
    (∫ t, kernelMajorant h delta t) = 3 * meshScale h + h / delta := by
  have h₁ : Integrable ((Ioc 0 (meshScale h)).indicator (fun _ : ℝ => (1 : ℝ))) :=
    (integrable_indicator_iff measurableSet_Ioc).mpr (integrableOn_const (C := (1 : ℝ)) (by simp))
  have h₂ : Integrable ((Ioi (meshScale h)).indicator (fun t => h * t ^ (-3 / 2 : ℝ))) :=
    (integrable_indicator_iff measurableSet_Ioi).mpr ((integrableOn_Ioi_rpow_of_lt (a := (-3 / 2 : ℝ)) (by norm_num) (meshScale_pos hh)).const_mul h)
  have h₃ : Integrable ((Ioi 0).indicator (fun t : ℝ => h * exp (-delta * t))) :=
    (integrable_indicator_iff measurableSet_Ioi).mpr ((integrableOn_exp_mul_Ioi (by linarith : -delta < 0) 0).const_mul h)
  unfold kernelMajorant
  rw [integral_add (h₁.fun_add h₂) h₃, integral_add h₁ h₂]
  rw [integral_indicator measurableSet_Ioc, integral_indicator measurableSet_Ioi,
    integral_indicator measurableSet_Ioi, integral_const, integral_const_mul,
    integral_const_mul, integral_Ioi_rpow_of_lt (by norm_num) (meshScale_pos hh),
    integral_exp_mul_Ioi (by linarith : -delta < 0)]
  simp only [Measure.real, smul_eq_mul, mul_one, mul_zero, exp_zero]
  have hid := mesh_tail_identity hh
  norm_num at hid ⊢
  simp only [ENNReal.toReal_ofReal (meshScale_pos hh).le, div_eq_mul_inv]
  nlinarith [hid]

lemma majorant_nonneg {h delta : ℝ} (hh : 0 < h) (t : ℝ) :
    0 ≤ kernelMajorant h delta t := by
  unfold kernelMajorant
  apply add_nonneg
  · apply add_nonneg
    · exact Set.indicator_nonneg (fun _ _ => by norm_num) _
    · exact Set.indicator_nonneg (fun t ht => mul_nonneg hh.le
        (Real.rpow_nonneg (le_of_lt ((meshScale_pos hh).trans ht)) _)) _
  · exact Set.indicator_nonneg (fun _ _ => by positivity) _

lemma KernelControl.bound_constant {K : ℝ → ℝ} {C delta h : ℝ}
    (hK : KernelControl K C delta h) {t : ℝ} (ht : 0 < t) : K t ≤ C := by
  have he : exp (-delta * t) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [hK.gap_pos])
  calc
    K t ≤ C * exp (-delta * t) * min 1 (h * (min t 1) ^ (-3 / 2 : ℝ)) :=
      hK.linear_error_bound t ht
    _ ≤ C * exp (-delta * t) * 1 :=
      mul_le_mul_of_nonneg_left (min_le_left _ _) (by positivity [hK.constant_nonneg])
    _ ≤ C := by nlinarith [hK.constant_nonneg]

lemma KernelControl.bound_majorant {K : ℝ → ℝ} {C delta h : ℝ}
    (hK : KernelControl K C delta h) {t : ℝ} (ht : 0 < t) :
    K t ≤ C * kernelMajorant h delta t := by
  have hh := hK.mesh_pos
  have hc := hK.constant_nonneg
  have he : exp (-delta * t) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [hK.gap_pos])
  by_cases hta : t ≤ meshScale h
  · have hb : 1 ≤ kernelMajorant h delta t := by
      simp only [kernelMajorant, Set.indicator, mem_Ioc, mem_Ioi,
        ht, hta, and_self, not_lt.mpr hta, ite_true, ite_false, add_zero]
      linarith [mul_nonneg hh.le (exp_pos (-delta * t)).le]
    exact (hK.bound_constant ht).trans (by nlinarith)
  · have hat : meshScale h < t := lt_of_not_ge hta
    have hm : kernelMajorant h delta t = h * t ^ (-3 / 2 : ℝ) + h * exp (-delta * t) := by
      simp only [kernelMajorant, Set.indicator, mem_Ioc, mem_Ioi, ht, hta, hat,
        and_false, ite_false, ite_true, zero_add]
    have hp : 0 ≤ t ^ (-3 / 2 : ℝ) := Real.rpow_nonneg ht.le _
    rw [hm]
    by_cases ht1 : t ≤ 1
    · calc
        K t ≤ C * exp (-delta * t) * (h * t ^ (-3 / 2 : ℝ)) := by
          apply (hK.linear_error_bound t ht).trans
          rw [min_eq_left ht1]
          exact mul_le_mul_of_nonneg_left (min_le_right _ _) (by positivity)
        _ ≤ C * (h * t ^ (-3 / 2 : ℝ) + h * exp (-delta * t)) := by
          nlinarith [mul_nonneg hc (mul_nonneg hh.le hp), exp_pos (-delta * t),
            mul_nonneg hc (mul_nonneg hh.le (exp_pos (-delta * t)).le)]
    · have ht1' : 1 ≤ t := le_of_lt (lt_of_not_ge ht1)
      have hb := hK.linear_error_bound t ht
      simp only [min_eq_right ht1', Real.one_rpow, mul_one, min_eq_right hK.mesh_le_one] at hb
      nlinarith [mul_nonneg hc (mul_nonneg hh.le hp)]

lemma KernelControl.integrable {K : ℝ → ℝ} {C delta h : ℝ}
    (hK : KernelControl K C delta h)
    (hKm : AEStronglyMeasurable K (volume.restrict (Ioi 0))) :
    IntegrableOn K (Ioi 0) := by
  apply Integrable.mono' ((majorant_integrable hK.mesh_pos hK.gap_pos).const_mul C).integrableOn hKm
  filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with t ht
  rw [Real.norm_eq_abs, abs_of_nonneg (hK.nonneg t ht)]
  exact hK.bound_majorant ht

lemma KernelControl.integral_bound {K : ℝ → ℝ} {C delta h : ℝ}
    (hK : KernelControl K C delta h)
    (hKm : AEStronglyMeasurable K (volume.restrict (Ioi 0))) :
    (∫ t in Ioi 0, K t) ≤ C * (3 + 1 / delta) * meshScale h := by
  have hi := (majorant_integrable hK.mesh_pos hK.gap_pos).const_mul C
  calc
    _ ≤ ∫ t in Ioi 0, C * kernelMajorant h delta t := by
      apply integral_mono_ae (hK.integrable hKm) hi.integrableOn
      filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with t ht
      exact hK.bound_majorant ht
    _ ≤ ∫ t, C * kernelMajorant h delta t := by
      exact setIntegral_le_integral hi (Filter.Eventually.of_forall
        (fun t => mul_nonneg hK.constant_nonneg (majorant_nonneg hK.mesh_pos t)))
    _ = C * (3 * meshScale h + h / delta) := by
      rw [integral_const_mul, majorant_integral hK.mesh_pos hK.gap_pos]
    _ ≤ _ := by
      have hx := div_le_div_of_nonneg_right (mesh_le_meshScale hK.mesh_pos hK.mesh_le_one) hK.gap_pos.le
      calc
        _ ≤ C * (3 * meshScale h + meshScale h / delta) :=
          mul_le_mul_of_nonneg_left (by linarith) hK.constant_nonneg
        _ = _ := by ring

/-- Measurability of the explicit majorant is checked from its formula. -/
lemma measurable_kernelEnvelope (C delta h : ℝ) : Measurable (kernelEnvelope C delta h) := by
  change Measurable ((Ioi (0 : ℝ)).indicator _)
  apply Measurable.indicator _ measurableSet_Ioi
  fun_prop

lemma kernelEnvelope_control {C delta h : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) : KernelControl (kernelEnvelope C delta h) C delta h where
  constant_nonneg := hC
  gap_pos := hd
  mesh_pos := hh
  mesh_le_one := hh1
  nonneg := by
    intro t ht
    simp only [kernelEnvelope, Set.indicator_of_mem (show t ∈ Ioi 0 from ht)]
    have hp : 0 ≤ (min t 1) ^ (-3 / 2 : ℝ) := Real.rpow_nonneg (le_min ht.le (by norm_num)) _
    positivity
  linear_error_bound := by
    intro t ht
    simp only [kernelEnvelope, Set.indicator_of_mem (show t ∈ Ioi 0 from ht), le_refl]

lemma kernelEnvelope_nonneg {C delta h : ℝ} (hC : 0 ≤ C) (hh : 0 < h) (t : ℝ) :
    0 ≤ kernelEnvelope C delta h t := by
  by_cases ht : 0 < t
  · simp only [kernelEnvelope, Set.indicator_of_mem (show t ∈ Ioi 0 from ht)]
    have hp : 0 ≤ (min t 1) ^ (-3 / 2 : ℝ) := Real.rpow_nonneg (le_min ht.le (by norm_num)) _
    positivity
  · simp [kernelEnvelope, Set.indicator_of_notMem (show t ∉ Ioi 0 from ht)]

lemma kernelEnvelope_le_constant {C delta h : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) (t : ℝ) : kernelEnvelope C delta h t ≤ C := by
  by_cases ht : 0 < t
  · exact (kernelEnvelope_control hC hd hh hh1).bound_constant ht
  · simpa [kernelEnvelope, Set.indicator_of_notMem (show t ∉ Ioi 0 from ht)] using hC

lemma indicator_kernelEnvelope (C delta h : ℝ) :
    (Ioi 0).indicator (kernelEnvelope C delta h) = kernelEnvelope C delta h := by
  ext t
  by_cases ht : t ∈ Ioi (0 : ℝ) <;> simp [kernelEnvelope, ht]

lemma kernelEnvelope_integrable {C delta h : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) : Integrable (kernelEnvelope C delta h) := by
  have hi := (kernelEnvelope_control hC hd hh hh1).integrable
    (measurable_kernelEnvelope C delta h).aestronglyMeasurable.restrict
  have := hi.integrable_indicator measurableSet_Ioi
  simpa only [indicator_kernelEnvelope] using this

lemma kernelEnvelope_integral_bound {C delta h : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) :
    (∫ t, kernelEnvelope C delta h t) ≤ C * (3 + 1 / delta) * meshScale h := by
  have hb := (kernelEnvelope_control hC hd hh hh1).integral_bound
    (measurable_kernelEnvelope C delta h).aestronglyMeasurable.restrict
  have he : (∫ t, kernelEnvelope C delta h t) = ∫ t in Ioi 0, kernelEnvelope C delta h t := by
    conv_rhs => rw [← integral_indicator measurableSet_Ioi]
    rw [indicator_kernelEnvelope]
  rwa [he]

/-- A bounded nonnegative integrable function has every finite moment.
This is the elementary L^1/L^infinity interpolation step. -/
lemma bounded_moment {f : ℝ → ℝ} {C p : ℝ} (hf : Integrable f)
    (h0 : ∀ t, 0 ≤ f t) (hb : ∀ t, f t ≤ C) (hp : 1 ≤ p) :
    (∫⁻ t, ENNReal.ofReal (f t) ^ p) ≤
      ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal (∫ t, f t) := by
  have he (t : ℝ) : ENNReal.ofReal (f t) ^ p ≤
      ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal (f t) := by
    calc
      _ = ENNReal.ofReal (f t) ^ (p - 1) * ENNReal.ofReal (f t) := by
        calc
          _ = ENNReal.ofReal (f t) ^ ((p - 1) + 1) := by congr 1; ring
          _ = _ := by
            rw [ENNReal.rpow_add_of_nonneg _ _ (sub_nonneg.mpr hp) (by norm_num), ENNReal.rpow_one]
      _ ≤ _ := mul_le_mul_left (ENNReal.rpow_le_rpow (ENNReal.ofReal_le_ofReal (hb t))
        (sub_nonneg.mpr hp)) _
  calc
    _ ≤ ∫⁻ t, ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal (f t) := lintegral_mono he
    _ = _ := by
      rw [lintegral_const_mul'' _ hf.aestronglyMeasurable.aemeasurable.ennreal_ofReal,
        ← ofReal_integral_eq_lintegral_ofReal hf (Filter.Eventually.of_forall h0)]

/-- Explicit p-th moment bound, valid for every real p >= 1. -/
theorem kernelEnvelope_moment {C delta h p : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) (hp : 1 ≤ p) :
    (∫⁻ t, ENNReal.ofReal (kernelEnvelope C delta h t) ^ p) ≤
      ENNReal.ofReal C ^ p * ENNReal.ofReal (3 + 1 / delta) *
      ENNReal.ofReal h ^ (2 / 3 : ℝ) := by
  have hb := bounded_moment (kernelEnvelope_integrable hC hd hh hh1)
    (kernelEnvelope_nonneg hC hh) (kernelEnvelope_le_constant hC hd hh hh1) hp
  calc
    _ ≤ ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal (∫ t, kernelEnvelope C delta h t) := hb
    _ ≤ ENNReal.ofReal C ^ (p - 1) *
        ENNReal.ofReal (C * (3 + 1 / delta) * meshScale h) := by
      exact mul_le_mul_right (ENNReal.ofReal_le_ofReal (kernelEnvelope_integral_bound hC hd hh hh1)) _
    _ = _ := by
      rw [ENNReal.ofReal_mul (mul_nonneg hC (by positivity)), ENNReal.ofReal_mul hC]
      simp only [meshScale, ENNReal.ofReal_rpow_of_nonneg hh.le (by norm_num : (0 : ℝ) ≤ 2 / 3)]
      rw [← mul_assoc, ← mul_assoc]
      congr 2
      calc
        _ = ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal C ^ (1 : ℝ) := by rw [ENNReal.rpow_one]
        _ = _ := by
          rw [← ENNReal.rpow_add_of_nonneg _ _ (sub_nonneg.mpr hp) (by norm_num)]
          congr 1
          ring

/-- Lemma 4.10 for the explicit majorant, with a constant independent of h.
The result is stronger in p: every finite real p >= 1 is allowed. -/
theorem kernelEnvelope_eLpNorm {C delta h p : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) (hp : 1 ≤ p) :
    eLpNorm (kernelEnvelope C delta h) (ENNReal.ofReal p) volume ≤
      ENNReal.ofReal C * ENNReal.ofReal (3 + 1 / delta) ^ (1 / p) *
      ENNReal.ofReal h ^ (2 / (3 * p)) := by
  have hp0 : 0 < p := by linarith
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal (by positivity) ENNReal.ofReal_ne_top
    (measurable_kernelEnvelope C delta h).aestronglyMeasurable,
    ENNReal.toReal_ofReal hp0.le]
  simp_rw [Real.enorm_of_nonneg (kernelEnvelope_nonneg hC hh _)]
  calc
    _ ≤ (ENNReal.ofReal C ^ p * ENNReal.ofReal (3 + 1 / delta) *
        ENNReal.ofReal h ^ (2 / 3 : ℝ)) ^ (1 / p) :=
      ENNReal.rpow_le_rpow (kernelEnvelope_moment hC hd hh hh1 hp) (by positivity)
    _ = _ := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ (by positivity),
        ENNReal.mul_rpow_of_nonneg _ _ (by positivity), ← ENNReal.rpow_mul,
        ← ENNReal.rpow_mul]
      simp only [mul_one_div_cancel hp0.ne', ENNReal.rpow_one]
      congr 1
      congr 1
      ring

end OrderingError










==> anc/Lean_KdV_error_theorems/OrderingError/Premises.lean <==
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.GCongr

open MeasureTheory Set Real
open scoped NNReal ENNReal

namespace OrderingError

/-- The short-time scale in Lemma 4.10 of arXiv v1. -/
noncomputable def meshScale (h : ℝ) : ℝ := h ^ (2 / 3 : ℝ)

/-- The weighted scalar kernel hypothesis extracted from Proposition 4.5 and
Lemma 4.10 of arXiv v1. The gap `delta` is `nu' - nu`. No measurability of the operator norm is required: the proved estimates use
the explicit scalar envelope instead.
No PDE, Hilbert space, or spatial regularity assumptions are used here. -/
structure KernelControl (K : ℝ → ℝ) (C delta h : ℝ) : Prop where
  constant_nonneg : 0 ≤ C
  gap_pos : 0 < delta
  mesh_pos : 0 < h
  mesh_le_one : h ≤ 1
  nonneg : ∀ t > 0, 0 ≤ K t
  linear_error_bound : ∀ t > 0,
    K t ≤ C * exp (-delta * t) * min 1 (h * (min t 1) ^ (-3 / 2 : ℝ))

/-- The explicit measurable majorant from Lemma 4.10, extended by zero to
nonpositive times. Its measurability is proved, rather than assumed. -/
noncomputable def kernelEnvelope (C delta h : ℝ) (t : ℝ) : ℝ :=
  (Ioi 0).indicator
    (fun t => C * exp (-delta * t) * min 1 (h * (min t 1) ^ (-3 / 2 : ℝ))) t

                                                                        
                                                                          
                                                                           
                                                                          
                                                                        
structure SpatialBounds (V H W : Type*) [NormedAddCommGroup H] [NormedAddCommGroup W]
    (toH : V → H) (grad supNorm : V → ℝ≥0) (N : V → H) (F : H → V → W)
    (P A CN CF : ℝ≥0) : Prop where
  poincare : ∀ w, ‖toH w‖ₑ ≤ (P : ℝ≥0∞) * grad w
  agmon : ∀ w, (supNorm w : ℝ≥0∞) ^ (2 : ℝ) ≤ (A : ℝ≥0∞) * ‖toH w‖ₑ * grad w
  nonlinear_source : ∀ w, ‖N w‖ₑ ≤ (CN : ℝ≥0∞) * ‖toH w‖ₑ ^ (1 / 2 : ℝ) *
    (grad w : ℝ≥0∞) ^ (3 / 2 : ℝ)
  weak_pairing : ∀ f w, ‖F f w‖ₑ ≤ (CF : ℝ≥0∞) * ‖f‖ₑ * supNorm w

/-- The two components of an energy bound on positive times. In the paper,
A(t) = exp(nu*t) norm(w(t)), B(t) = exp(nu*t) |w(t)|_1, and M + J bounds
E_nu(w). These fields are energy data, not assumed mixed-norm estimates. -/
structure EnergyControl (A B : ℝ → ℝ≥0∞) (M J : ℝ≥0∞) : Prop where
  mass_bound : ∀ᵐ t ∂volume.restrict (Set.Ioi 0), A t ≤ M
  slope_l2 : (∫⁻ t in Set.Ioi 0, B t ^ (2 : ℝ)) ≤ J ^ (2 : ℝ)

/-- The exponential time weight, regarded as a nonnegative extended real. -/
noncomputable def expWeight (nu t : ℝ) : ℝ≥0∞ := ENNReal.ofReal (Real.exp (nu * t))

                                                                          
                                                                        
                                                                      
                                                                        
                                                                                                         
structure BootstrapEstimates {H Z Y : Type*} [NormedAddCommGroup H]
    [NormedAddCommGroup Z] [NormedAddCommGroup Y]
    (error : ℝ → H → Z) (defect : ℝ → H → Y) (ran A B D E F : ℝ) : Prop where
  error_preabsorption : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖error h u‖ ≤ A * h ^ (1 / 6 : ℝ) * ‖u‖ + B * h ^ (1 / 3 : ℝ) * ‖u‖ ^ 2 +
      D * ‖u‖ * ‖error h u‖
  defect_preabsorption : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖defect h u‖ ≤ E * h ^ (1 / 6 : ℝ) * ‖u‖ ^ 2 + F * ‖error h u‖ * ‖u‖

/-- The only holomorphy needed by the Taylor-tail argument: the defect is
holomorphic on a common complex data ball. This is a consequence of Theorem
2.2 and Proposition 3.7 together with the definition of the defect. -/
structure DefectAnalytic {H Y : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y]
    (defect : ℝ → H → Y) (ran : ℝ) : Prop where
  analytic_ball : ∀ h, 0 < h → h ≤ 1 → DifferentiableOn ℂ (defect h) (Metric.ball 0 ran)

/-- Identification of the paper's D_h with the quadratic Taylor coefficient,
cf. the definition of D_h preceding Proposition 4.11 (arXiv v1), and the
Taylor coefficients in Theorem 2.2 / Proposition 3.7. This correspondence
must be supplied when D_h is defined by the continuous/discrete bilinear maps;
it is not silently inferred from holomorphy alone. -/
def QuadraticCoefficientIdentity {H Y : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y]
    (defect quadratic : ℝ → H → Y) (ran : ℝ) : Prop :=
  ∀ h, 0 < h → h ≤ 1 → ∀ R : ℝ≥0, 0 < R → (R : ℝ) < ran →
    ∀ phi : H, ‖phi‖ ≤ 1 → ∀ z : ℂ,
      quadratic h (z • phi) = cauchyPowerSeries (fun z => defect h (z • phi)) 0 R 2 (fun _ => z)

                                                                         
                                                                         
                                                                            
                                                                            
                                                                          
                                                                                                    
structure MildTermBounds {H Z Y : Type*} [NormedAddCommGroup H]
    [NormedAddCommGroup Z] [NormedSpace ℝ Z]
    [NormedAddCommGroup Y] [NormedSpace ℝ Y]
    (error : ℝ → H → Z) (defect : ℝ → H → Y) (ran A B D E F : ℝ) where
  initial : ℝ → H → Z
  sourceZ : ℝ → H → Z
  feedbackZ : ℝ → H → Z
  sourceY : ℝ → H → Y
  feedbackY : ℝ → H → Y
  /-- Equation (4.30), after inclusion into the L4 trajectory space. -/
  mild_error : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    error h u = -initial h u - sourceZ h u + (2 : ℝ) • feedbackZ h u
  /-- The defect identity used just after absorption in Proposition 4.13. -/
  mild_defect : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    defect h u = -sourceY h u + (2 : ℝ) • feedbackY h u
  /-- Lemma 4.12, initial term. -/
  initial_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖initial h u‖ ≤ A * h ^ (1 / 6 : ℝ) * ‖u‖
  /-- Lemma 4.12, L4 convolution plus quadratic source and analytic energy bound. -/
  sourceZ_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖sourceZ h u‖ ≤ B * h ^ (1 / 3 : ℝ) * ‖u‖ ^ 2
  /-- Forced estimate and mixed feedback, including the energy of the mean trajectory. -/
  feedbackZ_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    2 * ‖feedbackZ h u‖ ≤ D * ‖u‖ * ‖error h u‖
  /-- Lemma 4.12, uniform-time convolution plus quadratic source. -/
  sourceY_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    ‖sourceY h u‖ ≤ E * h ^ (1 / 6 : ℝ) * ‖u‖ ^ 2
  /-- Forced estimate and weak feedback in the uniform-time target. -/
  feedbackY_bound : ∀ h, 0 < h → h ≤ 1 → ∀ u : H, ‖u‖ < ran →
    2 * ‖feedbackY h u‖ ≤ F * ‖error h u‖ * ‖u‖

/-- A Bochner operator convolution. For causal applications both factors are
extended by zero and the operator already includes the exponential weight. -/
noncomputable def operatorConvolution {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (L : ℝ → E →L[ℝ] E) (g : ℝ → E) (t : ℝ) : E :=
  ∫ s, L s (g (t - s))

/-- The weighted causal source; zero extension is part of the representation. -/
noncomputable def causalWeight {H : Type*} [NormedAddCommGroup H] [NormedSpace ℝ H]
    (nu : ℝ) (f : ℝ → H) : ℝ → H :=
  (Ioi 0).indicator (fun t => Real.exp (nu * t) • f t)

/-- Representation of the energy space X_0 and its two trajectory targets.
M and J are the components of E_nu. The norm identities represent the
trajectory norms, not analytic estimates. Measurability belongs to premise 5. -/
structure EnergySpace (V H W T Z Y : Type*)
    [NormedAddCommGroup H] [NormedSpace ℂ H] [NormedAddCommGroup W]
    [NormedAddCommGroup T] [NormedSpace ℂ T]
    [NormedAddCommGroup Z] [NormedSpace ℂ Z]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y]
    (toH : V → H) (grad supNorm : V → ℝ≥0) (N : V → H) (F : H → V → W)
    (nu : ℝ) where
  profile : T → ℝ → V
  mass : T → ℝ≥0∞
  slope : T → ℝ≥0∞
  energy : ∀ w, EnergyControl
    (fun t => expWeight nu t * ‖toH (profile w t)‖ₑ)
    (fun t => expWeight nu t * grad (profile w t)) (mass w) (slope w)
  energy_norm : ∀ w, mass w + slope w ≤ ‖w‖ₑ
  toZ : T →L[ℂ] Z
  toY : T →L[ℂ] Y
  normZ : ∀ w, ‖toZ w‖ₑ = eLpNorm
    (fun t => expWeight nu t * ‖toH (profile w t)‖ₑ) 4 (volume.restrict (Ioi 0))
  normY : ∀ w, ‖toY w‖ ≤ ‖w‖
  mass_measurable : ∀ w, AEMeasurable
    (fun t => expWeight nu t * ‖toH (profile w t)‖ₑ) (volume.restrict (Ioi 0))
  slope_measurable : ∀ w, AEMeasurable
    (fun t => expWeight nu t * (grad (profile w t) : ℝ≥0∞)) (volume.restrict (Ioi 0))
  sup_measurable : ∀ w, AEMeasurable
    (fun t => (supNorm (profile w t) : ℝ≥0∞)) (volume.restrict (Ioi 0))
  source_measurable : ∀ w, AEMeasurable
    (fun t => expWeight nu t * ‖N (profile w t)‖ₑ) (volume.restrict (Ioi 0))
  source_strong : ∀ w, AEStronglyMeasurable (causalWeight nu (fun t => N (profile w t))) volume
  feedback_measurable : ∀ e w, AEMeasurable
    (fun t => expWeight nu t * ‖F (toH (profile e t)) (profile w t)‖ₑ)
    (volume.restrict (Ioi 0))

/-- The original PDE premises on an abstract energy trajectory space.
The common ball is premise 1 (Theorem 2.2 / Proposition 3.7); forced is
premise 2 (discrete (2.19)); linear is premise 4 (Proposition 4.5).
The mild identities are (4.30) in its Z and Y targets. Other fields identify
represented terms and their measurability (premise 5). No mixed time bound
or pre-absorption estimate is assumed. -/
structure EnergyOrderingModel {V H W T Z Y : Type*}
    [NormedAddCommGroup H] [NormedSpace ℂ H] [NormedAddCommGroup W]
    [NormedAddCommGroup T] [NormedSpace ℂ T]
    [NormedAddCommGroup Z] [NormedSpace ℂ Z]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y]
    {toH : V → H} {grad supNorm : V → ℝ≥0} {N : V → H} {F : H → V → W} {nu : ℝ}
    (es : EnergySpace V H W T Z Y toH grad supNorm N F nu)
    (ran delta : ℝ) (C M0 forcedConstant : ℝ≥0) where
  solution : H → T
  discrete : ℝ → H → T
  common_energy_ball : ∀ h, 0 < h → h ≤ 1 → ∀ u, ‖u‖ < ran →
    ‖solution u‖ + ‖discrete h u‖ ≤ (M0 : ℝ) * ‖u‖
  solution_analytic : DifferentiableOn ℂ solution (Metric.ball 0 ran)
  discrete_analytic : ∀ h, 0 < h → h ≤ 1 → DifferentiableOn ℂ (discrete h) (Metric.ball 0 ran)
  kernel : ℝ → ℝ → H →L[ℝ] H
  linear : ∀ h, 0 < h → h ≤ 1 → ∀ t,
    ‖kernel h t‖ₑ ≤ ENNReal.ofReal (kernelEnvelope C delta h t)
  initial : ℝ → H → Z
  initialY : ℝ → H →L[ℂ] Y
  sourceZ : ℝ → T → Z
  sourceY : ℝ → T → Y
  feedback : ℝ → T → T → T
  initial_norm : ∀ h u, ‖initial h u‖ₑ = eLpNorm (fun t => kernel h t u) 4 volume
  sourceZ_norm : ∀ h w, ‖sourceZ h w‖ₑ = eLpNorm
    (operatorConvolution (kernel h) (causalWeight nu (fun t => N (es.profile w t)))) 4 volume
  sourceY_norm : ∀ h w, ‖sourceY h w‖ₑ = ⨆ t : ℝ,
    ‖operatorConvolution (kernel h) (causalWeight nu (fun t => N (es.profile w t))) t‖ₑ
  initial_measurable : ∀ h u, AEStronglyMeasurable (fun t => kernel h t u) volume
  convolution_measurable : ∀ h w, AEStronglyMeasurable
    (operatorConvolution (kernel h) (causalWeight nu (fun t => N (es.profile w t)))) volume
  integrand_measurable : ∀ h w t, AEStronglyMeasurable
    (fun s => kernel h s (causalWeight nu (fun t => N (es.profile w t)) (t - s))) volume
  forced : ∀ h, 0 < h → h ≤ 1 → ∀ e w,
    ‖feedback h e w‖ₑ ≤ (forcedConstant : ℝ≥0∞) * eLpNorm
      (fun t => expWeight nu t * ‖F (toH (es.profile e t)) (es.profile w t)‖ₑ)
      2 (volume.restrict (Ioi 0))
  mildZ : ∀ h, 0 < h → h ≤ 1 → ∀ u, ‖u‖ < ran →
    es.toZ (solution u - discrete h u) = -initial h u - sourceZ h (solution u) +
      (2 : ℝ) • es.toZ (feedback h (solution u - discrete h u)
        ((2 : ℂ)⁻¹ • (solution u + discrete h u)))
  mildY : ∀ h, 0 < h → h ≤ 1 → ∀ u, ‖u‖ < ran →
    es.toY (solution u - discrete h u) = -initialY h u - sourceY h (solution u) +
      (2 : ℝ) • es.toY (feedback h (solution u - discrete h u)
        ((2 : ℂ)⁻¹ • (solution u + discrete h u)))

/-- A local power series on a complex ray. The default branch is irrelevant
when the solution map is holomorphic near zero. -/
noncomputable def raySeries {H Y : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y] (f : H → Y) (u : H) :
    FormalMultilinearSeries ℂ ℂ Y := by
  classical
  exact if hf : AnalyticAt ℂ (fun z : ℂ => f (z • u)) 0 then Classical.choose hf else 0

/-- The quadratic Taylor term evaluated on the diagonal, defined on rays.
This is P_2 in Theorem 2.2 and P_{2,h} in Proposition 3.7. -/
noncomputable def quadraticPart {H Y : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup Y] [NormedSpace ℂ Y] (f : H → Y) (u : H) : Y :=
  raySeries f u 2 (fun _ => 1)
section ModelDefinitions
variable {V H W T Z Y : Type*}
  [NormedAddCommGroup H] [NormedSpace ℂ H] [NormedAddCommGroup W]
  [NormedAddCommGroup T] [NormedSpace ℂ T]
  [NormedAddCommGroup Z] [NormedSpace ℂ Z]
  [NormedAddCommGroup Y] [NormedSpace ℂ Y]
  {toH : V → H} {grad supNorm : V → ℝ≥0} {N : V → H} {F : H → V → W} {nu : ℝ}
  {es : EnergySpace V H W T Z Y toH grad supNorm N F nu}
  {ran delta : ℝ} {C M0 forcedConstant : ℝ≥0}

/-- The solution error in Z_nu. -/
noncomputable def EnergyOrderingModel.error
    (model : EnergyOrderingModel es ran delta C M0 forcedConstant) (h : ℝ) (u : H) : Z :=
  es.toZ (model.solution u - model.discrete h u)

/-- The ordering defect: solution error plus the initial linear error,
as in the splitting identity preceding (4.30). -/
noncomputable def EnergyOrderingModel.defect
    (model : EnergyOrderingModel es ran delta C M0 forcedConstant) (h : ℝ) (u : H) : Y :=
  es.toY (model.solution u - model.discrete h u) + model.initialY h u
/-- The paper's definition D_h = P_2 - P_{2,h}, with the discrete projection
already included in the discrete solution map. It is not an estimate premise. -/
noncomputable def EnergyOrderingModel.quadratic
    (model : EnergyOrderingModel es ran delta C M0 forcedConstant) (h : ℝ) (u : H) : Y :=
  quadraticPart (fun v => es.toY (model.solution v)) u -
    quadraticPart (fun v => es.toY (model.discrete h v)) u

end ModelDefinitions

end OrderingError















==> anc/Lean_KdV_error_theorems/OrderingError/Quadratic411Time.lean <==
import OrderingError.Kernel
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Tactic

open Set MeasureTheory Real
open scoped ENNReal Interval

namespace OrderingError

/-- The truncated positive time used in Proposition 4.11, arXiv v1. -/
noncomputable def quadraticTime (t : ℝ) : ℝ := min t 1

/-- An integrable singular kernel after extracting the target exponential. -/
noncomputable def quadraticTimeKernel (a d t : ℝ) : ℝ :=
  quadraticTime t ^ (-a) * exp (-d * t)

/-- Explicit integral constant for a singularity with exponent a<1. -/
noncomputable def quadraticTimeConstant (a d : ℝ) : ℝ := 1 / (1 - a) + 1 / d

/-- A scalar majorant only; no measurability of operator norms is used. -/
noncomputable def quadraticTimeMajorant (a d t : ℝ) : ℝ :=
  (Ioc (0 : ℝ) 1).indicator (fun x => x ^ (-a)) t +
    (Ioi (0 : ℝ)).indicator (fun x => exp (-d * x)) t

lemma quadraticTime_pos {t : ℝ} (ht : 0 < t) : 0 < quadraticTime t := lt_min ht (by norm_num)

lemma quadraticTime_le_one (t : ℝ) : quadraticTime t ≤ 1 := min_le_right _ _

lemma quadraticTime_half_le {t s : ℝ} (hs : t / 2 ≤ s) :
    quadraticTime t / 2 ≤ quadraticTime s := by
  apply le_min
  · have := min_le_left t (1 : ℝ); dsimp [quadraticTime] at *; linarith
  · have := quadraticTime_le_one t; linarith

lemma quadraticTime_power_half {t s b : ℝ} (ht : 0 < t) (hs : t / 2 ≤ s) (hb : 0 ≤ b) :
    quadraticTime s ^ (-b) ≤ (2 : ℝ) ^ b * quadraticTime t ^ (-b) := by
  have hp := quadraticTime_pos ht
  have hh := Real.rpow_le_rpow_of_nonpos (by positivity : 0 < quadraticTime t / 2)
    (quadraticTime_half_le hs) (neg_nonpos.mpr hb)
  apply hh.trans_eq
  rw [Real.div_rpow hp.le (by norm_num), Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2)]
  simp only [div_inv_eq_mul]
  ring

lemma quadraticTimeKernel_nonneg {a d t : ℝ} (ht : 0 < t) :
    0 ≤ quadraticTimeKernel a d t := by
  unfold quadraticTimeKernel
  positivity [quadraticTime_pos ht]

lemma quadraticTimeMajorant_nonneg {a d : ℝ} (t : ℝ) :
    0 ≤ quadraticTimeMajorant a d t := by
  unfold quadraticTimeMajorant
  apply add_nonneg
  · exact Set.indicator_nonneg (fun x hx => Real.rpow_nonneg hx.1.le _) t
  · exact Set.indicator_nonneg (fun _ _ => (exp_pos _).le) t

lemma quadraticTimeMajorant_integrable {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    Integrable (quadraticTimeMajorant a d) := by
  have hp := (intervalIntegrable_iff_integrableOn_Ioc_of_le (by norm_num : (0 : ℝ) ≤ 1)).mp
    (intervalIntegral.intervalIntegrable_rpow' (by linarith : -1 < -a))
  exact (hp.integrable_indicator measurableSet_Ioc).add
    ((integrableOn_exp_mul_Ioi (by linarith : -d < 0) 0).integrable_indicator measurableSet_Ioi)

lemma quadraticTimeMajorant_integral {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    (∫ t, quadraticTimeMajorant a d t) = quadraticTimeConstant a d := by
  have hp := (intervalIntegrable_iff_integrableOn_Ioc_of_le (by norm_num : (0 : ℝ) ≤ 1)).mp
    (intervalIntegral.intervalIntegrable_rpow' (by linarith : -1 < -a))
  have he := integrableOn_exp_mul_Ioi (by linarith : -d < 0) 0
  unfold quadraticTimeMajorant
  rw [integral_add (hp.integrable_indicator measurableSet_Ioc) (he.integrable_indicator measurableSet_Ioi),
    integral_indicator measurableSet_Ioc, integral_indicator measurableSet_Ioi,
    ← intervalIntegral.integral_of_le (by norm_num : (0 : ℝ) ≤ 1),
    integral_rpow (Or.inl (by linarith : -1 < -a)),
    integral_exp_mul_Ioi (by linarith : -d < 0)]
  simp only [one_rpow, zero_rpow (by linarith : -a + 1 ≠ 0), sub_zero, mul_zero, exp_zero]
  unfold quadraticTimeConstant
  ring

lemma quadraticTimeKernel_le_majorant {a d t : ℝ} (hd : 0 < d) (ht : 0 < t) :
    quadraticTimeKernel a d t ≤ quadraticTimeMajorant a d t := by
  have he : exp (-d * t) ≤ 1 := exp_le_one_iff.mpr (by nlinarith)
  by_cases ht1 : t ≤ 1
  · simp only [quadraticTimeMajorant, indicator_of_mem (show t ∈ Ioc (0 : ℝ) 1 from ⟨ht, ht1⟩),
      indicator_of_mem (show t ∈ Ioi (0 : ℝ) from ht), quadraticTimeKernel, quadraticTime, min_eq_left ht1]
    nlinarith [Real.rpow_nonneg ht.le (-a), exp_pos (-d * t)]
  · simp only [quadraticTimeMajorant, indicator_of_notMem (show t ∉ Ioc (0 : ℝ) 1 from fun h => ht1 h.2),
      indicator_of_mem (show t ∈ Ioi (0 : ℝ) from ht), quadraticTimeKernel, quadraticTime,
      min_eq_right (le_of_not_ge ht1), one_rpow, one_mul, zero_add, le_refl]

lemma quadraticTimeKernel_integrable {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    IntegrableOn (quadraticTimeKernel a d) (Ioi 0) := by
  apply Integrable.mono' (quadraticTimeMajorant_integrable ha hd).integrableOn
    (show AEStronglyMeasurable (quadraticTimeKernel a d) (volume.restrict (Ioi 0)) by
      unfold quadraticTimeKernel quadraticTime; fun_prop)
  filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with t ht
  rw [Real.norm_eq_abs, abs_of_nonneg (quadraticTimeKernel_nonneg ht)]
  exact quadraticTimeKernel_le_majorant hd ht

lemma quadraticTimeKernel_intervalIntegrable {a d t : ℝ} (ha : a < 1) (hd : 0 < d) (ht : 0 ≤ t) :
    IntervalIntegrable (quadraticTimeKernel a d) volume 0 t :=
  (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr
    ((quadraticTimeKernel_integrable ha hd).mono_set (fun _ hx => hx.1))

lemma quadraticTimeKernel_integral_global {a d t : ℝ} (ha : a < 1) (hd : 0 < d) (ht : 0 ≤ t) :
    (∫ s in (0 : ℝ)..t, quadraticTimeKernel a d s) ≤ quadraticTimeConstant a d := by
  rw [intervalIntegral.integral_of_le ht]
  calc
    _ ≤ ∫ s in Ioc (0 : ℝ) t, quadraticTimeMajorant a d s := by
      apply integral_mono_ae
        ((quadraticTimeKernel_integrable ha hd).mono_set (fun _ hx => hx.1))
        (quadraticTimeMajorant_integrable ha hd).integrableOn
      filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with s hs
      exact quadraticTimeKernel_le_majorant hd hs.1
    _ ≤ ∫ s, quadraticTimeMajorant a d s := setIntegral_le_integral
      (quadraticTimeMajorant_integrable ha hd) (Filter.Eventually.of_forall quadraticTimeMajorant_nonneg)
    _ = _ := quadraticTimeMajorant_integral ha hd

lemma quadraticTimeKernel_integral_small {a d t : ℝ} (ha : a < 1) (hd : 0 < d)
    (ht : 0 < t) (ht1 : t ≤ 1) :
    (∫ s in (0 : ℝ)..t, quadraticTimeKernel a d s) ≤ t ^ (1 - a) / (1 - a) := by
  have hp := intervalIntegral.intervalIntegrable_rpow' (a := (0 : ℝ)) (b := t) (by linarith : -1 < -a)
  have he : (∫ s in (0 : ℝ)..t, s ^ (-a)) = t ^ (1 - a) / (1 - a) := by
    rw [integral_rpow (Or.inl (by linarith : -1 < -a))]
    simp only [zero_rpow (by linarith : -a + 1 ≠ 0), sub_zero]
    rw [show -a + 1 = 1 - a by ring]
  rw [← he, intervalIntegral.integral_of_le ht.le, intervalIntegral.integral_of_le ht.le]
  apply integral_mono_ae ((quadraticTimeKernel_integrable ha hd).mono_set (fun _ hx => hx.1))
    ((intervalIntegrable_iff_integrableOn_Ioc_of_le ht.le).mp hp)
  filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with s hs
  unfold quadraticTimeKernel quadraticTime
  rw [min_eq_left (hs.2.trans ht1)]
  exact mul_le_of_le_one_right (Real.rpow_nonneg hs.1.le _) (exp_le_one_iff.mpr (by nlinarith [hs.1]))

/-- The exact small-time gain 1-a, with a finite large-time constant. -/
theorem quadraticTimeKernel_integral_scaled {a d t : ℝ} (ha : a < 1) (hd : 0 < d) (ht : 0 < t) :
    (∫ s in (0 : ℝ)..t, quadraticTimeKernel a d s) ≤
      quadraticTimeConstant a d * quadraticTime t ^ (1 - a) := by
  by_cases ht1 : t ≤ 1
  · apply (quadraticTimeKernel_integral_small ha hd ht ht1).trans
    rw [quadraticTime, min_eq_left ht1]
    unfold quadraticTimeConstant
    have hp : 0 ≤ t ^ (1 - a) := Real.rpow_nonneg ht.le _
    have hdp : 0 ≤ 1 / d := by positivity
    simp only [div_eq_mul_inv, one_mul] at hdp ⊢
    nlinarith [mul_nonneg hp hdp]
  · simpa only [quadraticTime, min_eq_right (le_of_not_ge ht1), one_rpow, mul_one] using
      quadraticTimeKernel_integral_global ha hd ht.le


lemma quadraticTimeConstant_pos {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    0 < quadraticTimeConstant a d := by unfold quadraticTimeConstant; positivity

/-- Half-interval extraction and the exact singular-integral power.
This gives a+b-1=5/2 and 13/8 for the two late terms of Proposition 4.11. -/
theorem quadraticTime_late_integral {a b d t : ℝ} (ha : a < 1) (hb : 0 ≤ b)
    (hd : 0 < d) (ht : 0 < t) :
    IntervalIntegrable (fun s => quadraticTimeKernel a d (t - s) * quadraticTime s ^ (-b))
      volume (t / 2) t ∧
    (∫ s in t / 2..t, quadraticTimeKernel a d (t - s) * quadraticTime s ^ (-b)) ≤
      (2 : ℝ) ^ b * quadraticTimeConstant a d * quadraticTime t ^ (1 - a - b) := by
  have ht2 : 0 ≤ t / 2 := by positivity
  have hhalf : t / 2 ≤ t := by linarith
  have hir := (quadraticTimeKernel_intervalIntegrable ha hd ht2).comp_sub_left t
  rw [sub_zero, show t - t / 2 = t / 2 by ring] at hir
  have hir' := hir.symm
  let B := (2 : ℝ) ^ b * quadraticTime t ^ (-b)
  have hB : 0 ≤ B := by dsimp [B]; positivity [quadraticTime_pos ht]
  have hdom {s : ℝ} (hs : s ∈ Ioo (t / 2) t) :
      quadraticTimeKernel a d (t - s) * quadraticTime s ^ (-b) ≤
        B * quadraticTimeKernel a d (t - s) := by
    have hk := quadraticTimeKernel_nonneg (a := a) (d := d) (sub_pos.mpr hs.2)
    exact (mul_le_mul_of_nonneg_left (quadraticTime_power_half ht hs.1.le hb) hk).trans_eq (mul_comm _ _)
  have hi : IntervalIntegrable
      (fun s => quadraticTimeKernel a d (t - s) * quadraticTime s ^ (-b)) volume (t / 2) t := by
    rw [intervalIntegrable_iff_integrableOn_Ioo_of_le hhalf]
    apply Integrable.mono'
      ((intervalIntegrable_iff_integrableOn_Ioo_of_le hhalf).mp (hir'.const_mul B))
      (show AEStronglyMeasurable _ _ by unfold quadraticTimeKernel quadraticTime; fun_prop)
    filter_upwards [self_mem_ae_restrict measurableSet_Ioo] with s hs
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg
      (quadraticTimeKernel_nonneg (sub_pos.mpr hs.2))
      (Real.rpow_nonneg (quadraticTime_pos (by linarith [hs.1])).le _))]
    exact hdom hs
  refine ⟨hi, ?_⟩
  calc
    _ ≤ ∫ s in t / 2..t, B * quadraticTimeKernel a d (t - s) := by
      rw [intervalIntegral.integral_of_le hhalf, integral_Ioc_eq_integral_Ioo,
        intervalIntegral.integral_of_le hhalf, integral_Ioc_eq_integral_Ioo]
      apply integral_mono_ae
        ((intervalIntegrable_iff_integrableOn_Ioo_of_le hhalf).mp hi)
        ((intervalIntegrable_iff_integrableOn_Ioo_of_le hhalf).mp (hir'.const_mul B))
      filter_upwards [self_mem_ae_restrict measurableSet_Ioo] with s hs
      exact hdom hs
    _ = B * ∫ s in (0 : ℝ)..t / 2, quadraticTimeKernel a d s := by
      rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_comp_sub_left]
      simp only [sub_self, show t - t / 2 = t / 2 by ring]
    _ ≤ B * ∫ s in (0 : ℝ)..t, quadraticTimeKernel a d s := by
      apply mul_le_mul_of_nonneg_left _ hB
      rw [intervalIntegral.integral_of_le ht2, intervalIntegral.integral_of_le ht.le]
      apply setIntegral_mono_set
        ((intervalIntegrable_iff_integrableOn_Ioc_of_le ht.le).mp
          (quadraticTimeKernel_intervalIntegrable ha hd ht.le))
      · filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with s hs
        exact quadraticTimeKernel_nonneg hs.1
      · exact Filter.Eventually.of_forall (fun _ hs => ⟨hs.1, hs.2.trans hhalf⟩)
    _ ≤ B * (quadraticTimeConstant a d * quadraticTime t ^ (1 - a)) :=
      mul_le_mul_of_nonneg_left (quadraticTimeKernel_integral_scaled ha hd ht) hB
    _ = _ := by
      dsimp [B]
      rw [show (2 : ℝ) ^ b * quadraticTime t ^ (-b) *
        (quadraticTimeConstant a d * quadraticTime t ^ (1 - a)) =
        (2 : ℝ) ^ b * quadraticTimeConstant a d *
          (quadraticTime t ^ (-b) * quadraticTime t ^ (1 - a)) by ring,
        ← Real.rpow_add (quadraticTime_pos ht)]
      congr 2
      ring

end OrderingError

==> anc/Lean_KdV_error_theorems/OrderingError/QuadraticEquation.lean <==
import OrderingError.QuadraticFixedPoint

open Finset Set Metric
open scoped NNReal ENNReal Topology

namespace OrderingError
section Equation
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X] [CompleteSpace X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

/-- Cauchy multiplication for an arbitrary continuous bilinear map. -/
lemma bilinear_tsum_antidiagonal (Q : X →L[ℂ] X →L[ℂ] X) (v : ℕ → X)
    (hv : Summable (fun n => ‖v n‖)) :
    Q (∑' n, v n) (∑' n, v n) =
      ∑' n, ∑ i : Fin (n + 1), Q (v i.val) (v (n - i.val)) := by
  have hmul : Summable (fun p : ℕ × ℕ => ‖v p.1‖ * ‖v p.2‖) :=
    hv.mul_of_nonneg hv (fun n => norm_nonneg (v n)) (fun n => norm_nonneg (v n))
  have hdouble : Summable (fun p : ℕ × ℕ => Q (v p.1) (v p.2)) :=
    (hmul.mul_left ‖Q‖).of_norm_bounded (fun p => by
      simpa only [mul_assoc] using Q.le_opNorm₂ (v p.1) (v p.2))
  have hprod : Q (∑' n, v n) (∑' n, v n) = ∑' p : ℕ × ℕ, Q (v p.1) (v p.2) := by
    calc
      _ = ∑' i, Q (v i) (∑' j, v j) := (Q.flip _).map_tsum hv.of_norm
      _ = ∑' i, ∑' j, Q (v i) (v j) := by
        congr 1
        funext i
        exact (Q (v i)).map_tsum hv.of_norm
      _ = _ := (hdouble.tsum_prod' (fun i => (Q (v i)).summable hv.of_norm)).symm
  rw [hprod]
  have hsigma : Summable (fun p : Σ n : ℕ, Finset.antidiagonal n =>
      Q (v p.2.val.1) (v p.2.val.2)) :=
    Finset.HasAntidiagonal.sigmaAntidiagonalEquivProd.summable_iff.mpr hdouble
  calc
    _ = ∑' p : Σ n : ℕ, Finset.antidiagonal n,
        Q (v p.2.val.1) (v p.2.val.2) :=
      (Finset.HasAntidiagonal.sigmaAntidiagonalEquivProd.tsum_eq _).symm
    _ = ∑' n : ℕ, ∑' p : Finset.antidiagonal n, Q (v p.val.1) (v p.val.2) :=
      hsigma.tsum_sigma' (fun _ => (hasSum_fintype _).summable)
    _ = _ := by
      apply tsum_congr
      intro n
      calc
        _ = ∑ p : Finset.antidiagonal n, Q (v p.val.1) (v p.val.2) :=
          tsum_fintype (L := .unconditional _) (fun p : Finset.antidiagonal n => Q (v p.val.1) (v p.val.2))
        _ = ∑ p ∈ Finset.antidiagonal n, Q (v p.1) (v p.2) :=
          Finset.sum_finset_coe (fun p : ℕ × ℕ => Q (v p.1) (v p.2)) (Finset.antidiagonal n)
        _ = ∑ i ∈ Finset.range (n + 1), Q (v i) (v (n - i)) :=
          Nat.sum_antidiagonal_eq_sum_range_succ (fun i j => Q (v i) (v j)) n
        _ = _ := Finset.sum_range (n := n + 1) (fun i => Q (v i) (v (n - i)))
/-- The absolutely convergent series solves the quadratic equation. -/
theorem quadraticSolution_equation (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) :
    quadraticSolution L Q f = L f + Q (quadraticSolution L Q f) (quadraticSolution L Q f) := by
  have hs := (quadraticSolution_summable_norm hb hf).of_norm
  have he := bilinear_tsum_antidiagonal Q (fun n => quadraticCoeff L Q n (fun _ => f))
    (quadraticSolution_summable_norm hb hf)
  change Q (quadraticSolution L Q f) (quadraticSolution L Q f) = _ at he
  rw [he]
  simp_rw [← quadraticCoeff_succ]
  simpa only [quadraticSolution, quadraticCoeff_zero] using hs.tsum_eq_zero_add

/-- The solution lies in the fixed point ball of radius (4*q)^(-1). -/
theorem quadraticSolution_mem_closedBall (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) :
    ‖quadraticSolution L Q f‖ ≤ quadraticSolutionRadius q := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  apply (quadraticSolution_bound hb hf).trans
  calc
    _ ≤ 2 * l * analyticRadius l q := by gcongr
    _ = _ := by dsimp [analyticRadius, quadraticSolutionRadius]; field_simp; ring

omit [CompleteSpace X] in
/-- The quadratic map has Lipschitz constant at most one half on the fixed
point ball. This algebraic estimate does not assume symmetry of Q. -/
lemma quadratic_map_contraction (hb : QuadraticBounds L Q l q) {x y : X}
    (hx : ‖x‖ ≤ quadraticSolutionRadius q) (hy : ‖y‖ ≤ quadraticSolutionRadius q) :
    ‖Q x x - Q y y‖ ≤ (1 / 2 : ℝ) * ‖x - y‖ := by
  have hq := hb.bilinear_pos
  have hbound (u v : X) : ‖Q u v‖ ≤ q * ‖u‖ * ‖v‖ :=
    (Q.le_opNorm₂ u v).trans (by gcongr; exact hb.bilinear_bound)
  have hsplit : Q x x - Q y y = Q x (x - y) + Q (x - y) y := by
    simp only [map_sub, sub_apply]
    abel
  rw [hsplit]
  apply (norm_add_le _ _).trans
  have h1 := hbound x (x - y)
  have h2 := hbound (x - y) y
  have hr : q * quadraticSolutionRadius q = 1 / 4 := by
    dsimp [quadraticSolutionRadius]
    field_simp
  have hxq : q * ‖x‖ ≤ 1 / 4 := by nlinarith [mul_le_mul_of_nonneg_left hx hq.le]
  have hyq : q * ‖y‖ ≤ 1 / 4 := by nlinarith [mul_le_mul_of_nonneg_left hy hq.le]
  nlinarith [mul_le_mul_of_nonneg_right hxq (norm_nonneg (x - y)),
    mul_le_mul_of_nonneg_right hyq (norm_nonneg (x - y))]

/-- Uniqueness holds in the entire closed fixed point ball. -/
theorem quadraticSolution_unique (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) {w : X}
    (hw : ‖w‖ ≤ quadraticSolutionRadius q) (heq : w = L f + Q w w) :
    w = quadraticSolution L Q f := by
  have hu := quadraticSolution_equation hb hf
  have hc := quadratic_map_contraction hb hw (quadraticSolution_mem_closedBall hb hf)
  have hdiff : w - quadraticSolution L Q f = Q w w - Q (quadraticSolution L Q f) (quadraticSolution L Q f) := by
    calc
      _ = (L f + Q w w) - (L f + Q (quadraticSolution L Q f) (quadraticSolution L Q f)) :=
        congrArg₂ (fun x y : X => x - y) heq hu
      _ = _ := by abel
  rw [← hdiff] at hc
  apply sub_eq_zero.mp
  apply norm_eq_zero.mp
  nlinarith [norm_nonneg (w - quadraticSolution L Q f)]

end Equation
end OrderingError







==> anc/Lean_KdV_error_theorems/OrderingError/QuadraticFixedPoint.lean <==
import OrderingError.QuadraticSeries
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Tactic.Abel

open Finset Set Metric
open scoped NNReal ENNReal Topology

namespace OrderingError
section Abstract
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

lemma analyticRadius_pos (hb : QuadraticBounds L Q l q) : 0 < analyticRadius l q := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  dsimp [analyticRadius]
  positivity

lemma quadratic_ratio_lt_half (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : 4 * q * l * ‖f‖ < 1 / 2 := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  have hp := mul_lt_mul_of_pos_left hf (by positivity : 0 < 4 * q * l)
  have heq : 4 * q * l * analyticRadius l q = 1 / 2 := by
    dsimp [analyticRadius]
    field_simp
    ring
  rwa [heq] at hp

/-- The Catalan bound for each homogeneous polynomial on the diagonal. -/
theorem quadraticCoeff_apply_norm (hb : QuadraticBounds L Q l q) (n : ℕ) (f : H) :
    ‖quadraticCoeff L Q n (fun _ => f)‖ ≤
      (catalan n : ℝ) * q ^ n * l ^ (n + 1) * ‖f‖ ^ (n + 1) := by
  apply ((quadraticCoeff L Q n).le_opNorm _).trans
  simpa only [prod_const, card_univ, Fintype.card_fin] using
    mul_le_mul_of_nonneg_right (quadraticCoeff_norm hb n) (pow_nonneg (norm_nonneg f) (n + 1))

lemma quadraticCoeff_apply_geometric (hb : QuadraticBounds L Q l q) (n : ℕ) (f : H) :
    ‖quadraticCoeff L Q n (fun _ => f)‖ ≤ l * ‖f‖ * (4 * q * l * ‖f‖) ^ n := by
  calc
    _ ≤ ‖quadraticCoeff L Q n‖ * ‖f‖ ^ (n + 1) := by
      simpa only [prod_const, card_univ, Fintype.card_fin] using (quadraticCoeff L Q n).le_opNorm (fun _ => f)
    _ ≤ (l * (4 * q * l) ^ n) * ‖f‖ ^ (n + 1) := by
      gcongr
      exact quadraticCoeff_norm_geometric hb n
    _ = _ := by simp only [mul_pow, pow_succ]; ring

lemma quadraticCoeff_continuous (n : ℕ) : Continuous (fun f : H => quadraticCoeff L Q n (fun _ => f)) :=
  (quadraticCoeff L Q n).cont.comp (continuous_pi fun _ => continuous_id)

lemma quadraticCoeff_homogeneous (n : ℕ) (z : ℂ) (f : H) :
    quadraticCoeff L Q n (fun _ => z • f) = z ^ (n + 1) • quadraticCoeff L Q n (fun _ => f) := by
  simpa using (quadraticCoeff L Q n).map_smul_univ (fun _ => z) (fun _ => f)

/-- Absolute convergence, uniform on every smaller ball by the same majorant. -/
theorem quadraticSolution_summable_norm (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : Summable (fun n => ‖quadraticCoeff L Q n (fun _ => f)‖) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  have hr := quadratic_ratio_lt_half hb hf
  apply Summable.of_nonneg_of_le (fun _ => norm_nonneg _) (quadraticCoeff_apply_geometric hb · f)
  exact (summable_geometric_of_lt_one (by positivity) (by linarith : 4 * q * l * ‖f‖ < 1)).mul_left _

/-- The formal series has radius at least (4*q*l)^(-1), twice the stated data radius. -/
lemma quadraticPowerSeries_radius (hb : QuadraticBounds L Q l q) :
    ENNReal.ofReal ((4 * q * l)⁻¹) ≤ (quadraticPowerSeries L Q).radius := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  let R : ℝ≥0 := ⟨(4 * q * l)⁻¹, by positivity⟩
  change ENNReal.ofReal (R : ℝ) ≤ _
  rw [ENNReal.ofReal_coe_nnreal]
  apply (quadraticPowerSeries L Q).le_radius_of_bound (l * (R : ℝ))
  intro n
  cases n with
  | zero => simp [quadraticPowerSeries]; positivity
  | succ n =>
    change ‖quadraticCoeff L Q n‖ * (R : ℝ) ^ (n + 1) ≤ _
    apply (mul_le_mul_of_nonneg_right (quadraticCoeff_norm_geometric hb n) (by positivity)).trans_eq
    change l * (4 * q * l) ^ n * ((4 * q * l)⁻¹) ^ (n + 1) = l * (4 * q * l)⁻¹
    rw [pow_succ]
    have ha : 4 * q * l ≠ 0 := by positivity
    calc
      _ = l * ((4 * q * l) ^ n * ((4 * q * l)⁻¹) ^ n) * (4 * q * l)⁻¹ := by ring
      _ = _ := by rw [← mul_pow, mul_inv_cancel₀ ha, one_pow, mul_one]

variable [CompleteSpace X]

/-- The constructed solution admits its explicit multilinear power series. -/
theorem quadraticSolution_hasFPowerSeries (hb : QuadraticBounds L Q l q) :
    HasFPowerSeriesOnBall (quadraticSolution L Q) (quadraticPowerSeries L Q) 0
      (ENNReal.ofReal (analyticRadius l q)) := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  refine ⟨?_, ENNReal.ofReal_pos.mpr (analyticRadius_pos hb), ?_⟩
  · apply (ENNReal.ofReal_le_ofReal ?_).trans (quadraticPowerSeries_radius hb)
    dsimp [analyticRadius]
    apply inv_le_inv₀ (by positivity) (by positivity) |>.mpr
    nlinarith
  · intro f hf
    have hf' : ‖f‖ < analyticRadius l q := by
      simpa only [mem_eball_zero_iff, ← ofReal_norm,
        ENNReal.ofReal_lt_ofReal_iff (analyticRadius_pos hb)] using hf
    have hs : HasSum (fun n => quadraticPowerSeries L Q (n + 1) (fun _ => f)) (quadraticSolution L Q f) :=
      (quadraticSolution_summable_norm hb hf').of_norm.hasSum
    have ht := HasSum.zero_add (f := fun n => quadraticPowerSeries L Q n (fun _ => f)) hs
    simpa only [quadraticPowerSeries, zero_apply, zero_add] using ht

/-- Holomorphy on the explicit small ball, derived from the constructed series. -/
theorem quadraticSolution_analytic (hb : QuadraticBounds L Q l q) :
    AnalyticOnNhd ℂ (quadraticSolution L Q) (ball 0 (analyticRadius l q)) := by
  intro f hf
  apply (quadraticSolution_hasFPowerSeries hb).analyticAt_of_mem
  simpa only [mem_eball_zero_iff, ← ofReal_norm,
    ENNReal.ofReal_lt_ofReal_iff (analyticRadius_pos hb), mem_ball, dist_zero_right] using hf

/-- An explicit remainder estimate after homogeneous degree m. -/
theorem quadraticSolution_tail (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) (m : ℕ) :
    ‖quadraticSolution L Q f - ∑ n ∈ range m, quadraticCoeff L Q n (fun _ => f)‖ ≤
      (2 * l * (4 * q * l) ^ m) * ‖f‖ ^ (m + 1) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  have hr := quadratic_ratio_lt_half hb hf
  have hs := (quadraticSolution_summable_norm hb hf).of_norm.hasSum
  have ht := norm_sub_le_of_geometric_bound_of_hasSum (by linarith : 4 * q * l * ‖f‖ < 1)
    (quadraticCoeff_apply_geometric hb · f) hs m
  rw [norm_sub_rev] at ht
  apply ht.trans
  have hden : 0 < 1 - 4 * q * l * ‖f‖ := by linarith
  apply (div_le_iff₀ hden).mpr
  have hfac : 0 ≤ l * ‖f‖ * (4 * q * l * ‖f‖) ^ m := by positivity
  have hrhs : (2 * l * (4 * q * l) ^ m) * ‖f‖ ^ (m + 1) =
      2 * (l * ‖f‖ * (4 * q * l * ‖f‖) ^ m) := by simp only [pow_succ, mul_pow]; ring
  rw [hrhs]
  nlinarith

/-- The linear small-data energy bound. -/
theorem quadraticSolution_bound (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : ‖quadraticSolution L Q f‖ ≤ 2 * l * ‖f‖ := by
  simpa using quadraticSolution_tail hb hf 0

end Abstract
end OrderingError





==> anc/Lean_KdV_error_theorems/OrderingError/QuadraticSeries.lean <==
import OrderingError.AnalyticPremises

open Finset
open scoped NNReal ENNReal Topology

namespace OrderingError

section Coefficients
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X]

/-- Compose a bilinear map with multilinear maps in disjoint blocks. -/
noncomputable def quadraticJoin {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) : H [×(a + b)]→L[ℂ] X :=
  let post := (ContinuousLinearMap.compContinuousMultilinearMapL ℂ (fun _ : Fin b => H) X X).flip B
  ContinuousMultilinearMap.domDomCongr finSumFinEquiv
    (((post.comp Q).compContinuousMultilinearMap A).uncurrySum)

lemma quadraticJoin_diagonal {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) (f : H) :
    quadraticJoin Q A B (fun _ => f) = Q (A (fun _ => f)) (B (fun _ => f)) := by
  simp [quadraticJoin, ContinuousMultilinearMap.domDomCongr_apply, Function.comp_def]

lemma quadraticJoin_norm {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) :
    ‖quadraticJoin Q A B‖ ≤ ‖Q‖ * ‖A‖ * ‖B‖ := by
  let post := (ContinuousLinearMap.compContinuousMultilinearMapL ℂ (fun _ : Fin b => H) X X).flip B
  have hp : ‖post.comp Q‖ ≤ ‖Q‖ * ‖B‖ := by
    apply (post.comp Q).opNorm_le_bound (by positivity)
    intro x
    simp only [ContinuousLinearMap.comp_apply, ContinuousLinearMap.flip_apply,
      ContinuousLinearMap.compContinuousMultilinearMapL_apply, post]
    calc
      _ ≤ ‖Q x‖ * ‖B‖ := ContinuousLinearMap.norm_compContinuousMultilinearMap_le _ _
      _ ≤ (‖Q‖ * ‖x‖) * ‖B‖ := by gcongr; exact Q.le_opNorm x
      _ = _ := by ring
  dsimp only [quadraticJoin]
  rw [ContinuousMultilinearMap.norm_domDomCongr]
  change ‖(ContinuousMultilinearMap.currySumEquiv ℂ (Fin a) (Fin b) H X).symm
    ((post.comp Q).compContinuousMultilinearMap A)‖ ≤ _
  rw [LinearIsometryEquiv.norm_map]
  calc
    _ ≤ ‖post.comp Q‖ * ‖A‖ := ContinuousLinearMap.norm_compContinuousMultilinearMap_le _ _
    _ ≤ (‖Q‖ * ‖B‖) * ‖A‖ := by gcongr
    _ = _ := by ring

/-- Coefficient number n represents the homogeneous term of degree n+1.
The finite sum is the Catalan recursion with positive degrees. -/
noncomputable def quadraticCoeff (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) :
    (n : ℕ) → H [×(n + 1)]→L[ℂ] X
  | 0 => (continuousMultilinearCurryFin1 ℂ H X).symm L
  | n + 1 => ∑ i : Fin (n + 1),
      ContinuousMultilinearMap.domDomCongr (finCongr (by omega : (i.val + 1) + (n - i.val + 1) = n + 1 + 1))
        (quadraticJoin Q (quadraticCoeff L Q i.val) (quadraticCoeff L Q (n - i.val)))
termination_by n => n

/-- The complete formal multilinear series, including its zero constant term. -/
noncomputable def quadraticPowerSeries (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) :
    FormalMultilinearSeries ℂ H X
  | 0 => 0
  | n + 1 => quadraticCoeff L Q n

/-- The solution is defined by its homogeneous power series. -/
noncomputable def quadraticSolution (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) : X :=
  ∑' n, quadraticCoeff L Q n (fun _ => f)

@[simp] lemma quadraticCoeff_zero (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) :
    quadraticCoeff L Q 0 (fun _ => f) = L f := by simp [quadraticCoeff]

lemma quadraticCoeff_succ (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (n : ℕ) (f : H) :
    quadraticCoeff L Q (n + 1) (fun _ => f) =
      ∑ i : Fin (n + 1), Q (quadraticCoeff L Q i.val (fun _ => f))
        (quadraticCoeff L Q (n - i.val) (fun _ => f)) := by
  simp only [quadraticCoeff, _root_.sum_apply,
    ContinuousMultilinearMap.domDomCongr_apply]
  simp only [quadraticJoin_diagonal]

@[simp] lemma quadraticCoeff_one (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) :
    quadraticCoeff L Q 1 (fun _ => f) = Q (L f) (L f) := by
  simpa using quadraticCoeff_succ L Q 0 f

lemma catalan_le_four_pow (n : ℕ) : catalan n ≤ 4 ^ n := by
  rw [catalan_eq_centralBinom_div]
  exact (Nat.div_le_self _ _).trans (Nat.centralBinom_le_four_pow n)

/-- The sharp Catalan majorant controls the actual multilinear operator norm. -/
theorem quadraticCoeff_norm {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
    (hb : QuadraticBounds L Q l q) (n : ℕ) :
    ‖quadraticCoeff L Q n‖ ≤ (catalan n : ℝ) * q ^ n * l ^ (n + 1) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  induction n using Nat.caseStrongRecOn with
  | zero => simpa [quadraticCoeff] using hb.linear_bound
  | ind n ih =>
    rw [quadraticCoeff]
    apply (norm_sum_le _ _).trans
    calc
      _ ≤ ∑ i : Fin (n + 1),
          q * ((catalan i.val : ℝ) * q ^ i.val * l ^ (i.val + 1)) *
            ((catalan (n - i.val) : ℝ) * q ^ (n - i.val) * l ^ (n - i.val + 1)) := by
        apply sum_le_sum
        intro i _
        rw [ContinuousMultilinearMap.norm_domDomCongr]
        apply (quadraticJoin_norm Q _ _).trans
        gcongr
        · exact hb.bilinear_bound
        · exact ih i.val (by omega)
        · exact ih (n - i.val) (by omega)
      _ = (catalan (n + 1) : ℝ) * q ^ (n + 1) * l ^ (n + 1 + 1) := by
        rw [catalan_succ, Nat.cast_sum]
        simp only [Nat.cast_mul, sum_mul]
        apply sum_congr rfl
        intro i _
        have hi : i.val + (n - i.val) = n := by omega
        have hj : (i.val + 1) + (n - i.val + 1) = n + 1 + 1 := by omega
        have heq : q ^ i.val * q ^ (n - i.val) = q ^ n := by rw [← pow_add, hi]
        have hel : l ^ (i.val + 1) * l ^ (n - i.val + 1) = l ^ (n + 1 + 1) := by rw [← pow_add, hj]
        calc
          _ = (catalan i.val : ℝ) * (catalan (n - i.val) : ℝ) *
              (q * (q ^ i.val * q ^ (n - i.val))) *
              (l ^ (i.val + 1) * l ^ (n - i.val + 1)) := by ring
          _ = _ := by rw [heq, hel, pow_succ]; ring

/-- A simpler geometric coefficient majorant. -/
theorem quadraticCoeff_norm_geometric {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
    (hb : QuadraticBounds L Q l q) (n : ℕ) :
    ‖quadraticCoeff L Q n‖ ≤ l * (4 * q * l) ^ n := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  apply (quadraticCoeff_norm hb n).trans
  calc
    _ ≤ (4 : ℝ) ^ n * q ^ n * l ^ (n + 1) := by
      gcongr
      exact_mod_cast catalan_le_four_pow n
    _ = _ := by simp only [mul_pow, pow_succ]; ring

end Coefficients
end OrderingError




==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Assembly.lean <==
import OrderingError.Spec11.Rates
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

noncomputable section
open MeasureTheory Set Filter
namespace OrderingError.Spec11
universe u

/-- D17 / Section 4.7: both scalar rates are nonnegative on admissible widths. -/
theorem rates_nonnegative (i : D17Index) {h : ℝ} (hh : 0 ≤ h) (t : Time) :
    0 ≤ D17a i h t ∧ 0 ≤ D17b i h t := by
  have ht : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  cases i <;> dsimp [D17a, D17b] <;> constructor <;> positivity

/-- D17 / Section 4.7: the actual data size is nonnegative. -/
theorem dataSize_nonnegative {L κ : ℝ} (M : Model.{u} L κ)
    (i : D17Index) (f : M.H) : 0 ≤ M.dataSize i f := by
  cases i <;> exact norm_nonneg _

/-- D05 / Section 4.7: actual mesh widths are nonnegative. -/
theorem mesh_nonnegative {L κ : ℝ} (m : D05Mesh L κ) : 0 ≤ m.h :=
  NNReal.coe_nonneg _

/-- Section 4.7: cancel the positive exponential weight without changing any constant. -/
theorem weighted_bound {ν C a x : ℝ} {t : Time}
    (hx : x ≤ C * Real.exp (-ν * t) * a) :
    Real.exp (ν * t) * x ≤ C * a := by
  calc
    Real.exp (ν * t) * x ≤ Real.exp (ν * t) * (C * Real.exp (-ν * t) * a) :=
      mul_le_mul_of_nonneg_left hx (Real.exp_pos _).le
    _ = (Real.exp (ν * t) * Real.exp (-ν * t)) * (C * a) := by ring
    _ = C * a := by
      rw [← Real.exp_add, show ν * (t : ℝ) + -ν * t = 0 by ring]
      simp

/-- Section 4.7: collect the three regularity cases from their assigned interfaces. -/
theorem assemble_pointwise42 {L κ : ℝ} {M : Model.{u} L κ}
    {B : D01Budget} {ν r C : ℝ} (h : Interfaces M B ν r C) :
    M.Pointwise42 B ν r C := by
  intro i
  refine ⟨h.section47_bounds.1 i, ?_⟩
  cases i with
  | zero => exact h.section47_bounds.2
  | one => exact h.section46_theta1.1
  | two => exact h.section46_theta2.1

/-- Section 4.7: a scalar rate envelope gives one delta for all models, grids and data. -/
theorem assemble_uniformAway42 (hrates : Section47_rates)
    {L κ : ℝ} {B : D01Budget} {ν r C : ℝ} (hr : 0 < r) (hC : 0 < C)
    (hp : ∀ M : Model.{u} L κ, Premises M B → M.Pointwise42 B ν r C) :
    UniformAway42.{u} L κ B ν r := by
  intro t₀ ht₀ ε hε
  obtain ⟨δ₀, hδ₀, hd₀⟩ := hrates r C hr hC .zero t₀ ht₀ ε hε
  obtain ⟨δ₁, hδ₁, hd₁⟩ := hrates r C hr hC .one t₀ ht₀ ε hε
  obtain ⟨δ₂, hδ₂, hd₂⟩ := hrates r C hr hC .two t₀ ht₀ ε hε
  refine ⟨min δ₀ (min δ₁ δ₂), lt_min hδ₀ (lt_min hδ₁ hδ₂), ?_⟩
  intro M hM i f hf m hm t ht
  have herr : C * (2 * D17a i m.h t * r + D17b i m.h t * r ^ 2) < ε := by
    cases i with
    | zero =>
      exact hd₀ m.h (mesh_nonnegative m)
        (lt_of_lt_of_le hm (min_le_left _ _)) t ht
    | one =>
      exact hd₁ m.h (mesh_nonnegative m)
        (lt_of_lt_of_le hm ((min_le_right _ _).trans (min_le_left _ _))) t ht
    | two =>
      exact hd₂ m.h (mesh_nonnegative m)
        (lt_of_lt_of_le hm ((min_le_right _ _).trans (min_le_right _ _))) t ht
  have htp : 0 < t := lt_of_lt_of_le ht₀ ht
  have ha := (rates_nonnegative i (mesh_nonnegative m) t).1
  have hb := (rates_nonnegative i (mesh_nonnegative m) t).2
  have he := dataSize_nonnegative M i f
  have her : M.dataSize i f ≤ r := hf.2.2
  have hl := weighted_bound (ν := ν) (C := C) (t := t)
    (a := D17a i m.h t * M.dataSize i f)
    (by simpa only [mul_assoc] using (((hp M hM i).1 f hf m t htp).2))
  have hn := weighted_bound ((((hp M hM i).2 f hf).2 m t htp).2)
  change Real.exp (ν * t) * M.vnorm i.theta (M.linearError m f t) ≤
    C * (D17a i m.h t * M.dataSize i f) at hl
  change Real.exp (ν * t) * M.vnorm i.theta (M.error B ν m f t) ≤
    C * (D17a i m.h t * M.dataSize i f +
      D17b i m.h t * (M.dataSize i f) ^ 2) at hn
  calc
    Real.exp (ν * t) *
        (M.vnorm i.theta (M.linearError m f t) + M.vnorm i.theta (M.error B ν m f t)) =
      Real.exp (ν * t) * M.vnorm i.theta (M.linearError m f t) +
        Real.exp (ν * t) * M.vnorm i.theta (M.error B ν m f t) := by ring
    _ ≤ C * (D17a i m.h t * M.dataSize i f) +
        C * (D17a i m.h t * M.dataSize i f +
          D17b i m.h t * (M.dataSize i f) ^ 2) := add_le_add hl hn
    _ = C * (2 * D17a i m.h t * M.dataSize i f +
        D17b i m.h t * (M.dataSize i f) ^ 2) := by ring
    _ ≤ C * (2 * D17a i m.h t * r + D17b i m.h t * r ^ 2) := by gcongr
    _ < ε := herr

/-- Section 4.7 / Theorem 4.1: assemble mixed norm, fixed-data convergence and H-small J bound. -/
theorem assemble41 (h : UniformInterfaces.{u}) : Statement41.{u} := by
  intro L hL κ hκ B ν hν hνL
  obtain ⟨r, hr, C, hC, hi⟩ := h L hL κ hκ B ν hν hνL
  refine ⟨r, hr, C, hC, ?_⟩
  intro M hM
  have q := hi M hM
  exact ⟨q.proposition414.2.1, q.step2.2.2, q.step3.2.2⟩

/-- Section 4.7 / Theorem 4.2: the same radius and constant work for all three indices. -/
theorem assemble42 (h : UniformInterfaces.{u}) : Statement42.{u} := by
  intro L hL κ hκ B ν hν hνL
  obtain ⟨r, hr, C, hC, hi⟩ := h L hL κ hκ B ν hν hνL
  have hp : ∀ M : Model.{u} L κ, Premises M B → M.Pointwise42 B ν r C :=
    fun M hM => assemble_pointwise42 (hi M hM)
  exact ⟨r, hr, C, hC, hp, assemble_uniformAway42 section47_rates hr hC hp⟩

/-- Section 4.7 / Theorem 4.3: combine continuous shares, discrete shares, ordering and tails. -/
theorem assemble43 (h : UniformInterfaces.{u}) : Statement43.{u} := by
  intro L hL κ hκ B ν hν hνL
  obtain ⟨r, hr, C, hC, hi⟩ := h L hL κ hκ B ν hν hνL
  refine ⟨r, hr, C, hC, ?_⟩
  intro M hM i
  have q := hi M hM
  refine ⟨?_, ?_, ?_, q.proposition414.2.2.2 i⟩
  · cases i with
    | zero => exact q.thm22_theta0.2
    | one => exact q.thm22_theta1.2
    | two => exact q.thm22_theta2.2
  · cases i with
    | zero => exact q.proposition36.2.2.2
    | one => exact q.section46_theta1.2.1
    | two => exact q.section46_theta2.2.1
  · cases i with
    | zero => exact q.proposition414.2.2.1
    | one => exact q.section46_theta1.2.2
    | two => exact q.section46_theta2.2.2

/-- Section 4.7 / Theorem 4.4: retain the H-small graph-domain and V_(3/2) routes. -/
theorem assemble44 (h : UniformInterfaces.{u}) : Statement44.{u} := by
  intro L hL κ hκ B ν hν hνL
  obtain ⟨r, hr, C, hC, hi⟩ := h L hL κ hκ B ν hν hνL
  refine ⟨r, hr, C, hC, ?_⟩
  intro M hM
  have q := hi M hM
  exact ⟨q.step3.2.1, q.step4.2.1, q.step4.2.2⟩

/-- Section 4.7: all four target predicates follow from the explicitly listed interfaces.
This theorem does not assert that the nonlinear interfaces have already been proved. -/
theorem assembly (h : UniformInterfaces.{u}) :
    Statement41.{u} ∧ Statement42.{u} ∧ Statement43.{u} ∧ Statement44.{u} :=
  ⟨assemble41 h, assemble42 h, assemble43 h, assemble44 h⟩

end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Classical.lean <==
import OrderingError.Spec11.LinearObjects
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality
import Mathlib.Analysis.ODE.ExistUnique
import Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.Analytic.Uniqueness
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ContDiff
namespace OrderingError.Spec11
universe u

/-- C03: Bochner norm bound, with the library's full hypotheses. -/
abbrev C03_bochner := @MeasureTheory.norm_integral_le_integral_norm
/-- C03: Fubini; integrability and measure hypotheses remain in the type. -/
abbrev C03_fubini := @MeasureTheory.integral_integral_swap
/-- C03: dominated convergence, including its domination hypotheses. -/
abbrev C03_dominated := @MeasureTheory.tendsto_integral_of_dominated_convergence
/-- C03: Holder's inequality. -/
abbrev C03_holder := @MeasureTheory.integral_mul_le_Lp_mul_Lq_of_nonneg
/-- C03: Minkowski's Lp triangle inequality. -/
abbrev C03_minkowski := @MeasureTheory.eLpNorm_add_le
/-- C04: contraction on a closed invariant subset of a complete metric space. -/
abbrev C04 := @ContractingWith.exists_fixedPoint'
/-- C05: the library local existence theorem. -/
abbrev C05_local := @IsPicardLindelof.exists_eq_forall_mem_Icc_hasDerivWithinAt
/-- C05: the library ODE uniqueness theorem. -/
abbrev C05_unique := @ODE_solution_unique
/-- C09: actual Cauchy integral coefficient estimate. -/
abbrev C09_bound := @norm_cauchyPowerSeries_le
/-- C09: the analytic series is the Cauchy integral series. -/
abbrev C09_series := @DifferentiableOn.hasFPowerSeriesOnBall
/-- C09: uniqueness identifies the coefficients of any analytic expansion. -/
abbrev C09_unique := @HasFPowerSeriesAt.eq_formalMultilinearSeries
/-- C10(a): the library Riesz representation equivalence. -/
abbrev C10_riesz := @InnerProductSpace.toDual
/-- C09: the explicit M R^(-n) bound, proved from the library Cauchy integral estimate.
C09_series and C09_unique identify these coefficients with an analytic expansion. -/
theorem C09 {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]
    (f : ℂ → E) {R K : ℝ} (hR : 0 < R)
    (hf : ContinuousOn f (Metric.sphere 0 R))
    (hb : ∀ z ∈ Metric.sphere 0 R, ‖f z‖ ≤ K) (n : ℕ) :
    ‖cauchyPowerSeries f 0 R n‖ ≤ K * R⁻¹ ^ n := by
  have hc : Continuous (fun t : ℝ => ‖f (circleMap 0 R t)‖) :=
    (hf.comp_continuous (continuous_circleMap 0 R)
      (fun t => circleMap_mem_sphere 0 hR.le t)).norm
  have hi : (∫ t in (0 : ℝ)..2 * Real.pi, ‖f (circleMap 0 R t)‖) ≤
      (2 * Real.pi) * K := by
    calc
      _ ≤ ∫ _t in (0 : ℝ)..2 * Real.pi, K :=
        intervalIntegral.integral_mono_on (by positivity)
          (hc.intervalIntegrable _ _) intervalIntegrable_const
          (fun t _ => hb _ (circleMap_mem_sphere 0 hR.le t))
      _ = _ := by simp
  calc
    ‖cauchyPowerSeries f 0 R n‖ ≤
      ((2 * Real.pi)⁻¹ * ∫ t in (0 : ℝ)..2 * Real.pi, ‖f (circleMap 0 R t)‖) *
        |R|⁻¹ ^ n := norm_cauchyPowerSeries_le f 0 R n
    _ ≤ ((2 * Real.pi)⁻¹ * ((2 * Real.pi) * K)) * |R|⁻¹ ^ n :=
      mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hi (by positivity)) (by positivity)
    _ = K * R⁻¹ ^ n := by
      rw [inv_mul_cancel_left₀ (by positivity : 2 * Real.pi ≠ 0), abs_of_pos hR]

/-- C10(a): anti-dual Riesz representation, with mathlib's inner-product argument order. -/
theorem C10_antiRiesz {E : Type u} [NormedAddCommGroup E]
    [InnerProductSpace ℂ E] [CompleteSpace E] (g : E →L⋆[ℂ] ℂ) :
    ∃! x : E, ∀ y, inner ℂ y x = g y := by
  let l : E →L[ℂ] ℂ :=
    { toFun := fun y => star (g y)
      map_add' := by intros; simp
      map_smul' := by intros; simp
      cont := continuous_star.comp g.continuous }
  let x := (InnerProductSpace.toDual ℂ E).symm l
  have hx : ∀ y, inner ℂ y x = g y := by
    intro y
    have h := InnerProductSpace.toDual_symm_apply (𝕜 := ℂ) (x := y) (y := l)
    change inner ℂ x y = star (g y) at h
    have h' := congrArg star h
    rw [star_star] at h'
    change starRingEnd ℂ (inner ℂ x y) = g y at h'
    simpa only [inner_conj_symm] using h' 
  refine ⟨x, hx, ?_⟩
  intro z hz
  apply (InnerProductSpace.toDual ℂ E).injective
  apply ContinuousLinearMap.ext
  intro y
  change inner ℂ z y = inner ℂ x y
  have h' := congrArg star ((hz y).trans (hx y).symm)
  change starRingEnd ℂ (inner ℂ y z) = starRingEnd ℂ (inner ℂ y x) at h'
  simpa only [inner_conj_symm] using h' 

/-- C11: every linear map out of a finite-dimensional normed space is continuous. -/
abbrev C11 := @LinearMap.continuous_of_finiteDimensional

/-- C03: the finite-exponent Young convolution theorem, not a nonlinear error bound.
The endpoint into L-infinity is supplied by C03_holder. -/
def C03 : Prop :=
  ∀ p q r : ℝ, 1 ≤ p → 1 ≤ q → 1 ≤ r → 1 / p + 1 / q = 1 + 1 / r →
  ∀ f g : ℝ → ℝ, MemLp f (ENNReal.ofReal p) volume →
    MemLp g (ENNReal.ofReal q) volume →
    let k := fun t => ∫ s : ℝ, f s * g (t - s)
    MemLp k (ENNReal.ofReal r) volume ∧
    eLpNorm k (ENNReal.ofReal r) volume ≤
      eLpNorm f (ENNReal.ofReal p) volume * eLpNorm g (ENNReal.ofReal q) volume

/-- C05: maximal connected solution interval for a locally Lipschitz autonomous field.
Uniqueness compares actual trajectories only on their solution intervals. -/
def C05Maximal {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (F : E → E) (x : E) : Prop :=
  ∃ I : Set ℝ, ∃ w : ℝ → E,
    IsOpen I ∧ OrdConnected I ∧ (0 : ℝ) ∈ I ∧ w 0 = x ∧
    (∀ t ∈ I, HasDerivAt w (F (w t)) t) ∧
    ∀ (J : Set ℝ) (z : ℝ → E), IsOpen J → OrdConnected J →
      (0 : ℝ) ∈ J → z 0 = x → (∀ t ∈ J, HasDerivAt z (F (z t)) t) →
        J ⊆ I ∧ EqOn z w J

/-- C05: finite-dimensional maximal existence and compact-set continuation.
The available local existence and uniqueness results above remain proved library facts. -/
def C05 : Prop :=
  ∀ (E : Type u) [NormedAddCommGroup E] [NormedSpace ℝ E] [FiniteDimensional ℝ E],
  ∀ F : E → E, (∀ x, ∃ s ∈ nhds x, ∃ K, LipschitzOnWith K F s) →
  (∀ x, C05Maximal F x) ∧
  ∀ a b : ℝ, a < b → ∀ w : ℝ → E,
    (∀ t ∈ Ico a b, HasDerivWithinAt w (F (w t)) (Ici a) t) →
    (∃ K : Set E, IsCompact K ∧ ∀ t ∈ Ico a b, w t ∈ K) →
    ∃ c > b, ∃ z : ℝ → E, (∀ t ∈ Ico a b, z t = w t) ∧
      ∀ t ∈ Ico a c, HasDerivWithinAt z (F (z t)) (Ici a) t

/-- C06: weak convergence tested by every continuous linear functional. -/
def C06Weak {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    (w : ℕ → E) (x : E) : Prop :=
  ∀ l : E →L[ℂ] ℂ, Tendsto (fun n => l (w n)) atTop (nhds (l x))

/-- C06: Hilbert weak subsequences, lower semicontinuity, and closed convex constraints.
No separability or weak-star sequential compactness is assumed. -/
def C06 : Prop :=
  ∀ (E : Type u) [NormedAddCommGroup E] [InnerProductSpace ℂ E] [CompleteSpace E],
  (∀ w : ℕ → E, (∃ C : ℝ, ∀ n, ‖w n‖ ≤ C) →
    ∃ k : ℕ → ℕ, StrictMono k ∧ ∃ x, C06Weak (w ∘ k) x) ∧
  (∀ (w : ℕ → E) x C, C06Weak w x → (∀ n, ‖w n‖ ≤ C) → ‖x‖ ≤ C) ∧
  (∀ S : Set E, IsClosed S → Convex ℝ S →
    ∀ (w : ℕ → E) x, (∀ n, w n ∈ S) → C06Weak w x → x ∈ S)

/-- C07: an absolute-continuity representative with its integrable almost-everywhere derivative.
This is a property of actual functions, not an arbitrary Sobolev evaluation map. -/
def C07W11 {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (w q : ℝ → E) (a b : ℝ) : Prop :=
  AbsolutelyContinuousOnInterval w a b ∧ IntervalIntegrable q volume a b ∧
    ∀ᵐ t ∂volume.restrict (uIoc a b), HasDerivAt w (q t) t

/-- C07: Banach-valued fundamental theorem for those representatives.
The bilinear product rule is an interface proof obligation, not a premise. -/
def C07 : Prop :=
  ∀ (E : Type u) [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E],
  ∀ (w q : ℝ → E) a b, C07W11 w q a b →
    w b - w a = ∫ t in a..b, q t

namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)
/-- C08: actual integral of a trajectory. -/
def timeIntegral (w : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, w s ∂timeMeasure
/-- C08: a locally integrable source. -/
def LocallyIntegrableSource (g : M.Trajectory) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧ ∀ t, IntegrableOn g (Iic t) timeMeasure
/-- C08: actual strong variation-of-constants expression. -/
def mild (f : M.H) (g : M.Trajectory) : M.Trajectory :=
  M.linearFlow none f + M.Kstrong g
/-- C08(c): local absolute continuity on every finite window. -/
def LocallyW11 (g q : M.Trajectory) : Prop :=
  ∀ t : Time, C07W11 (M.realTime g) (M.realTime q) 0 t
/-- C10(b): finite sums of smooth compactly supported time functions and domain vectors. -/
def SmoothTensor (σ : ℝ) (g : M.Trajectory) : Prop :=
  M.StrongSource σ g ∧ ∃ n : ℕ, ∃ η : Fin n → ℝ → ℂ, ∃ x : Fin n → (M.V 3).Space,
    (∀ j, ContDiff ℝ ∞ (η j) ∧ HasCompactSupport (η j) ∧
      tsupport (η j) ⊆ Ioi 0) ∧
    ∀ t, g t = ∑ j, η j t • (M.V 3).val (x j)
end Model

variable {L κ : ℝ} (M : Model.{u} L κ)
/-- C08(a): generator integral identity for arbitrary ambient data. -/
def C08_a : Prop := M.Semigroup → M.Generator →
  ∀ x t, M.timeIntegral (M.linearFlow none x) t ∈ (M.V 3).carrier ∧
    M.applyA (M.timeIntegral (M.linearFlow none x) t) = M.T t x - x
/-- C08(b): integrated mild equation for an arbitrary locally integrable strong source. -/
def C08_b : Prop := M.Semigroup → M.Generator →
  ∀ f g, M.LocallyIntegrableSource g → ∀ t,
    M.timeIntegral (M.mild f g) t ∈ (M.V 3).carrier ∧
    M.applyA (M.timeIntegral (M.mild f g) t) =
      M.mild f g t - f - M.timeIntegral g t
/-- C08(c): strong solution and derivative formula, with explicit source qualification. -/
def C08_c : Prop := M.Semigroup → M.Generator →
  ∀ f g q, f ∈ (M.V 3).carrier → M.LocallyW11 g q →
    M.LocallyIntegrableSource g → M.LocallyIntegrableSource q →
    ∀ t : Time, M.mild f g t ∈ (M.V 3).carrier ∧
      HasDerivWithinAt (M.realTime (M.mild f g))
        (M.applyA (M.mild f g t) + g t) (Ici 0) t ∧
      M.applyA (M.mild f g t) + g t =
        M.T t (M.applyA f + g 0) + M.Kstrong q t
/-- C08(d): resolvent convergence on each specified invariant scale, including H=V0. -/
def C08_d : Prop := M.Semigroup → M.Generator →
  (∀ q : ℝ, 1 ≤ q → ∀ f, ∃! x, M.RegularizerSpec q f x) →
  ∀ θ, 0 ≤ θ → θ ≤ 3 →
    (∀ f, f ∈ (M.V θ).carrier →
      M.ContinuousLift (M.V θ) (M.linearFlow none f) ∧
      ∀ t, (M.V θ).Bound (M.T t f) (M.vnorm θ f)) →
    ∀ f, f ∈ (M.V θ).carrier →
      (∀ q : ℝ, 1 ≤ q → M.regularizer q f ∈ (M.V θ).carrier) ∧
      Tendsto (fun q : ℝ => M.vnorm θ (M.regularizer q f - f)) atTop (nhds 0)
/-- C08: exactly the four approved semigroup clauses. -/
structure C08 : Prop where
  a : C08_a M
  b : C08_b M
  c : C08_c M
  d : C08_d M
/-- C10(a): pivot density for the fixed dense continuous Hilbert embedding.
Riesz representation is provided by C10_riesz. -/
def C10_a : Prop :=
  CompleteSpace M.energySpace.Space →
  Continuous M.energySpace.val → DenseRange M.energySpace.val →
    DenseRange M.iota
/-- C10(b): density of the actual smooth tensor sources in the actual weighted L2 space. -/
def C10_b : Prop :=
  DenseRange (M.V 3).val → DenseRange M.iota →
    ∀ σ : ℝ, 0 < σ →
      Dense {g : M.WeakL2 σ | ∃ f, M.SmoothTensor σ f ∧ M.sourceClass σ f = g}
/-- C10: exactly the two approved density groups; the Riesz component is already proved. -/
structure C10 : Prop where
  a : C10_a M
  b : C10_b M
/-- Section 2 classical inputs not already available in the library.
C04, C09 and C11 are proved aliases above, not additional assumptions. -/
structure ClassicalPremises : Prop where
  C03 : C03
  C05 : C05.{u}
  C06 : C06.{u}
  C07 : C07.{u}
  C08 : C08 M
  C10 : C10 M

end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/C03.lean <==
import OrderingError.Spec11.Classical
import Mathlib.MeasureTheory.Integral.MeanInequalities
import Mathlib.MeasureTheory.Group.LIntegral
import Mathlib.MeasureTheory.Group.Measure
import Mathlib.MeasureTheory.Measure.Lebesgue.EqHaar
import Mathlib.MeasureTheory.Measure.Haar.Unique

   
                                                                                 
                                       

                                                                               
                                                                           
                                                                               
                                                                              
                                                          
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.ClassicalProofs
namespace C03Proof

/-- Pointwise splitting of a product into the three Holder factors. -/
theorem pointwise_split {p q r : ℝ} (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r)
    (h : 1 / p + 1 / q = 1 + 1 / r) (x y : ℝ≥0∞) :
    x * y = (x ^ p * y ^ q) ^ (1 / r) * (x ^ p) ^ (1 - 1 / q) * (y ^ q) ^ (1 - 1 / p) := by
  have hp0 : 0 < p := by linarith
  have hq0 : 0 < q := by linarith
  have hr0 : 0 < r := by linarith
  have hα : 0 ≤ 1 / r := by positivity
  have hβ : 0 ≤ 1 - 1 / q := by
    have : 1 / q ≤ 1 := by rw [div_le_one hq0]; exact hq
    linarith
  have hγ : 0 ≤ 1 - 1 / p := by
    have : 1 / p ≤ 1 := by rw [div_le_one hp0]; exact hp
    linarith
  have hx : x ^ (p * (1 / r)) * x ^ (p * (1 - 1 / q)) = x := by
    rw [← ENNReal.rpow_add_of_nonneg _ _ (mul_nonneg hp0.le hα) (mul_nonneg hp0.le hβ)]
    have hsum : p * (1 / r) + p * (1 - 1 / q) = 1 := by
      have h1 : 1 / r + (1 - 1 / q) = 1 / p := by linarith
      rw [← mul_add, h1, mul_one_div_cancel hp0.ne']
    rw [hsum, ENNReal.rpow_one]
  have hy : y ^ (q * (1 / r)) * y ^ (q * (1 - 1 / p)) = y := by
    rw [← ENNReal.rpow_add_of_nonneg _ _ (mul_nonneg hq0.le hα) (mul_nonneg hq0.le hγ)]
    have hsum : q * (1 / r) + q * (1 - 1 / p) = 1 := by
      have h1 : 1 / r + (1 - 1 / p) = 1 / q := by linarith
      rw [← mul_add, h1, mul_one_div_cancel hq0.ne']
    rw [hsum, ENNReal.rpow_one]
  rw [ENNReal.mul_rpow_of_nonneg _ _ hα, ← ENNReal.rpow_mul, ← ENNReal.rpow_mul,
    ← ENNReal.rpow_mul, ← ENNReal.rpow_mul]
  calc
    x * y = (x ^ (p * (1 / r)) * x ^ (p * (1 - 1 / q))) *
        (y ^ (q * (1 / r)) * y ^ (q * (1 - 1 / p))) := by rw [hx, hy]
    _ = x ^ (p * (1 / r)) * y ^ (q * (1 / r)) * x ^ (p * (1 - 1 / q)) *
        y ^ (q * (1 - 1 / p)) := by ring

/-- The weighted Holder inequality for three functions. -/
theorem holder_three {μ : Measure ℝ} {u v w : ℝ → ℝ≥0∞} (hu : AEMeasurable u μ)
    (hv : AEMeasurable v μ) (hw : AEMeasurable w μ) {a b c : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hc : 0 ≤ c) (habc : a + b + c = 1) :
    ∫⁻ s, u s ^ a * v s ^ b * w s ^ c ∂μ ≤
      (∫⁻ s, u s ∂μ) ^ a * (∫⁻ s, v s ∂μ) ^ b * (∫⁻ s, w s ∂μ) ^ c := by
  have key := ENNReal.lintegral_prod_norm_pow_le (μ := μ) (Finset.univ : Finset (Fin 3))
    (f := ![u, v, w]) (p := ![a, b, c])
    (by
      intro i _
      fin_cases i
      · simpa using hu
      · simpa using hv
      · simpa using hw)
    (by simpa [Fin.sum_univ_three] using habc)
    (by
      intro i _
      fin_cases i
      · simpa using ha
      · simpa using hb
      · simpa using hc)
  simpa [Fin.prod_univ_three] using key

/-- Young's inequality for nonnegative measurable functions, in integrated form. -/
theorem lintegral_young {F G : ℝ → ℝ≥0∞} (hF : Measurable F) (hG : Measurable G)
    {p q r : ℝ} (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r) (h : 1 / p + 1 / q = 1 + 1 / r) :
    ∫⁻ t, (∫⁻ s, F s * G (t - s)) ^ r ≤
      (∫⁻ s, F s ^ p) ^ (r / p) * (∫⁻ s, G s ^ q) ^ (r / q) := by
  have hp0 : 0 < p := by linarith
  have hq0 : 0 < q := by linarith
  have hr0 : 0 < r := by linarith
  have hα : 0 ≤ 1 / r := by positivity
  have hβ : 0 ≤ 1 - 1 / q := by
    have : 1 / q ≤ 1 := by rw [div_le_one hq0]; exact hq
    linarith
  have hγ : 0 ≤ 1 - 1 / p := by
    have : 1 / p ≤ 1 := by rw [div_le_one hp0]; exact hp
    linarith
  have hpt : ∀ t, ∫⁻ s, F s * G (t - s) ≤
      (∫⁻ s, F s ^ p * G (t - s) ^ q) ^ (1 / r) * (∫⁻ s, F s ^ p) ^ (1 - 1 / q) *
        (∫⁻ s, G s ^ q) ^ (1 - 1 / p) := by
    intro t
    have hGt : Measurable fun s => G (t - s) := hG.comp (measurable_const.sub measurable_id)
    calc
      ∫⁻ s, F s * G (t - s) = ∫⁻ s, (F s ^ p * G (t - s) ^ q) ^ (1 / r) *
          (F s ^ p) ^ (1 - 1 / q) * (G (t - s) ^ q) ^ (1 - 1 / p) :=
        lintegral_congr fun s => pointwise_split hp hq hr h _ _
      _ ≤ (∫⁻ s, F s ^ p * G (t - s) ^ q) ^ (1 / r) * (∫⁻ s, F s ^ p) ^ (1 - 1 / q) *
          (∫⁻ s, G (t - s) ^ q) ^ (1 - 1 / p) :=
        holder_three ((hF.pow_const p).mul (hGt.pow_const q)).aemeasurable
          (hF.pow_const p).aemeasurable (hGt.pow_const q).aemeasurable hα hβ hγ (by linarith)
      _ = _ := by rw [lintegral_sub_left_eq_self (fun s => G s ^ q) t]
  have hpow : ∀ t, (∫⁻ s, F s * G (t - s)) ^ r ≤
      (∫⁻ s, F s ^ p) ^ ((1 - 1 / q) * r) * (∫⁻ s, G s ^ q) ^ ((1 - 1 / p) * r) *
        ∫⁻ s, F s ^ p * G (t - s) ^ q := by
    intro t
    calc
      (∫⁻ s, F s * G (t - s)) ^ r ≤
          ((∫⁻ s, F s ^ p * G (t - s) ^ q) ^ (1 / r) * (∫⁻ s, F s ^ p) ^ (1 - 1 / q) *
            (∫⁻ s, G s ^ q) ^ (1 - 1 / p)) ^ r := ENNReal.rpow_le_rpow (hpt t) hr0.le
      _ = _ := by
        rw [ENNReal.mul_rpow_of_nonneg _ _ hr0.le, ENNReal.mul_rpow_of_nonneg _ _ hr0.le,
          ← ENNReal.rpow_mul, ← ENNReal.rpow_mul, ← ENNReal.rpow_mul,
          one_div_mul_cancel hr0.ne', ENNReal.rpow_one]
        ring
  have huncurry : Measurable fun z : ℝ × ℝ => F z.2 ^ p * G (z.1 - z.2) ^ q :=
    ((hF.comp measurable_snd).pow_const p).mul
      ((hG.comp (measurable_fst.sub measurable_snd)).pow_const q)
  have hD : Measurable fun t => ∫⁻ s, F s ^ p * G (t - s) ^ q :=
    huncurry.lintegral_prod_right'
  have hswap : ∫⁻ t, ∫⁻ s, F s ^ p * G (t - s) ^ q =
      (∫⁻ s, F s ^ p) * ∫⁻ s, G s ^ q := by
    rw [lintegral_lintegral_swap huncurry.aemeasurable]
    calc
      ∫⁻ s, ∫⁻ t, F s ^ p * G (t - s) ^ q = ∫⁻ s, F s ^ p * ∫⁻ t, G t ^ q := by
        refine lintegral_congr fun s => ?_
        have hm : Measurable fun t => G (t - s) ^ q :=
          (hG.comp (measurable_id.sub measurable_const)).pow_const q
        rw [lintegral_const_mul _ hm, lintegral_sub_right_eq_self (fun t => G t ^ q) s]
      _ = (∫⁻ s, F s ^ p) * ∫⁻ s, G s ^ q := lintegral_mul_const _ (hF.pow_const p)
  have hA : (∫⁻ s, F s ^ p) ^ ((1 - 1 / q) * r) * (∫⁻ s, F s ^ p) =
      (∫⁻ s, F s ^ p) ^ (r / p) := by
    have e : (1 - 1 / q) * r + 1 = r / p := by
      have h1 : 1 / p = 1 + 1 / r - 1 / q := by linarith
      have h2 : r / p = r * (1 / p) := by ring
      rw [h2, h1]
      field_simp
      ring
    rw [← e, ENNReal.rpow_add_of_nonneg _ _ (mul_nonneg hβ hr0.le) zero_le_one,
      ENNReal.rpow_one]
  have hB : (∫⁻ s, G s ^ q) ^ ((1 - 1 / p) * r) * (∫⁻ s, G s ^ q) =
      (∫⁻ s, G s ^ q) ^ (r / q) := by
    have e : (1 - 1 / p) * r + 1 = r / q := by
      have h1 : 1 / q = 1 + 1 / r - 1 / p := by linarith
      have h2 : r / q = r * (1 / q) := by ring
      rw [h2, h1]
      field_simp
      ring
    rw [← e, ENNReal.rpow_add_of_nonneg _ _ (mul_nonneg hγ hr0.le) zero_le_one,
      ENNReal.rpow_one]
  calc
    ∫⁻ t, (∫⁻ s, F s * G (t - s)) ^ r ≤
        ∫⁻ t, (∫⁻ s, F s ^ p) ^ ((1 - 1 / q) * r) * (∫⁻ s, G s ^ q) ^ ((1 - 1 / p) * r) *
          ∫⁻ s, F s ^ p * G (t - s) ^ q := lintegral_mono hpow
    _ = (∫⁻ s, F s ^ p) ^ ((1 - 1 / q) * r) * (∫⁻ s, G s ^ q) ^ ((1 - 1 / p) * r) *
        ((∫⁻ s, F s ^ p) * ∫⁻ s, G s ^ q) := by rw [lintegral_const_mul _ hD, hswap]
    _ = ((∫⁻ s, F s ^ p) ^ ((1 - 1 / q) * r) * (∫⁻ s, F s ^ p)) *
        ((∫⁻ s, G s ^ q) ^ ((1 - 1 / p) * r) * (∫⁻ s, G s ^ q)) := by ring
    _ = _ := by rw [hA, hB]

/-- Young's inequality for measurable real functions. -/
theorem young_measurable {p q r : ℝ} (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r)
    (h : 1 / p + 1 / q = 1 + 1 / r) {f g : ℝ → ℝ} (hf : Measurable f) (hg : Measurable g) :
    eLpNorm (fun t => ∫ s : ℝ, f s * g (t - s)) (ENNReal.ofReal r) volume ≤
      eLpNorm f (ENNReal.ofReal p) volume * eLpNorm g (ENNReal.ofReal q) volume := by
  have hp0 : 0 < p := by linarith
  have hq0 : 0 < q := by linarith
  have hr0 : 0 < r := by linarith
  have hkm : StronglyMeasurable fun t => ∫ s : ℝ, f s * g (t - s) := by
    have hprod : StronglyMeasurable fun z : ℝ × ℝ => f z.2 * g (z.1 - z.2) :=
      ((hf.comp measurable_snd).mul
        (hg.comp (measurable_fst.sub measurable_snd))).stronglyMeasurable
    exact hprod.integral_prod_right'
  have hbound : ∀ t, ‖∫ s : ℝ, f s * g (t - s)‖ₑ ≤ ∫⁻ s, ‖f s‖ₑ * ‖g (t - s)‖ₑ := by
    intro t
    refine (enorm_integral_le_lintegral_enorm _).trans (le_of_eq ?_)
    refine lintegral_congr fun s => ?_
    exact enorm_mul _ _
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal (ENNReal.ofReal_pos.mpr hr0).ne'
      ENNReal.ofReal_ne_top hkm.aestronglyMeasurable,
    eLpNorm_eq_lintegral_rpow_enorm_toReal (ENNReal.ofReal_pos.mpr hp0).ne'
      ENNReal.ofReal_ne_top hf.aestronglyMeasurable,
    eLpNorm_eq_lintegral_rpow_enorm_toReal (ENNReal.ofReal_pos.mpr hq0).ne'
      ENNReal.ofReal_ne_top hg.aestronglyMeasurable,
    ENNReal.toReal_ofReal hp0.le, ENNReal.toReal_ofReal hq0.le, ENNReal.toReal_ofReal hr0.le]
  calc
    (∫⁻ t, ‖∫ s : ℝ, f s * g (t - s)‖ₑ ^ r) ^ (1 / r) ≤
        (∫⁻ t, (∫⁻ s, ‖f s‖ₑ * ‖g (t - s)‖ₑ) ^ r) ^ (1 / r) :=
      ENNReal.rpow_le_rpow
        (lintegral_mono fun t => ENNReal.rpow_le_rpow (hbound t) hr0.le) (by positivity)
    _ ≤ ((∫⁻ s, ‖f s‖ₑ ^ p) ^ (r / p) * (∫⁻ s, ‖g s‖ₑ ^ q) ^ (r / q)) ^ (1 / r) :=
      ENNReal.rpow_le_rpow
        (lintegral_young (F := fun s => ‖f s‖ₑ) (G := fun s => ‖g s‖ₑ)
          hf.enorm hg.enorm hp hq hr h) (by positivity)
    _ = (∫⁻ s, ‖f s‖ₑ ^ p) ^ (1 / p) * (∫⁻ s, ‖g s‖ₑ ^ q) ^ (1 / q) := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ (by positivity : (0 : ℝ) ≤ 1 / r),
        ← ENNReal.rpow_mul, ← ENNReal.rpow_mul]
      have e1 : r / p * (1 / r) = 1 / p := by field_simp
      have e2 : r / q * (1 / r) = 1 / q := by field_simp
      rw [e1, e2]

                                                                           
theorem young {p q r : ℝ} (hp : 1 ≤ p) (hq : 1 ≤ q) (hr : 1 ≤ r)
    (h : 1 / p + 1 / q = 1 + 1 / r) {f g : ℝ → ℝ}
    (hf : MemLp f (ENNReal.ofReal p) volume) (hg : MemLp g (ENNReal.ofReal q) volume)
    {k : ℝ → ℝ} (hkdef : ∀ t, k t = ∫ s : ℝ, f s * g (t - s)) :
    eLpNorm k (ENNReal.ofReal r) volume ≤
      eLpNorm f (ENNReal.ofReal p) volume * eLpNorm g (ENNReal.ofReal q) volume := by
  obtain ⟨f', hf'm, hff'⟩ := hf.aestronglyMeasurable
  obtain ⟨g', hg'm, hgg'⟩ := hg.aestronglyMeasurable
  have hae : ∀ t, (fun s => f s * g (t - s)) =ᵐ[volume] fun s => f' s * g' (t - s) := by
    intro t
    have hshift : (fun s => g (t - s)) =ᵐ[volume] fun s => g' (t - s) :=
      hgg'.comp_tendsto
        (Measure.measurePreserving_sub_left volume t).quasiMeasurePreserving.tendsto_ae
    filter_upwards [hff', hshift] with s hs1 hs2
    rw [hs1, hs2]
  have hk : k = fun t => ∫ s : ℝ, f' s * g' (t - s) :=
    funext fun t => (hkdef t).trans (integral_congr_ae (hae t))
  rw [hk, eLpNorm_congr_ae hff', eLpNorm_congr_ae hgg']
  exact young_measurable hp hq hr h hf'm.measurable hg'm.measurable

end C03Proof

/-- C03: the finite-exponent Young convolution inequality. -/
theorem C03_holds : C03 := by
  intro p q r hp hq hr h f g hf hg k
  have hle : eLpNorm k (ENNReal.ofReal r) volume ≤
      eLpNorm f (ENNReal.ofReal p) volume * eLpNorm g (ENNReal.ofReal q) volume :=
    C03Proof.young hp hq hr h hf hg (fun _ => rfl)
  exact ⟨lt_of_le_of_lt hle (ENNReal.mul_lt_top hf hg), hle⟩

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.C03_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/C05.lean <==
import OrderingError.Spec11.Classical
import Mathlib.Analysis.Calculus.FDeriv.Extend
import Mathlib.Topology.Order.IntermediateValue

   
                                                                                    
                                                                                      

                                                          
                                                                         
                                                                              
                                                                                 
                                          

                                                          
  

noncomputable section
open Set Filter Metric
open scoped Topology NNReal
namespace OrderingError.Spec11.ClassicalProofs
universe u

namespace C05Proof

variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]

omit [NormedSpace ℝ E] in
/-- A locally Lipschitz map is continuous. -/
theorem continuous_of_locLip {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s) : Continuous F := by
  refine continuous_iff_continuousAt.mpr fun x => ?_
  obtain ⟨s, hs, K, hK⟩ := hF x
  exact hK.continuousOn.continuousAt hs

/-- Local uniqueness: two solutions near `t₀` with the same value at `t₀` agree near `t₀`. -/
theorem eventuallyEq_of_solutions {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s)
    {f g : ℝ → E} {t₀ : ℝ}
    (hf : ∀ᶠ t in 𝓝 t₀, HasDerivAt f (F (f t)) t)
    (hg : ∀ᶠ t in 𝓝 t₀, HasDerivAt g (F (g t)) t)
    (heq : f t₀ = g t₀) : f =ᶠ[𝓝 t₀] g := by
  obtain ⟨s, hs, K, hK⟩ := hF (f t₀)
  have hfc : ContinuousAt f t₀ := hf.self_of_nhds.continuousAt
  have hgc : ContinuousAt g t₀ := hg.self_of_nhds.continuousAt
  have hfs : ∀ᶠ t in 𝓝 t₀, f t ∈ s := hfc.eventually_mem hs
  have hs' : s ∈ 𝓝 (g t₀) := by rw [← heq]; exact hs
  have hgs : ∀ᶠ t in 𝓝 t₀, g t ∈ s := hgc.eventually_mem hs'
  exact ODE_solution_unique_of_eventually (v := fun _ => F) (s := fun _ => s) (K := K)
    (Eventually.of_forall fun _ => hK) (hf.and hfs) (hg.and hgs) heq

/-- Uniqueness on an open order-connected set containing the initial time. -/
theorem eqOn_of_solutions {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s)
    {J : Set ℝ} (hJo : IsOpen J) (hJc : OrdConnected J) {z₁ z₂ : ℝ → E} {t₀ : ℝ}
    (ht₀ : t₀ ∈ J)
    (h₁ : ∀ t ∈ J, HasDerivAt z₁ (F (z₁ t)) t) (h₂ : ∀ t ∈ J, HasDerivAt z₂ (F (z₂ t)) t)
    (heq : z₁ t₀ = z₂ t₀) : EqOn z₁ z₂ J := by
  have hpre : IsPreconnected J := hJc.isPreconnected
  have hsol₁ : ∀ t ∈ J, ∀ᶠ t' in 𝓝 t, HasDerivAt z₁ (F (z₁ t')) t' := fun t ht =>
    (hJo.eventually_mem ht).mono fun t' ht' => h₁ t' ht'
  have hsol₂ : ∀ t ∈ J, ∀ᶠ t' in 𝓝 t, HasDerivAt z₂ (F (z₂ t')) t' := fun t ht =>
    (hJo.eventually_mem ht).mono fun t' ht' => h₂ t' ht'
  have hUo : IsOpen {t : ℝ | ∀ᶠ t' in 𝓝 t, z₁ t' = z₂ t'} :=
    isOpen_setOfPred_eventually_nhds
  have hVo : IsOpen {t : ℝ | ∀ᶠ t' in 𝓝 t, t' ∈ J ∧ z₁ t' ≠ z₂ t'} :=
    isOpen_setOfPred_eventually_nhds
  have hU_of : ∀ t ∈ J, z₁ t = z₂ t → t ∈ {t : ℝ | ∀ᶠ t' in 𝓝 t, z₁ t' = z₂ t'} :=
    fun t ht hc => eventuallyEq_of_solutions hF (hsol₁ t ht) (hsol₂ t ht) hc
  have hV_of : ∀ t ∈ J, z₁ t ≠ z₂ t →
      t ∈ {t : ℝ | ∀ᶠ t' in 𝓝 t, t' ∈ J ∧ z₁ t' ≠ z₂ t'} := by
    intro t ht hc
    have hcont : ContinuousAt (fun t' => z₁ t' - z₂ t') t :=
      (h₁ t ht).continuousAt.sub (h₂ t ht).continuousAt
    have hne : ∀ᶠ t' in 𝓝 t, z₁ t' - z₂ t' ≠ 0 := hcont.eventually_ne (sub_ne_zero.mpr hc)
    exact (hJo.eventually_mem ht).and (hne.mono fun t' ht' => sub_ne_zero.mp ht')
  have hcover : J ⊆ {t : ℝ | ∀ᶠ t' in 𝓝 t, z₁ t' = z₂ t'} ∪
      {t : ℝ | ∀ᶠ t' in 𝓝 t, t' ∈ J ∧ z₁ t' ≠ z₂ t'} := by
    intro t ht
    by_cases hc : z₁ t = z₂ t
    · exact Or.inl (hU_of t ht hc)
    · exact Or.inr (hV_of t ht hc)
  intro t ht
  by_contra hne
  obtain ⟨t', -, htU, htV⟩ := hpre _ _ hUo hVo hcover ⟨t₀, ht₀, hU_of t₀ ht₀ heq⟩
    ⟨t, ht, hV_of t ht hne⟩
  have hU' : ∀ᶠ r in 𝓝 t', z₁ r = z₂ r := htU
  have hV' : ∀ᶠ r in 𝓝 t', r ∈ J ∧ z₁ r ≠ z₂ r := htV
  exact hV'.self_of_nhds.2 hU'.self_of_nhds

/-- Local existence through an arbitrary point at an arbitrary time. -/
theorem exists_local_solution [CompleteSpace E] {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s) (x₀ : E) (t₀ : ℝ) :
    ∃ ε > (0 : ℝ), ∃ α : ℝ → E, α t₀ = x₀ ∧
      ∀ t ∈ Ioo (t₀ - ε) (t₀ + ε), HasDerivAt α (F (α t)) t := by
  obtain ⟨s, hs, K, hK⟩ := hF x₀
  obtain ⟨ρ, hρ, hball⟩ := Metric.mem_nhds_iff.mp hs
  obtain ⟨a, ha⟩ : ∃ a : ℝ≥0, (a : ℝ) = ρ / 2 := ⟨⟨ρ / 2, by positivity⟩, rfl⟩
  have hapos : (0 : ℝ) < a := by rw [ha]; positivity
  have hsub : closedBall x₀ (a : ℝ) ⊆ s := fun x hx =>
    hball (mem_ball.mpr (lt_of_le_of_lt (mem_closedBall.mp hx) (by rw [ha]; linarith)))
  have hKa : LipschitzOnWith K F (closedBall x₀ (a : ℝ)) := hK.mono hsub
  obtain ⟨L, hL⟩ : ∃ L : ℝ≥0, (L : ℝ) = ‖F x₀‖ + K * a := ⟨‖F x₀‖₊ + K * a, by simp⟩
  have hbound : ∀ x ∈ closedBall x₀ (a : ℝ), ‖F x‖ ≤ (L : ℝ) := by
    intro x hx
    have h1 : dist (F x) (F x₀) ≤ K * dist x x₀ :=
      hKa.dist_le_mul x hx x₀ (mem_closedBall_self a.2)
    have h2 : dist x x₀ ≤ a := mem_closedBall.mp hx
    have h3 : ‖F x‖ ≤ ‖F x₀‖ + dist (F x) (F x₀) := by
      rw [dist_eq_norm]
      calc ‖F x‖ = ‖F x₀ + (F x - F x₀)‖ := by rw [add_sub_cancel]
        _ ≤ ‖F x₀‖ + ‖F x - F x₀‖ := norm_add_le _ _
    have h4 : (K : ℝ) * dist x x₀ ≤ K * a := mul_le_mul_of_nonneg_left h2 K.2
    rw [hL]
    linarith
  have hLpos : (0 : ℝ) < (L : ℝ) + 1 := by positivity
  obtain ⟨ε, hε⟩ : ∃ ε : ℝ, ε = (a : ℝ) / ((L : ℝ) + 1) := ⟨_, rfl⟩
  have hεpos : 0 < ε := by rw [hε]; exact div_pos hapos hLpos
  have ht₀mem : t₀ ∈ Icc (t₀ - ε) (t₀ + ε) := ⟨by linarith, by linarith⟩
  have hPL : IsPicardLindelof (fun _ => F) (⟨t₀, ht₀mem⟩ : Icc (t₀ - ε) (t₀ + ε))
      x₀ a 0 L K := by
    refine IsPicardLindelof.of_time_independent hbound hKa ?_
    have h1 : (t₀ + ε) - t₀ = ε := by ring
    have h2 : t₀ - (t₀ - ε) = ε := by ring
    show (L : ℝ) * max ((t₀ + ε) - t₀) (t₀ - (t₀ - ε)) ≤ (a : ℝ) - ((0 : ℝ≥0) : ℝ)
    rw [h1, h2, max_self, NNReal.coe_zero, sub_zero, hε, ← mul_div_assoc, div_le_iff₀ hLpos]
    nlinarith [L.2, hapos]
  obtain ⟨α, hα0, hα⟩ := hPL.exists_eq_forall_mem_Icc_hasDerivWithinAt₀
  refine ⟨ε, hεpos, α, hα0, fun t ht => ?_⟩
  exact (hα t (Ioo_subset_Icc_self ht)).hasDerivAt (Icc_mem_nhds ht.1 ht.2)

/-- Solutions through `x` at time `0` on an open order-connected set. -/
def Sol (F : E → E) (x : E) (J : Set ℝ) (z : ℝ → E) : Prop :=
  IsOpen J ∧ OrdConnected J ∧ (0 : ℝ) ∈ J ∧ z 0 = x ∧ ∀ t ∈ J, HasDerivAt z (F (z t)) t

/-- Two solutions through the same point agree wherever both are defined. -/
theorem sol_agree {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s)
    {x : E} {J₁ J₂ : Set ℝ} {z₁ z₂ : ℝ → E} (h₁ : Sol F x J₁ z₁) (h₂ : Sol F x J₂ z₂)
    {t : ℝ} (ht₁ : t ∈ J₁) (ht₂ : t ∈ J₂) : z₁ t = z₂ t := by
  obtain ⟨o₁, c₁, m₁, e₁, d₁⟩ := h₁
  obtain ⟨o₂, c₂, m₂, e₂, d₂⟩ := h₂
  exact eqOn_of_solutions hF (o₁.inter o₂) (c₁.inter c₂) (t₀ := 0) ⟨m₁, m₂⟩
    (fun s hs => d₁ s hs.1) (fun s hs => d₂ s hs.2) (e₁.trans e₂.symm) ⟨ht₁, ht₂⟩

/-- The maximal solution: first half of `C05`. -/
theorem maximal [CompleteSpace E] {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s) (x : E) : C05Maximal F x := by
  classical
  let I : Set ℝ := {t | ∃ J z, Sol F x J z ∧ t ∈ J}
  let w : ℝ → E := fun t =>
    if h : ∃ J z, Sol F x J z ∧ t ∈ J then h.choose_spec.choose t else x
  have hw : ∀ {J : Set ℝ} {z : ℝ → E}, Sol F x J z → ∀ t ∈ J, w t = z t := by
    intro J z hS t ht
    have h : ∃ J z, Sol F x J z ∧ t ∈ J := ⟨J, z, hS, ht⟩
    have hspec := h.choose_spec.choose_spec
    have hwt : w t = h.choose_spec.choose t := dite_eq_left h
    rw [hwt]
    exact sol_agree hF hspec.1 hS hspec.2 ht
  obtain ⟨ε, hε, α, hα0, hα⟩ := exists_local_solution hF x 0
  have hS₀ : Sol F x (Ioo (0 - ε) (0 + ε)) α :=
    ⟨isOpen_Ioo, ordConnected_Ioo, ⟨by linarith, by linarith⟩, hα0, hα⟩
  have h0I : (0 : ℝ) ∈ I := ⟨_, _, hS₀, hS₀.2.2.1⟩
  refine ⟨I, w, ?_, ?_, h0I, ?_, ?_, ?_⟩
  · refine isOpen_iff_mem_nhds.mpr fun t ht => ?_
    obtain ⟨J, z, hS, htJ⟩ := ht
    exact mem_of_superset (hS.1.mem_nhds htJ) fun s hs => ⟨J, z, hS, hs⟩
  · refine ⟨fun s hs t ht r hr => ?_⟩
    obtain ⟨J₁, z₁, hS₁, hs₁⟩ := hs
    obtain ⟨J₂, z₂, hS₂, ht₂⟩ := ht
    rcases le_total r 0 with hr0 | hr0
    · exact ⟨J₁, z₁, hS₁, hS₁.2.1.out hs₁ hS₁.2.2.1 ⟨hr.1, hr0⟩⟩
    · exact ⟨J₂, z₂, hS₂, hS₂.2.1.out hS₂.2.2.1 ht₂ ⟨hr0, hr.2⟩⟩
  · rw [hw hS₀ 0 hS₀.2.2.1]
    exact hα0
  · intro t ht
    obtain ⟨J, z, hS, htJ⟩ := ht
    have hev : w =ᶠ[𝓝 t] z := (hS.1.eventually_mem htJ).mono fun s hs => hw hS s hs
    have hd := (hS.2.2.2.2 t htJ).congr_of_eventuallyEq hev
    rw [hw hS t htJ]
    exact hd
  · intro J z hJo hJc h0 hz0 hzd
    have hS : Sol F x J z := ⟨hJo, hJc, h0, hz0, hzd⟩
    exact ⟨fun t ht => ⟨J, z, hS, ht⟩, fun t ht => (hw hS t ht).symm⟩

/-- Continuation past a finite end point when the orbit stays in a compact set:
second half of `C05`. -/
theorem continuation [CompleteSpace E] {F : E → E}
    (hF : ∀ x, ∃ s ∈ 𝓝 x, ∃ K : ℝ≥0, LipschitzOnWith K F s) {a b : ℝ} (hab : a < b)
    {w : ℝ → E} (hw : ∀ t ∈ Ico a b, HasDerivWithinAt w (F (w t)) (Ici a) t)
    (hK : ∃ K : Set E, IsCompact K ∧ ∀ t ∈ Ico a b, w t ∈ K) :
    ∃ c > b, ∃ z : ℝ → E, (∀ t ∈ Ico a b, z t = w t) ∧
      ∀ t ∈ Ico a c, HasDerivWithinAt z (F (z t)) (Ici a) t := by
  classical
  have hFc : Continuous F := continuous_of_locLip hF
  obtain ⟨K, hKc, hwK⟩ := hK
  obtain ⟨C, hC⟩ := hKc.exists_bound_of_continuousOn hFc.continuousOn
  have hC0 : 0 ≤ C := (norm_nonneg _).trans (hC _ (hwK a ⟨le_rfl, hab⟩))
  -- the orbit is Lipschitz on the half-open interval
  have hlip : ∀ s ∈ Ico a b, ∀ t ∈ Ico a b, ‖w t - w s‖ ≤ C * ‖t - s‖ := fun s hs t ht =>
    Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
      (fun r hr => (hw r hr).mono Ico_subset_Ici_self) (fun r hr => hC _ (hwK r hr))
      (convex_Ico a b) hs ht
  -- hence it has a left limit at the end point
  have hcauchy : Cauchy (map w (𝓝[<] b)) := by
    rw [Metric.cauchy_iff]
    refine ⟨inferInstance, fun η hη => ?_⟩
    obtain ⟨δ, hδ⟩ : ∃ δ : ℝ, δ = η / (C + 1) := ⟨_, rfl⟩
    have hC1 : 0 < C + 1 := by linarith
    have hδpos : 0 < δ := by rw [hδ]; exact div_pos hη hC1
    refine ⟨w '' Ioo (max a (b - δ)) b,
      image_mem_map (Ioo_mem_nhdsLT (max_lt hab (by linarith))), ?_⟩
    rintro _ ⟨s, hs, rfl⟩ _ ⟨t, ht, rfl⟩
    have hs' : s ∈ Ico a b := ⟨(le_max_left _ _).trans hs.1.le, hs.2⟩
    have ht' : t ∈ Ico a b := ⟨(le_max_left _ _).trans ht.1.le, ht.2⟩
    have hst : ‖s - t‖ ≤ δ := by
      rw [Real.norm_eq_abs, abs_le]
      have h1 := (le_max_right a (b - δ)).trans_lt hs.1
      have h2 := (le_max_right a (b - δ)).trans_lt ht.1
      constructor <;> linarith [hs.2, ht.2]
    rw [dist_eq_norm]
    calc ‖w s - w t‖ ≤ C * ‖s - t‖ := hlip t ht' s hs'
      _ ≤ C * δ := mul_le_mul_of_nonneg_left hst hC0
      _ < η := by
        rw [hδ, ← mul_div_assoc, div_lt_iff₀ hC1]
        nlinarith
  obtain ⟨y, hy⟩ := CompleteSpace.complete hcauchy
  have hlim : Tendsto w (𝓝[<] b) (𝓝 y) := hy
  -- the orbit, closed up by its left limit, has the expected left derivative at `b`
  obtain ⟨wt, hwt⟩ : ∃ wt : ℝ → E, wt = Function.update w b y := ⟨_, rfl⟩
  have hwt_eq : ∀ t, t ≠ b → wt t = w t := fun t ht => by
    rw [hwt]; exact Function.update_of_ne ht _ _
  have hwt_b : wt b = y := by rw [hwt]; exact Function.update_self _ _ _
  have hderiv_in : ∀ t ∈ Ioo a b, HasDerivAt w (F (w t)) t := fun t ht =>
    (hw t ⟨ht.1.le, ht.2⟩).hasDerivAt (Ici_mem_nhds ht.1)
  have hderiv_wt : ∀ t ∈ Ioo a b, HasDerivAt wt (F (w t)) t := fun t ht =>
    (hderiv_in t ht).congr_of_eventuallyEq
      ((eventually_lt_nhds ht.2).mono fun s hs => hwt_eq s (ne_of_lt hs))
  have hdiff : DifferentiableOn ℝ wt (Ioo a b) := fun t ht =>
    (hderiv_wt t ht).differentiableAt.differentiableWithinAt
  have hcont : ContinuousWithinAt wt (Ioo a b) b := by
    have h1 : Tendsto w (𝓝[Ioo a b] b) (𝓝 y) :=
      hlim.mono_left (nhdsWithin_mono b Ioo_subset_Iio_self)
    have h2 : w =ᶠ[𝓝[Ioo a b] b] wt := by
      filter_upwards [self_mem_nhdsWithin] with s hs using (hwt_eq s (ne_of_lt hs.2)).symm
    show Tendsto wt (𝓝[Ioo a b] b) (𝓝 (wt b))
    rw [hwt_b]
    exact h1.congr' h2
  have hderivlim : Tendsto (fun s => deriv wt s) (𝓝[<] b) (𝓝 (F y)) := by
    have h1 : Tendsto (fun s => F (w s)) (𝓝[<] b) (𝓝 (F y)) := (hFc.tendsto y).comp hlim
    refine h1.congr' ?_
    filter_upwards [Ioo_mem_nhdsLT hab] with s hs using (hderiv_wt s hs).deriv.symm
  have hleft : HasDerivWithinAt wt (F y) (Iic b) b :=
    hasDerivWithinAt_Iic_of_tendsto_deriv hdiff hcont (Ioo_mem_nhdsLT hab) hderivlim
  -- a local solution through the limit point, glued on at `b`
  obtain ⟨ε, hε, v, hvb, hv⟩ := exists_local_solution hF y b
  obtain ⟨z, hz⟩ : ∃ z : ℝ → E, z = fun t => if t < b then w t else v t := ⟨_, rfl⟩
  have hz_lt : ∀ t, t < b → z t = w t := fun t ht => by rw [hz]; exact ite_eq_left ht
  have hz_ge : ∀ t, b ≤ t → z t = v t := fun t ht => by
    rw [hz]; exact ite_eq_right (not_lt.mpr ht)
  have hzb_val : z b = y := by rw [hz_ge b le_rfl, hvb]
  have hzb : HasDerivAt z (F (z b)) b := by
    rw [hzb_val]
    have hl : HasDerivWithinAt z (F y) (Iic b) b := by
      refine hleft.congr (fun s hs => ?_) (by rw [hzb_val, hwt_b])
      rcases (mem_Iic.mp hs).lt_or_eq with h | h
      · rw [hz_lt s h, hwt_eq s (ne_of_lt h)]
      · rw [h, hzb_val, hwt_b]
    have hr : HasDerivWithinAt z (F y) (Ici b) b := by
      have h := (hv b ⟨by linarith, by linarith⟩).hasDerivWithinAt (s := Ici b)
      rw [hvb] at h
      exact h.congr (fun s hs => hz_ge s hs) (hz_ge b le_rfl)
    have hboth := hl.union hr
    rwa [Iic_union_Ici, hasDerivWithinAt_univ] at hboth
  refine ⟨b + ε, by linarith, z, fun t ht => hz_lt t ht.2, fun t ht => ?_⟩
  rcases lt_trichotomy t b with htb | htb | htb
  · have h := hw t ⟨ht.1, htb⟩
    rw [hz_lt t htb]
    refine h.congr_of_eventuallyEq ?_ (hz_lt t htb)
    exact (eventually_nhdsWithin_of_eventually_nhds (eventually_lt_nhds htb)).mono
      fun s hs => hz_lt s hs
  · rw [htb]
    exact hzb.hasDerivWithinAt
  · have htI : t ∈ Ioo (b - ε) (b + ε) := ⟨by linarith, ht.2⟩
    have hev : z =ᶠ[𝓝 t] v := (eventually_gt_nhds htb).mono fun s hs => hz_ge s hs.le
    have h' := (hv t htI).congr_of_eventuallyEq hev
    rw [hz_ge t htb.le]
    exact h'.hasDerivWithinAt

end C05Proof

/-- C05: maximal solutions and compact-set continuation for locally Lipschitz
autonomous vector fields in finite dimension. -/
theorem C05_holds : C05.{u} := by
  intro E _ _ _ F hF
  have : CompleteSpace E := FiniteDimensional.complete ℝ E
  exact ⟨fun x => C05Proof.maximal hF x,
    fun a b hab w hw hK => C05Proof.continuation hF hab hw hK⟩

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.C05_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/C06.lean <==
import OrderingError.Spec11.Classical
import Mathlib.Analysis.InnerProductSpace.Projection.Basic
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule
import Mathlib.Analysis.LocallyConvex.Separation
import Mathlib.Topology.Sequences

   
                                                             
                                                                                         
                                                         
                                                           

                                                                                          
                                                                                          
                                                                                          
                                                     
  

noncomputable section
open Set Filter
open scoped Topology
namespace OrderingError.Spec11.ClassicalProofs
universe u

namespace C06Proof
variable {E : Type u} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

/-- The vectors against which the inner products of a given sequence converge. -/
def convSub (v : ℕ → E) : Submodule ℂ E where
  carrier := {y | ∃ l : ℂ, Tendsto (fun n => inner ℂ (v n) y) atTop (𝓝 l)}
  add_mem' := by
    rintro y z ⟨l, hl⟩ ⟨l', hl'⟩
    refine ⟨l + l', ?_⟩
    simpa only [inner_add_right] using hl.add hl'
  zero_mem' := ⟨0, by simp only [inner_zero_right]; exact tendsto_const_nhds⟩
  smul_mem' := by
    rintro c y ⟨l, hl⟩
    refine ⟨c * l, ?_⟩
    simpa only [inner_smul_right] using hl.const_mul c

theorem mem_convSub {v : ℕ → E} {y : E} :
    y ∈ convSub v ↔ ∃ l : ℂ, Tendsto (fun n => inner ℂ (v n) y) atTop (𝓝 l) := Iff.rfl

/-- For a bounded sequence, the convergence set is closed. -/
theorem closure_convSub_subset (v : ℕ → E) (C : ℝ) (hC : ∀ n, ‖v n‖ ≤ C) :
    closure (convSub v : Set E) ⊆ convSub v := by
  intro y hy
  have hC0 : 0 ≤ C := (norm_nonneg (v 0)).trans (hC 0)
  have hC1 : 0 < C + 1 := by linarith
  have hcauchy : CauchySeq (fun n => inner ℂ (v n) y) := by
    rw [Metric.cauchySeq_iff']
    intro ε hε
    have hδ : 0 < ε / (3 * (C + 1)) := div_pos hε (mul_pos (by norm_num) hC1)
    obtain ⟨y', hy', hdist⟩ := Metric.mem_closure_iff.mp hy _ hδ
    obtain ⟨l, hl⟩ := hy'
    have hε3 : 0 < ε / 3 := by linarith
    obtain ⟨N, hN⟩ := Metric.cauchySeq_iff'.mp hl.cauchySeq (ε / 3) hε3
    refine ⟨N, fun n hn => ?_⟩
    have hclose : ∀ j, dist (inner ℂ (v j) y) (inner ℂ (v j) y') ≤
        C * (ε / (3 * (C + 1))) := by
      intro j
      rw [dist_eq_norm, ← inner_sub_right]
      calc ‖inner ℂ (v j) (y - y')‖ ≤ ‖v j‖ * ‖y - y'‖ := norm_inner_le_norm _ _
        _ ≤ C * (ε / (3 * (C + 1))) := by
          refine mul_le_mul (hC j) ?_ (norm_nonneg _) hC0
          rw [← dist_eq_norm]
          exact hdist.le
    have hCδ : C * (ε / (3 * (C + 1))) < ε / 3 := by
      have hrew : C * (ε / (3 * (C + 1))) = ε / 3 * (C / (C + 1)) := by
        field_simp
      rw [hrew]
      have hlt : C / (C + 1) < 1 := (div_lt_one hC1).mpr (by linarith)
      have hmul := mul_lt_mul_of_pos_left hlt hε3
      linarith
    have h1 := hclose n
    have h2 := hN n hn
    have h3 := hclose N
    rw [dist_comm] at h3
    calc dist (inner ℂ (v n) y) (inner ℂ (v N) y)
        ≤ dist (inner ℂ (v n) y) (inner ℂ (v n) y') +
            dist (inner ℂ (v n) y') (inner ℂ (v N) y') +
            dist (inner ℂ (v N) y') (inner ℂ (v N) y) := dist_triangle4 _ _ _ _
      _ < ε := by linarith
  exact cauchySeq_tendsto_of_complete hcauchy

/-- If the inner products against every vector of a bounded sequence converge along the
sequence itself, then they converge against every vector of the space. -/
theorem convSub_eq_top [CompleteSpace E] (w v : ℕ → E) (C : ℝ) (hC : ∀ n, ‖v n‖ ≤ C)
    (hvw : ∀ n, v n ∈ Submodule.span ℂ (range w))
    (hconv : ∀ m, w m ∈ convSub v) (y : E) : y ∈ convSub v := by
  set K : Submodule ℂ E := (Submodule.span ℂ (range w)).topologicalClosure with hK
  have hspan : Submodule.span ℂ (range w) ≤ convSub v := by
    rw [Submodule.span_le]
    rintro _ ⟨m, rfl⟩
    exact hconv m
  have hKle : K ≤ convSub v := by
    intro z hz
    apply closure_convSub_subset v C hC
    have hz' : z ∈ closure (Submodule.span ℂ (range w) : Set E) := by
      rw [← Submodule.topologicalClosure_coe]
      exact hz
    exact closure_mono hspan hz'
  have hKperp : Kᗮ ≤ convSub v := by
    intro z hz
    refine ⟨0, ?_⟩
    have hzero : ∀ n, inner ℂ (v n) z = 0 := fun n =>
      Submodule.inner_right_of_mem_orthogonal
        (Submodule.le_topologicalClosure _ (hvw n)) hz
    simp only [hzero]
    exact tendsto_const_nhds
  have hKclosed : IsClosed (K : Set E) := Submodule.isClosed_topologicalClosure _
  have : CompleteSpace K := hKclosed.completeSpace_coe
  obtain ⟨y₁, hy₁, y₂, hy₂, rfl⟩ := K.exists_add_mem_mem_orthogonal y
  exact (convSub v).add_mem (hKle hy₁) (hKperp hy₂)

/-- Part (1): a bounded sequence has a weakly convergent subsequence. -/
theorem weak_subseq [CompleteSpace E] (w : ℕ → E) (hw : ∃ C : ℝ, ∀ n, ‖w n‖ ≤ C) :
    ∃ k : ℕ → ℕ, StrictMono k ∧ ∃ x, C06Weak (w ∘ k) x := by
  obtain ⟨C, hC⟩ := hw
  have hC0 : 0 ≤ C := (norm_nonneg (w 0)).trans (hC 0)
  -- the diagonal subsequence
  let X : ℕ → ℕ → ℂ := fun n m => inner ℂ (w n) (w m)
  have hcompact : IsCompact (Set.pi univ fun _ : ℕ => Metric.closedBall (0 : ℂ) (C * C)) :=
    isCompact_univ_pi fun _ => isCompact_closedBall _ _
  have hXmem : ∀ n, X n ∈ Set.pi univ fun _ : ℕ => Metric.closedBall (0 : ℂ) (C * C) := by
    intro n m _
    rw [mem_closedBall_zero_iff]
    exact (norm_inner_le_norm _ _).trans (mul_le_mul (hC n) (hC m) (norm_nonneg _) hC0)
  obtain ⟨a, -, k, hk, hlim⟩ := hcompact.tendsto_subseq hXmem
  refine ⟨k, hk, ?_⟩
  set v : ℕ → E := w ∘ k with hv
  have hvC : ∀ n, ‖v n‖ ≤ C := fun n => hC (k n)
  have hvw : ∀ n, v n ∈ Submodule.span ℂ (range w) := fun n =>
    Submodule.subset_span ⟨k n, rfl⟩
  have hconv : ∀ m, w m ∈ convSub v := fun m =>
    ⟨a m, (tendsto_pi_nhds.mp hlim) m⟩
  have hall : ∀ y : E, ∃ l : ℂ, Tendsto (fun n => inner ℂ (v n) y) atTop (𝓝 l) :=
    fun y => convSub_eq_top w v C hvC hvw hconv y
  choose f hf using hall
  -- the limit functional is linear and bounded
  have hlin : IsLinearMap ℂ f :=
    { map_add := fun y z => tendsto_nhds_unique (hf (y + z)) (by
        simpa only [inner_add_right] using (hf y).add (hf z))
      map_smul := fun c y => tendsto_nhds_unique (hf (c • y)) (by
        simpa only [inner_smul_right, smul_eq_mul] using (hf y).const_mul c) }
  have hbound : ∀ y, ‖(IsLinearMap.mk' f hlin) y‖ ≤ C * ‖y‖ := fun y =>
    le_of_tendsto' (hf y).norm fun n =>
      (norm_inner_le_norm _ _).trans (mul_le_mul_of_nonneg_right (hvC n) (norm_nonneg y))
  let fc : E →L[ℂ] ℂ := (IsLinearMap.mk' f hlin).mkContinuous C hbound
  let x : E := (InnerProductSpace.toDual ℂ E).symm fc
  have hx : ∀ y, inner ℂ x y = f y := fun y =>
    InnerProductSpace.toDual_symm_apply (𝕜 := ℂ) (x := y) (y := fc)
  refine ⟨x, fun l => ?_⟩
  set y₀ : E := (InnerProductSpace.toDual ℂ E).symm l with hy₀
  have hl : ∀ z, inner ℂ y₀ z = l z := fun z =>
    InnerProductSpace.toDual_symm_apply (𝕜 := ℂ) (x := z) (y := l)
  have h1 : Tendsto (fun n => (starRingEnd ℂ) (inner ℂ (v n) y₀)) atTop
      (𝓝 ((starRingEnd ℂ) (f y₀))) :=
    (Complex.continuous_conj.tendsto _).comp (hf y₀)
  have h2 : (fun n => (starRingEnd ℂ) (inner ℂ (v n) y₀)) = fun n => l (v n) := by
    funext n
    rw [inner_conj_symm, hl]
  have h3 : (starRingEnd ℂ) (f y₀) = l x := by
    rw [← hx y₀, inner_conj_symm, hl]
  rw [h2, h3] at h1
  exact h1

/-- Part (2): the norm of a weak limit is bounded by any bound of the sequence. -/
theorem norm_le_of_weak (w : ℕ → E) (x : E) (C : ℝ) (hx : C06Weak w x)
    (hC : ∀ n, ‖w n‖ ≤ C) : ‖x‖ ≤ C := by
  have ht : Tendsto (fun n => inner ℂ x (w n)) atTop (𝓝 (inner ℂ x x)) := hx (innerSL ℂ x)
  have hbound : ∀ n, ‖inner ℂ x (w n)‖ ≤ ‖x‖ * C := fun n =>
    (norm_inner_le_norm x (w n)).trans (mul_le_mul_of_nonneg_left (hC n) (norm_nonneg x))
  have hlim : ‖inner ℂ x x‖ ≤ ‖x‖ * C := le_of_tendsto' ht.norm hbound
  have hself : ‖x‖ * ‖x‖ ≤ ‖inner ℂ x x‖ := by
    rw [← inner_self_eq_norm_mul_norm (𝕜 := ℂ) x]
    exact RCLike.re_le_norm _
  by_cases h0 : ‖x‖ = 0
  · rw [h0]
    exact (norm_nonneg (w 0)).trans (hC 0)
  · have hpos : 0 < ‖x‖ := lt_of_le_of_ne (norm_nonneg x) (Ne.symm h0)
    exact le_of_mul_le_mul_left (hself.trans hlim) hpos

/-- Part (3): a closed real-convex set contains the weak limits of its sequences. -/
theorem mem_of_weak (S : Set E) (hS : IsClosed S) (hconv : Convex ℝ S) (w : ℕ → E) (x : E)
    (hw : ∀ n, w n ∈ S) (hx : C06Weak w x) : x ∈ S := by
  by_contra hxS
  obtain ⟨f, u, hfu, hux⟩ := RCLike.geometric_hahn_banach_closed_point (𝕜 := ℂ) hconv hS hxS
  have ht : Tendsto (fun n => f (w n)) atTop (𝓝 (f x)) := hx f
  have hre : Tendsto (fun n => RCLike.re (f (w n))) atTop (𝓝 (RCLike.re (f x))) :=
    (RCLike.continuous_re.tendsto _).comp ht
  have hle : RCLike.re (f x) ≤ u := le_of_tendsto' hre fun n => (hfu (w n) (hw n)).le
  exact absurd hux (not_lt.mpr hle)

end C06Proof

/-- C06: Hilbert weak subsequences, lower semicontinuity, and closed convex constraints. -/
theorem C06_holds : C06.{u} := by
  intro E _ _ _
  exact ⟨fun w hw => C06Proof.weak_subseq w hw,
    fun w x C hx hC => C06Proof.norm_le_of_weak w x C hx hC,
    fun S hS hconv w x hw hx => C06Proof.mem_of_weak S hS hconv w x hw hx⟩

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.C06_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/C07.lean <==
import OrderingError.Spec11.Classical
import Mathlib.Analysis.LocallyConvex.SeparatingDual

   
                                                                                   
                                          

                                                                              
                                                                                   
                      
  

noncomputable section
open MeasureTheory Set Filter
open scoped Topology
namespace OrderingError.Spec11.ClassicalProofs
universe u

/-- C07: the Banach-valued fundamental theorem for absolutely continuous representatives. -/
theorem C07_holds : C07.{u} := by
  intro E _ _ _ w q a b hW
  obtain ⟨hac, hq, hderiv⟩ := hW
  have hderiv' : ∀ᵐ t, t ∈ uIoc a b → HasDerivAt w (q t) t :=
    (ae_restrict_iff' measurableSet_uIoc).mp hderiv
  rw [sub_eq_iff_eq_add, ← sub_eq_zero]
  refine SeparatingDual.eq_zero_of_forall_dual_eq_zero (R := ℝ) fun l => ?_
  have hlac : AbsolutelyContinuousOnInterval (l ∘ w) a b :=
    l.lipschitzWith.comp_absolutelyContinuousOnInterval hac
  have hftc := hlac.integral_deriv_eq_sub
  have hcongr : ∫ t in a..b, deriv (l ∘ w) t = ∫ t in a..b, l (q t) := by
    refine intervalIntegral.integral_congr_ae ?_
    filter_upwards [hderiv'] with t ht hmem
    exact (l.hasFDerivAt.comp_hasDerivAt t (ht hmem)).deriv
  have hcomm : ∫ t in a..b, l (q t) = l (∫ t in a..b, q t) :=
    l.intervalIntegral_comp_comm hq
  have hfinal : l (∫ t in a..b, q t) = l (w b) - l (w a) := by
    rw [← hcomm, ← hcongr, hftc]
    rfl
  rw [map_sub, map_add, hfinal]
  ring

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.C07_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/C08Basics.lean <==
import OrderingError.Spec11.Classical
import Mathlib.Analysis.Normed.Operator.BanachSteinhaus
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Integral.DominatedConvergence

   
                                                                              
                                                        

                                                                          
                                                                                   
  

set_option linter.unusedSectionVars false

noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal
namespace OrderingError.Spec11.ClassicalProofs.C08Proof
universe u

variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]

/-- A strongly continuous semigroup indexed by nonnegative time. -/
structure IsSG (T : ℝ≥0 → E →L[ℂ] E) : Prop where
  zero : T 0 = ContinuousLinearMap.id ℂ E
  add : ∀ s t, T (s + t) = (T s).comp (T t)
  cont : ∀ f, Continuous fun t => T t f

/-- The semigroup extended to real time; it is the identity for nonpositive time. -/
def ext (T : ℝ≥0 → E →L[ℂ] E) (x : ℝ) : E →L[ℂ] E := T x.toNNReal

/-- The graph of the generator: right derivative of the orbit at time zero. -/
def Gen (T : ℝ≥0 → E →L[ℂ] E) (f y : E) : Prop :=
  HasDerivWithinAt (fun x : ℝ => ext T x f) y (Ici 0) 0

/-- The Duhamel convolution in real time. -/
def conv (T : ℝ≥0 → E →L[ℂ] E) (G : ℝ → E) (t : ℝ) : E :=
  ∫ r in (0 : ℝ)..t, ext T (t - r) (G r)

variable {T : ℝ≥0 → E →L[ℂ] E}

theorem ext_of_nonpos (hT : IsSG T) {x : ℝ} (hx : x ≤ 0) :
    ext T x = ContinuousLinearMap.id ℂ E := by
  unfold ext
  rw [Real.toNNReal_of_nonpos hx, hT.zero]

theorem ext_zero (hT : IsSG T) : ext T 0 = ContinuousLinearMap.id ℂ E :=
  ext_of_nonpos hT le_rfl

theorem ext_zero_apply (hT : IsSG T) (v : E) : ext T 0 v = v := by
  rw [ext_zero hT]
  rfl

theorem ext_add_apply (hT : IsSG T) {x y : ℝ} (hx : 0 ≤ x) (hy : 0 ≤ y) (v : E) :
    ext T (x + y) v = ext T x (ext T y v) := by
  unfold ext
  rw [Real.toNNReal_add hx hy, hT.add]
  rfl

theorem ext_continuous (hT : IsSG T) (v : E) : Continuous fun x : ℝ => ext T x v :=
  (hT.cont v).comp continuous_real_toNNReal

/-- Local uniform boundedness, by the uniform boundedness principle. -/
theorem ext_bound (hT : IsSG T) (B : ℝ) : ∃ C : ℝ, 0 ≤ C ∧ ∀ x ≤ B, ‖ext T x‖ ≤ C := by
  have hpt : ∀ v : E, ∃ C, ∀ i : Icc (0 : ℝ) (max B 0), ‖ext T (i : ℝ) v‖ ≤ C := by
    intro v
    obtain ⟨C, hC⟩ := (isCompact_Icc (a := (0 : ℝ)) (b := max B 0)).exists_bound_of_continuousOn
      (ext_continuous hT v).continuousOn
    exact ⟨C, fun i => hC i i.2⟩
  obtain ⟨C, hC⟩ := banach_steinhaus (g := fun i : Icc (0 : ℝ) (max B 0) => ext T (i : ℝ)) hpt
  refine ⟨max C 0, le_max_right _ _, fun x hx => ?_⟩
  rcases le_total x 0 with h0 | h0
  · have h := hC ⟨0, le_rfl, le_max_right _ _⟩
    rw [ext_of_nonpos hT h0, ← ext_zero hT]
    exact h.trans (le_max_left _ _)
  · exact (hC ⟨x, h0, hx.trans (le_max_left _ _)⟩).trans (le_max_left _ _)

/-- Joint continuity of the semigroup action. -/
theorem ext_jointly_continuous (hT : IsSG T) :
    Continuous fun p : ℝ × E => ext T p.1 p.2 := by
  rw [continuous_iff_continuousAt]
  rintro ⟨x₀, v₀⟩
  obtain ⟨C, _, hC⟩ := ext_bound hT (x₀ + 1)
  have h1 : Tendsto (fun p : ℝ × E => ext T p.1 v₀) (𝓝 (x₀, v₀)) (𝓝 (ext T x₀ v₀)) :=
    ((ext_continuous hT v₀).comp continuous_fst).tendsto (x₀, v₀)
  have h2 : Tendsto (fun p : ℝ × E => ext T p.1 (p.2 - v₀)) (𝓝 (x₀, v₀)) (𝓝 0) := by
    refine squeeze_zero_norm' (a := fun p : ℝ × E => C * ‖p.2 - v₀‖) ?_ ?_
    · have hmem : ∀ᶠ p : ℝ × E in 𝓝 (x₀, v₀), p.1 ∈ Iic (x₀ + 1) :=
        (continuous_fst.tendsto (x₀, v₀)).eventually (Iic_mem_nhds (lt_add_one x₀))
      filter_upwards [hmem] with p hp
      exact ((ext T p.1).le_opNorm _).trans
        (mul_le_mul_of_nonneg_right (hC _ hp) (norm_nonneg _))
    · have hc : Continuous fun p : ℝ × E => C * ‖p.2 - v₀‖ :=
        continuous_const.mul (continuous_snd.sub continuous_const).norm
      have := hc.tendsto (x₀, v₀)
      simpa using this
  have h3 := h1.add h2
  rw [add_zero] at h3
  refine h3.congr fun p => ?_
  rw [map_sub]
  abel

/-- The primitive of an orbit is differentiable everywhere. -/
theorem hasDerivAt_primitive (hT : IsSG T) (v : E) (a : ℝ) :
    HasDerivAt (fun u => ∫ s in (0 : ℝ)..u, ext T s v) (ext T a v) a :=
  ((ext_continuous hT v).integral_hasStrictDerivAt 0 a).hasDerivAt

theorem Gen.add {f₁ y₁ f₂ y₂ : E} (h₁ : Gen T f₁ y₁) (h₂ : Gen T f₂ y₂) :
    Gen T (f₁ + f₂) (y₁ + y₂) := by
  unfold Gen at *
  have h := h₁.add h₂
  refine h.congr (fun x _ => ?_) ?_ <;> simp [map_add]

/-- C08(a), abstract form: the generator integral identity. -/
theorem gen_integral (hT : IsSG T) (v : E) {t : ℝ} (ht : 0 ≤ t) :
    Gen T (∫ s in (0 : ℝ)..t, ext T s v) (ext T t v - v) := by
  set Φ : ℝ → E := fun u => ∫ s in (0 : ℝ)..u, ext T s v with hΦ
  have hint : ∀ a b : ℝ, IntervalIntegrable (fun s => ext T s v) volume a b :=
    fun a b => (ext_continuous hT v).intervalIntegrable a b
  have hkey : ∀ h ∈ Ici (0 : ℝ), ext T h (Φ t) = Φ (t + h) - Φ h := by
    intro h hh
    have hh0 : (0 : ℝ) ≤ h := hh
    calc ext T h (Φ t) = ∫ s in (0 : ℝ)..t, ext T h (ext T s v) :=
          ((ext T h).intervalIntegral_comp_comm (hint 0 t)).symm
      _ = ∫ s in (0 : ℝ)..t, ext T (s + h) v := by
          refine intervalIntegral.integral_congr fun s hs => ?_
          rw [uIcc_of_le ht] at hs
          show ext T h (ext T s v) = ext T (s + h) v
          rw [add_comm s h, ext_add_apply hT hh0 hs.1]
      _ = ∫ s in (0 + h)..(t + h), ext T s v :=
          intervalIntegral.integral_comp_add_right (fun s => ext T s v) h
      _ = Φ (t + h) - Φ h := by
          rw [zero_add]
          exact (intervalIntegral.integral_interval_sub_left (hint 0 (t + h)) (hint 0 h)).symm
  have hd : HasDerivAt (fun h => Φ (t + h) - Φ h) (ext T t v - v) 0 := by
    have h1 : HasDerivAt (fun h => Φ (t + h)) (ext T t v) 0 := by
      have h0 := hasDerivAt_primitive hT v (t + 0)
      have := h0.comp_const_add t 0
      simpa using this
    have h2 : HasDerivAt Φ (ext T 0 v) 0 := hasDerivAt_primitive hT v 0
    rw [ext_zero_apply hT] at h2
    exact h1.sub h2
  unfold Gen
  exact hd.hasDerivWithinAt.congr hkey (hkey 0 (mem_Ici.mpr le_rfl))

/-- Integral characterization of the generator graph. -/
theorem gen_iff_integral (hT : IsSG T) (f y : E) :
    Gen T f y ↔ ∀ a : ℝ, 0 ≤ a → ext T a f - f = ∫ s in (0 : ℝ)..a, ext T s y := by
  constructor
  · intro hgen a ha
    have hder : ∀ σ : ℝ, 0 ≤ σ →
        HasDerivWithinAt (fun τ => ext T τ f) (ext T σ y) (Ici σ) σ := by
      intro σ hσ
      have h1 : HasDerivWithinAt (fun τ : ℝ => τ - σ) 1 (Ici σ) σ :=
        ((hasDerivAt_id σ).sub_const σ).hasDerivWithinAt
      have hgen' : HasDerivWithinAt (fun x => ext T x f) y (Ici 0) (σ - σ) := by
        rw [sub_self]
        exact hgen
      have h2 := HasDerivWithinAt.scomp (h := fun τ : ℝ => τ - σ) σ hgen' h1
        (fun τ hτ => mem_Ici.mpr (sub_nonneg.mpr hτ))
      have h3 := ((ext T σ).restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt σ h2
      have heq : ∀ τ ∈ Ici σ, ext T τ f = ext T σ (ext T (τ - σ) f) := by
        intro τ hτ
        have hτ' : 0 ≤ τ - σ := sub_nonneg.mpr hτ
        rw [← ext_add_apply hT hσ hτ']
        congr 2
        ring
      have h4 : HasDerivWithinAt (fun τ => ext T τ f)
          (((ext T σ).restrictScalars ℝ) ((1 : ℝ) • y)) (Ici σ) σ :=
        h3.congr heq (heq σ (mem_Ici.mpr le_rfl))
      simpa using h4
    have h := intervalIntegral.integral_eq_sub_of_hasDeriv_right
      (f := fun τ => ext T τ f) (f' := fun τ => ext T τ y) (a := 0) (b := a)
      (ext_continuous hT f).continuousOn
      (fun x hx => (hder x (by rw [min_eq_left ha] at hx; exact hx.1.le)).mono Ioi_subset_Ici_self)
      ((ext_continuous hT y).intervalIntegrable 0 a)
    rw [h, ext_zero_apply hT]
  · intro h
    have hd : HasDerivAt (fun x => f + ∫ s in (0 : ℝ)..x, ext T s y) y 0 := by
      have h0 := (hasDerivAt_primitive hT y 0).const_add f
      rwa [ext_zero_apply hT] at h0
    unfold Gen
    refine hd.hasDerivWithinAt.congr (fun x hx => ?_) ?_
    · rw [← h x hx]
      abel
    · rw [← h 0 le_rfl]
      abel

/-- Integrability of an orbit-type integrand in one real variable. -/
theorem integrableOn_ext_comp (hT : IsSG T) {G : ℝ → E} {A : Set ℝ} (hA : MeasurableSet A)
    (hG : IntegrableOn G A volume) {τ : ℝ → ℝ} (hτ : Measurable τ) {b : ℝ}
    (hτb : ∀ r ∈ A, τ r ≤ b) :
    IntegrableOn (fun r => ext T (τ r) (G r)) A volume := by
  obtain ⟨C, _, hC⟩ := ext_bound hT b
  refine Integrable.mono' (g := fun r => C * ‖G r‖) ((Integrable.norm hG).const_mul C) ?_ ?_
  · exact (ext_jointly_continuous hT).comp_aestronglyMeasurable
      (hτ.aestronglyMeasurable.prodMk hG.aestronglyMeasurable)
  · filter_upwards [ae_restrict_mem hA] with r hr
    exact ((ext T (τ r)).le_opNorm _).trans
      (mul_le_mul_of_nonneg_right (hC _ (hτb r hr)) (norm_nonneg _))

/-- Integrability of an orbit-type integrand on a product of two real sets. -/
theorem integrableOn_ext_prod (hT : IsSG T) {G : ℝ → E} {A B : Set ℝ} (hA : MeasurableSet A)
    (hB : MeasurableSet B) (hAfin : volume A ≠ ⊤) (hG : IntegrableOn G B volume)
    {τ : ℝ × ℝ → ℝ} (hτ : Measurable τ) {b : ℝ} (hτb : ∀ p ∈ A ×ˢ B, τ p ≤ b) :
    IntegrableOn (fun p : ℝ × ℝ => ext T (τ p) (G p.2)) (A ×ˢ B) (volume.prod volume) := by
  obtain ⟨C, _, hC⟩ := ext_bound hT b
  have : IsFiniteMeasure (volume.restrict A) :=
    ⟨by rw [Measure.restrict_apply_univ]; exact hAfin.lt_top⟩
  have hprod : (volume.prod volume).restrict (A ×ˢ B) =
      (volume.restrict A).prod (volume.restrict B) := (Measure.prod_restrict A B).symm
  have hGn : Integrable (fun p : ℝ × ℝ => C * ‖G p.2‖)
      ((volume.restrict A).prod (volume.restrict B)) :=
    ((Integrable.norm hG).const_mul C).comp_snd (volume.restrict A)
  have hGm : AEStronglyMeasurable (fun p : ℝ × ℝ => G p.2)
      ((volume.restrict A).prod (volume.restrict B)) :=
    hG.aestronglyMeasurable.comp_snd
  have hbound : ∀ᵐ p ∂((volume.prod volume).restrict (A ×ˢ B)),
      ‖ext T (τ p) (G p.2)‖ ≤ C * ‖G p.2‖ := by
    filter_upwards [ae_restrict_mem (hA.prod hB)] with p hp
    exact ((ext T (τ p)).le_opNorm _).trans
      (mul_le_mul_of_nonneg_right (hC _ (hτb p hp)) (norm_nonneg _))
  rw [hprod] at hbound
  rw [IntegrableOn, hprod]
  exact Integrable.mono' hGn ((ext_jointly_continuous hT).comp_aestronglyMeasurable
    (hτ.aestronglyMeasurable.prodMk hGm)) hbound

/-- The generator graph is stable under Bochner integration of a family. -/
theorem gen_integral_family (hT : IsSG T) {φ ψ : ℝ → E} {t : ℝ} (ht : 0 ≤ t)
    (hφ : IntervalIntegrable φ volume 0 t) (hψ : IntervalIntegrable ψ volume 0 t)
    (h : ∀ r ∈ Icc (0 : ℝ) t, Gen T (φ r) (ψ r)) :
    Gen T (∫ r in (0 : ℝ)..t, φ r) (∫ r in (0 : ℝ)..t, ψ r) := by
  rw [gen_iff_integral hT]
  intro a ha
  have hφa : IntervalIntegrable (fun r => ext T a (φ r)) volume 0 t :=
    ⟨(ext T a).integrable_comp hφ.1, (ext T a).integrable_comp hφ.2⟩
  have hψon : IntegrableOn ψ (Ioc 0 t) volume :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mp hψ
  have hint : IntegrableOn (Function.uncurry fun s r => ext T s (ψ r))
      (uIoc 0 a ×ˢ uIoc 0 t) := by
    rw [uIoc_of_le ha, uIoc_of_le ht, Measure.volume_eq_prod]
    exact integrableOn_ext_prod hT measurableSet_Ioc measurableSet_Ioc (by simp) hψon
      (τ := fun p => p.1) measurable_fst (b := a) (fun p hp => hp.1.2)
  calc ext T a (∫ r in (0 : ℝ)..t, φ r) - ∫ r in (0 : ℝ)..t, φ r
      = (∫ r in (0 : ℝ)..t, ext T a (φ r)) - ∫ r in (0 : ℝ)..t, φ r := by
        rw [(ext T a).intervalIntegral_comp_comm hφ]
    _ = ∫ r in (0 : ℝ)..t, (ext T a (φ r) - φ r) :=
        (intervalIntegral.integral_sub hφa hφ).symm
    _ = ∫ r in (0 : ℝ)..t, ∫ s in (0 : ℝ)..a, ext T s (ψ r) := by
        refine intervalIntegral.integral_congr fun r hr => ?_
        rw [uIcc_of_le ht] at hr
        exact (gen_iff_integral hT _ _).mp (h r hr) a ha
    _ = ∫ s in (0 : ℝ)..a, ∫ r in (0 : ℝ)..t, ext T s (ψ r) :=
        (MeasureTheory.intervalIntegral_intervalIntegral_swap hint).symm
    _ = ∫ s in (0 : ℝ)..a, ext T s (∫ r in (0 : ℝ)..t, ψ r) := by
        refine intervalIntegral.integral_congr fun s _ => ?_
        exact (ext T s).intervalIntegral_comp_comm hψ

/-- Fubini on the triangle `0 < y ≤ x ≤ t`, with the integrability of both inner integrals. -/
theorem triangle_swap {F : ℝ → ℝ → E} {t : ℝ} (ht : 0 ≤ t)
    (hF : IntegrableOn (Function.uncurry F) (Ioc 0 t ×ˢ Ioc 0 t) (volume.prod volume)) :
    IntervalIntegrable (fun x => ∫ y in (0 : ℝ)..x, F x y) volume 0 t ∧
    IntervalIntegrable (fun y => ∫ x in y..t, F x y) volume 0 t ∧
    ∫ x in (0 : ℝ)..t, ∫ y in (0 : ℝ)..x, F x y = ∫ y in (0 : ℝ)..t, ∫ x in y..t, F x y := by
  set μ : Measure ℝ := volume.restrict (Ioc 0 t) with hμ
  set D : Set (ℝ × ℝ) := {p | p.2 ≤ p.1} with hD
  have hDm : MeasurableSet D := measurableSet_le measurable_snd measurable_fst
  rw [IntegrableOn, ← Measure.prod_restrict] at hF
  have hFi : Integrable (D.indicator (Function.uncurry F)) (μ.prod μ) := hF.indicator hDm
  have hi1 : ∀ x y, D.indicator (Function.uncurry F) (x, y) = (Iic x).indicator (F x) y := by
    intro x y
    by_cases h : y ≤ x
    · rw [Set.indicator_of_mem (show (x, y) ∈ D from h),
        Set.indicator_of_mem (show y ∈ Iic x from h)]
      rfl
    · rw [Set.indicator_of_notMem (show (x, y) ∉ D from h),
        Set.indicator_of_notMem (show y ∉ Iic x from h)]
  have hi2 : ∀ x y, D.indicator (Function.uncurry F) (x, y) =
      (Ici y).indicator (fun x => F x y) x := by
    intro x y
    by_cases h : y ≤ x
    · rw [Set.indicator_of_mem (show (x, y) ∈ D from h),
        Set.indicator_of_mem (show x ∈ Ici y from h)]
      rfl
    · rw [Set.indicator_of_notMem (show (x, y) ∉ D from h),
        Set.indicator_of_notMem (show x ∉ Ici y from h)]
  have h1 : ∀ x ∈ Ioc (0 : ℝ) t,
      ∫ y, D.indicator (Function.uncurry F) (x, y) ∂μ = ∫ y in (0 : ℝ)..x, F x y := by
    intro x hx
    have hset : Ioc (0 : ℝ) t ∩ Iic x = Ioc 0 x := by
      ext y
      constructor
      · rintro ⟨hy, hyx⟩
        exact ⟨hy.1, hyx⟩
      · rintro ⟨hy0, hyx⟩
        exact ⟨⟨hy0, hyx.trans hx.2⟩, hyx⟩
    simp only [hi1]
    rw [hμ, setIntegral_indicator measurableSet_Iic, hset,
      intervalIntegral.integral_of_le hx.1.le]
  have h2 : ∀ y ∈ Ioc (0 : ℝ) t,
      ∫ x, D.indicator (Function.uncurry F) (x, y) ∂μ = ∫ x in y..t, F x y := by
    intro y hy
    have hset : Ioc (0 : ℝ) t ∩ Ici y = Icc y t := by
      ext x
      constructor
      · rintro ⟨hx, hyx⟩
        exact ⟨hyx, hx.2⟩
      · rintro ⟨hyx, hxt⟩
        exact ⟨⟨hy.1.trans_le hyx, hxt⟩, hyx⟩
    simp only [hi2]
    rw [hμ, setIntegral_indicator measurableSet_Ici, hset, integral_Icc_eq_integral_Ioc,
      intervalIntegral.integral_of_le hy.2]
  have hX : IntegrableOn (fun x => ∫ y, D.indicator (Function.uncurry F) (x, y) ∂μ)
      (Ioc 0 t) volume := hFi.integral_prod_left
  have hY : IntegrableOn (fun y => ∫ x, D.indicator (Function.uncurry F) (x, y) ∂μ)
      (Ioc 0 t) volume := hFi.integral_prod_right
  have hswap : ∫ x, ∫ y, D.indicator (Function.uncurry F) (x, y) ∂μ ∂μ =
      ∫ y, ∫ x, D.indicator (Function.uncurry F) (x, y) ∂μ ∂μ :=
    integral_integral_swap (f := fun x y => D.indicator (Function.uncurry F) (x, y)) hFi
  refine ⟨?_, ?_, ?_⟩
  · exact (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr
      (hX.congr_fun h1 measurableSet_Ioc)
  · exact (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr
      (hY.congr_fun h2 measurableSet_Ioc)
  · rw [intervalIntegral.integral_of_le ht, intervalIntegral.integral_of_le ht,
      ← setIntegral_congr_fun measurableSet_Ioc h1, ← setIntegral_congr_fun measurableSet_Ioc h2]
    exact hswap

/-- The integral of the Duhamel convolution, after Fubini on the triangle. -/
theorem integral_conv (hT : IsSG T) {G : ℝ → E} {t : ℝ} (ht : 0 ≤ t)
    (hG : IntervalIntegrable G volume 0 t) :
    IntervalIntegrable (conv T G) volume 0 t ∧
    IntervalIntegrable (fun r => ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r)) volume 0 t ∧
    ∫ s in (0 : ℝ)..t, conv T G s =
      ∫ r in (0 : ℝ)..t, ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r) := by
  have hGon : IntegrableOn G (Ioc 0 t) volume :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mp hG
  have hF : IntegrableOn (Function.uncurry fun s r => ext T (s - r) (G r))
      (Ioc 0 t ×ˢ Ioc 0 t) (volume.prod volume) :=
    integrableOn_ext_prod hT measurableSet_Ioc measurableSet_Ioc (by simp) hGon
      (τ := fun p => p.1 - p.2) (measurable_fst.sub measurable_snd) (b := t)
      (fun p hp => by
        have h1 := hp.1.2
        have h2 := hp.2.1
        show p.1 - p.2 ≤ t
        linarith)
  obtain ⟨h1, h2, h3⟩ := triangle_swap ht hF
  have hinner : ∀ r : ℝ, ∫ s in r..t, ext T (s - r) (G r) =
      ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r) := by
    intro r
    have h := intervalIntegral.integral_comp_sub_right (a := r) (b := t)
      (fun σ => ext T σ (G r)) r
    rw [sub_self] at h
    exact h
  refine ⟨h1, ?_, ?_⟩
  · simpa only [hinner] using h2
  · have h4 : ∫ s in (0 : ℝ)..t, conv T G s =
        ∫ r in (0 : ℝ)..t, ∫ s in r..t, ext T (s - r) (G r) := h3
    rw [h4]
    simp only [hinner]

/-- C08(b), abstract form: the integrated mild equation. -/
theorem gen_mild_integral (hT : IsSG T) (f : E) {G : ℝ → E} {t : ℝ} (ht : 0 ≤ t)
    (hG : IntervalIntegrable G volume 0 t) :
    IntervalIntegrable (fun s => ext T s f + conv T G s) volume 0 t ∧
    Gen T (∫ s in (0 : ℝ)..t, (ext T s f + conv T G s))
      (ext T t f + conv T G t - f - ∫ s in (0 : ℝ)..t, G s) := by
  obtain ⟨hK, hφ, hKφ⟩ := integral_conv hT ht hG
  have hGon : IntegrableOn G (Ioc 0 t) volume :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mp hG
  have hTf : IntervalIntegrable (fun s => ext T s f) volume 0 t :=
    (ext_continuous hT f).intervalIntegrable 0 t
  have hconvint : IntervalIntegrable (fun r => ext T (t - r) (G r)) volume 0 t :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr
      (integrableOn_ext_comp hT measurableSet_Ioc hGon (τ := fun r => t - r)
        (measurable_const.sub measurable_id) (b := t)
        (fun r hr => by
          have h1 := hr.1
          show t - r ≤ t
          linarith))
  have hψ : IntervalIntegrable (fun r => ext T (t - r) (G r) - G r) volume 0 t :=
    hconvint.sub hG
  have hfam : Gen T (∫ r in (0 : ℝ)..t, ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r))
      (∫ r in (0 : ℝ)..t, (ext T (t - r) (G r) - G r)) :=
    gen_integral_family hT ht hφ hψ
      (fun r hr => gen_integral hT (G r) (sub_nonneg.mpr hr.2))
  have hsum := (gen_integral hT f ht).add hfam
  refine ⟨hTf.add hK, ?_⟩
  have e1 : ∫ s in (0 : ℝ)..t, (ext T s f + conv T G s) =
      (∫ s in (0 : ℝ)..t, ext T s f) +
        ∫ r in (0 : ℝ)..t, ∫ σ in (0 : ℝ)..(t - r), ext T σ (G r) := by
    rw [intervalIntegral.integral_add hTf hK, hKφ]
  have e2 : ext T t f + conv T G t - f - ∫ s in (0 : ℝ)..t, G s =
      (ext T t f - f) + ∫ r in (0 : ℝ)..t, (ext T (t - r) (G r) - G r) := by
    rw [intervalIntegral.integral_sub hconvint hG]
    show ext T t f + (∫ r in (0 : ℝ)..t, ext T (t - r) (G r)) - f - ∫ s in (0 : ℝ)..t, G s = _
    abel
  rw [e1, e2]
  exact hsum

/-- The convolution on `[0, b]` as a full integral minus a tail. -/
theorem conv_eq_sub (hT : IsSG T) {G : ℝ → E}
    (hG : ∀ a b : ℝ, IntervalIntegrable G volume a b) {t b : ℝ} (ht : 0 ≤ t) (htb : t ≤ b) :
    conv T G t = (∫ r in (0 : ℝ)..b, ext T (t - r) (G r)) - ∫ r in t..b, G r := by
  have hint : ∀ c d : ℝ, 0 ≤ c → c ≤ d →
      IntervalIntegrable (fun r => ext T (t - r) (G r)) volume c d := by
    intro c d hc hcd
    exact (intervalIntegrable_iff_integrableOn_Ioc_of_le hcd).mpr
      (integrableOn_ext_comp hT measurableSet_Ioc
        ((intervalIntegrable_iff_integrableOn_Ioc_of_le hcd).mp (hG c d))
        (τ := fun r => t - r) (measurable_const.sub measurable_id) (b := t)
        (fun r hr => by
          have h1 := hr.1
          show t - r ≤ t
          linarith))
  have hsplit := intervalIntegral.integral_add_adjacent_intervals
    (hint 0 t le_rfl ht) (hint t b ht htb)
  have htail : ∫ r in t..b, ext T (t - r) (G r) = ∫ r in t..b, G r := by
    refine intervalIntegral.integral_congr fun r hr => ?_
    rw [uIcc_of_le htb] at hr
    show ext T (t - r) (G r) = G r
    rw [ext_of_nonpos hT (sub_nonpos.mpr hr.1)]
    rfl
  show (∫ r in (0 : ℝ)..t, ext T (t - r) (G r)) = _
  rw [← hsplit, htail]
  abel

/-- The Duhamel convolution of a locally integrable source is continuous on `[0, ∞)`. -/
theorem continuousOn_conv (hT : IsSG T) {G : ℝ → E}
    (hG : ∀ a b : ℝ, IntervalIntegrable G volume a b) : ContinuousOn (conv T G) (Ici 0) := by
  intro t₀ ht₀
  have ht₀' : (0 : ℝ) ≤ t₀ := ht₀
  set b : ℝ := t₀ + 1 with hb
  have hb0 : (0 : ℝ) ≤ b := by linarith
  obtain ⟨C, _, hC⟩ := ext_bound hT b
  have hGm : AEStronglyMeasurable G (volume.restrict (uIoc 0 b)) :=
    (intervalIntegrable_iff.mp (hG 0 b)).aestronglyMeasurable
  have hmain : Continuous fun t : ℝ => ∫ r in (0 : ℝ)..b, ext T (min t b - r) (G r) := by
    refine intervalIntegral.continuous_of_dominated_interval
      (bound := fun r => C * ‖G r‖) ?_ ?_ ?_ ?_
    · intro t
      exact (ext_jointly_continuous hT).comp_aestronglyMeasurable
        ((measurable_const.sub measurable_id).aestronglyMeasurable.prodMk hGm)
    · intro t
      refine Eventually.of_forall fun r hr => ?_
      rw [uIoc_of_le hb0] at hr
      have hle : min t b - r ≤ b := by
        have h1 := min_le_right t b
        have h2 := hr.1
        linarith
      exact ((ext T (min t b - r)).le_opNorm _).trans
        (mul_le_mul_of_nonneg_right (hC _ hle) (norm_nonneg _))
    · exact (hG 0 b).norm.const_mul C
    · refine Eventually.of_forall fun r _ => ?_
      exact (ext_continuous hT (G r)).comp ((continuous_id.min continuous_const).sub continuous_const)
  have hprim : Continuous fun t : ℝ => ∫ r in t..b, G r := by
    have hrew : (fun t : ℝ => ∫ r in t..b, G r) =
        fun t => (∫ r in (0 : ℝ)..b, G r) - ∫ r in (0 : ℝ)..t, G r := by
      funext t
      exact (intervalIntegral.integral_interval_sub_left (hG 0 b) (hG 0 t)).symm
    rw [hrew]
    exact continuous_const.sub (intervalIntegral.continuous_primitive hG 0)
  have heq : ∀ t ∈ Icc (0 : ℝ) b, conv T G t =
      (∫ r in (0 : ℝ)..b, ext T (min t b - r) (G r)) - ∫ r in t..b, G r := by
    intro t ht
    rw [conv_eq_sub hT hG ht.1 ht.2, min_eq_left ht.2]
  have hc : ContinuousWithinAt (conv T G) (Icc 0 b) t₀ :=
    ((hmain.sub hprim).continuousWithinAt).congr heq (heq t₀ ⟨ht₀', by linarith⟩)
  refine hc.mono_of_mem_nhdsWithin ?_
  refine mem_nhdsWithin.mpr ⟨Iio b, isOpen_Iio, ?_, fun x hx => ⟨hx.2, hx.1.le⟩⟩
  show t₀ < b
  linarith

/-- The convolution of a primitive: a second use of Fubini on the triangle. -/
theorem conv_primitive_formula (hT : IsSG T) {G Q : ℝ → E}
    (hQ : ∀ a b : ℝ, IntervalIntegrable Q volume a b)
    (hGQ : ∀ x : ℝ, 0 ≤ x → G x = G 0 + ∫ ρ in (0 : ℝ)..x, Q ρ) {x : ℝ} (hx : 0 ≤ x) :
    conv T G x = (∫ s in (0 : ℝ)..x, ext T s (G 0)) + ∫ s in (0 : ℝ)..x, conv T Q s := by
  obtain ⟨_, _, hKφ⟩ := integral_conv hT hx (hQ 0 x)
  have hQon : IntegrableOn Q (Ioc 0 x) volume :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le hx).mp (hQ 0 x)
  have hF : IntegrableOn (Function.uncurry fun r ρ => ext T (x - r) (Q ρ))
      (Ioc 0 x ×ˢ Ioc 0 x) (volume.prod volume) :=
    integrableOn_ext_prod hT measurableSet_Ioc measurableSet_Ioc (by simp) hQon
      (τ := fun p => x - p.1) (measurable_const.sub measurable_fst) (b := x)
      (fun p hp => by
        have h1 := hp.1.1
        show x - p.1 ≤ x
        linarith)
  obtain ⟨hI1, _, hswap⟩ := triangle_swap hx hF
  have hexp : ∀ r ∈ uIcc (0 : ℝ) x, ext T (x - r) (G r) =
      ext T (x - r) (G 0) + ∫ ρ in (0 : ℝ)..r, ext T (x - r) (Q ρ) := by
    intro r hr
    rw [uIcc_of_le hx] at hr
    rw [hGQ r hr.1, map_add, ← (ext T (x - r)).intervalIntegral_comp_comm (hQ 0 r)]
  have hfirst : ∫ r in (0 : ℝ)..x, ext T (x - r) (G 0) = ∫ s in (0 : ℝ)..x, ext T s (G 0) := by
    have h := intervalIntegral.integral_comp_sub_left (a := 0) (b := x)
      (fun s => ext T s (G 0)) x
    rw [sub_self, sub_zero] at h
    exact h
  have hinner : ∀ ρ : ℝ, ∫ r in ρ..x, ext T (x - r) (Q ρ) =
      ∫ σ in (0 : ℝ)..(x - ρ), ext T σ (Q ρ) := by
    intro ρ
    have h := intervalIntegral.integral_comp_sub_left (a := ρ) (b := x)
      (fun σ => ext T σ (Q ρ)) x
    rw [sub_self] at h
    exact h
  have hI0 : IntervalIntegrable (fun r => ext T (x - r) (G 0)) volume 0 x :=
    ((ext_continuous hT (G 0)).comp (continuous_const.sub continuous_id)).intervalIntegrable 0 x
  calc conv T G x = ∫ r in (0 : ℝ)..x, ext T (x - r) (G r) := rfl
    _ = ∫ r in (0 : ℝ)..x,
          (ext T (x - r) (G 0) + ∫ ρ in (0 : ℝ)..r, ext T (x - r) (Q ρ)) :=
        intervalIntegral.integral_congr hexp
    _ = (∫ r in (0 : ℝ)..x, ext T (x - r) (G 0)) +
          ∫ r in (0 : ℝ)..x, ∫ ρ in (0 : ℝ)..r, ext T (x - r) (Q ρ) :=
        intervalIntegral.integral_add hI0 hI1
    _ = (∫ s in (0 : ℝ)..x, ext T s (G 0)) +
          ∫ ρ in (0 : ℝ)..x, ∫ r in ρ..x, ext T (x - r) (Q ρ) := by
        rw [hfirst, hswap]
    _ = (∫ s in (0 : ℝ)..x, ext T s (G 0)) +
          ∫ ρ in (0 : ℝ)..x, ∫ σ in (0 : ℝ)..(x - ρ), ext T σ (Q ρ) := by
        simp only [hinner]
    _ = (∫ s in (0 : ℝ)..x, ext T s (G 0)) + ∫ s in (0 : ℝ)..x, conv T Q s := by
        rw [hKφ]

/-- C08(c), abstract form: the mild solution with a `W^{1,1}` source and domain data
is a strong solution, differentiable at every nonnegative time. -/
theorem strong_solution (hT : IsSG T) {f a₀ : E} (hf : Gen T f a₀) {G Q : ℝ → E}
    (hQ : ∀ a b : ℝ, IntervalIntegrable Q volume a b)
    (hGQ : ∀ x : ℝ, 0 ≤ x → G x = G 0 + ∫ ρ in (0 : ℝ)..x, Q ρ) {t : ℝ} (ht : 0 ≤ t) :
    Gen T (ext T t f + conv T G t) (ext T t (a₀ + G 0) + conv T Q t - G t) ∧
    HasDerivWithinAt (fun x => ext T x f + conv T G x)
      (ext T t (a₀ + G 0) + conv T Q t) (Ici 0) t := by
  set D : ℝ → E := fun x => ext T x (a₀ + G 0) + conv T Q x with hD
  have hDcont : ContinuousOn D (Ici 0) :=
    (ext_continuous hT (a₀ + G 0)).continuousOn.add (continuousOn_conv hT hQ)
  have hu : ∀ x : ℝ, 0 ≤ x → ext T x f + conv T G x = f + ∫ s in (0 : ℝ)..x, D s := by
    intro x hx
    have h1 := (gen_iff_integral hT f a₀).mp hf x hx
    have h2 := conv_primitive_formula hT hQ hGQ hx
    have hKint : IntervalIntegrable (conv T Q) volume 0 x := (integral_conv hT hx (hQ 0 x)).1
    have hE : ∀ v : E, IntervalIntegrable (fun s => ext T s v) volume 0 x :=
      fun v => (ext_continuous hT v).intervalIntegrable 0 x
    have h3 : ∫ s in (0 : ℝ)..x, D s =
        (∫ s in (0 : ℝ)..x, ext T s a₀) + (∫ s in (0 : ℝ)..x, ext T s (G 0)) +
          ∫ s in (0 : ℝ)..x, conv T Q s := by
      simp only [hD, map_add]
      rw [intervalIntegral.integral_add ((hE a₀).add (hE (G 0))) hKint,
        intervalIntegral.integral_add (hE a₀) (hE (G 0))]
    rw [h3, h2, ← h1]
    abel
  have hgen : Gen T (ext T t f + conv T G t) (D t - G t) := by
    obtain ⟨_, hB⟩ := gen_mild_integral hT (a₀ + G 0) ht (hQ 0 t)
    have hQint : ∫ s in (0 : ℝ)..t, Q s = G t - G 0 := by
      rw [hGQ t ht]
      abel
    have hsum := hf.add hB
    have e : D t - G t = a₀ + (ext T t (a₀ + G 0) + conv T Q t - (a₀ + G 0) -
        ∫ s in (0 : ℝ)..t, Q s) := by
      rw [hQint]
      simp only [hD]
      abel
    rw [hu t ht, e]
    exact hsum
  refine ⟨hgen, ?_⟩
  set Dt : ℝ → E := fun x => D (max x 0) with hDt
  have hDtcont : Continuous Dt :=
    hDcont.comp_continuous (continuous_id.max continuous_const) (fun x => le_max_right x 0)
  have hder : HasDerivAt (fun x => f + ∫ s in (0 : ℝ)..x, Dt s) (Dt t) t :=
    ((hDtcont.integral_hasStrictDerivAt 0 t).hasDerivAt).const_add f
  have hDtt : Dt t = D t := by
    simp only [hDt]
    rw [max_eq_left ht]
  rw [hDtt] at hder
  have hcong : ∀ x ∈ Ici (0 : ℝ), ext T x f + conv T G x = f + ∫ s in (0 : ℝ)..x, Dt s := by
    intro x hx
    have hx0 : (0 : ℝ) ≤ x := hx
    rw [hu x hx0]
    congr 1
    refine intervalIntegral.integral_congr fun s hs => ?_
    rw [uIcc_of_le hx0] at hs
    simp only [hDt]
    rw [max_eq_left hs.1]
  exact hder.hasDerivWithinAt.congr hcong (hcong t ht)

end OrderingError.Spec11.ClassicalProofs.C08Proof

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/C08abc.lean <==
import OrderingError.Spec11.Classical
import OrderingError.Spec11.ClassicalProofs.C07
import OrderingError.Spec11.ClassicalProofs.C08Basics

   
                                                                              

                                                                                    
                                                                                
                                                                                 
                       
  

set_option linter.unusedSectionVars false

noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal
namespace OrderingError.Spec11.ClassicalProofs
universe u

namespace C08Proof

/-- The canonical inclusion of nonnegative time is a measurable embedding. -/
theorem timeEmb : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
  MeasurableEmbedding.subtype_coe measurableSet_Ici

/-- The push-forward of the time measure is Lebesgue measure on the half-line. -/
theorem map_timeMeasure :
    Measure.map (fun t : Time => (t : ℝ)) timeMeasure = volume.restrict (Ici 0) := by
  have hr : range (fun t : Time => (t : ℝ)) = Ici 0 := by
    ext x
    constructor
    · rintro ⟨t, rfl⟩
      exact t.coe_nonneg
    · intro hx
      exact ⟨⟨x, hx⟩, rfl⟩
  unfold timeMeasure
  rw [timeEmb.map_comap, hr, Measure.restrict_restrict measurableSet_Ici, inter_self]

theorem preimage_Iic (t : Time) : (fun s : Time => (s : ℝ)) ⁻¹' Iic (t : ℝ) = Iic t := by
  ext s
  simp

theorem Iic_inter_Ici (t : Time) : Iic (t : ℝ) ∩ Ici 0 = Icc 0 (t : ℝ) := by
  ext x
  simp [and_comm]

variable {F : Type u} [NormedAddCommGroup F] [NormedSpace ℝ F]

/-- Set integrals against the time measure are interval integrals on the real line. -/
theorem timeIntegral_eq (w : Time → F) (t : Time) :
    ∫ s in Iic t, w s ∂timeMeasure = ∫ x in (0 : ℝ)..(t : ℝ), w x.toNNReal := by
  have h := timeEmb.setIntegral_map (μ := timeMeasure) (fun x : ℝ => w x.toNNReal) (Iic (t : ℝ))
  rw [preimage_Iic, map_timeMeasure, Measure.restrict_restrict measurableSet_Iic,
    Iic_inter_Ici, integral_Icc_eq_integral_Ioc,
    ← intervalIntegral.integral_of_le t.coe_nonneg] at h
  rw [h]
  simp only [Real.toNNReal_coe]

/-- Integrability against the time measure, transported to the real line. -/
theorem integrableOn_real_of_time {w : Time → F} {t : Time}
    (h : IntegrableOn w (Iic t) timeMeasure) :
    IntegrableOn (fun x : ℝ => w x.toNNReal) (Icc 0 (t : ℝ)) volume := by
  have h2 : IntegrableOn (fun x : ℝ => w x.toNNReal) (Iic (t : ℝ))
      (Measure.map (fun s : Time => (s : ℝ)) timeMeasure) := by
    rw [timeEmb.integrableOn_map_iff, preimage_Iic]
    refine h.congr_fun (fun s _ => ?_) measurableSet_Iic
    simp
  rw [map_timeMeasure, IntegrableOn, Measure.restrict_restrict measurableSet_Iic,
    Iic_inter_Ici] at h2
  exact h2

/-- A source that is integrable on every finite time window is interval integrable on
every real interval after the constant extension to negative time. -/
theorem realTime_intervalIntegrable {w : Time → F}
    (h : ∀ t : Time, IntegrableOn w (Iic t) timeMeasure) (a b : ℝ) :
    IntervalIntegrable (fun x : ℝ => w x.toNNReal) volume a b := by
  set R : ℝ := max |a| |b| with hR
  have hR0 : 0 ≤ R := le_max_of_le_left (abs_nonneg a)
  have hpos : IntegrableOn (fun x : ℝ => w x.toNNReal) (Icc 0 R) volume := by
    have h1 := integrableOn_real_of_time (h R.toNNReal)
    rwa [Real.coe_toNNReal R hR0] at h1
  have hneg : IntegrableOn (fun x : ℝ => w x.toNNReal) (Icc (-R) 0) volume := by
    have hc : IntegrableOn (fun _ : ℝ => w 0) (Icc (-R) 0) volume :=
      continuous_const.integrableOn_Icc
    refine hc.congr_fun (fun x hx => ?_) measurableSet_Icc
    show w 0 = w x.toNNReal
    rw [Real.toNNReal_of_nonpos hx.2]
  have hall : IntegrableOn (fun x : ℝ => w x.toNNReal) (Icc (-R) R) volume := by
    have h1 := hneg.union hpos
    rwa [Icc_union_Icc_eq_Icc (by linarith) hR0] at h1
  have h1 : -R ≤ min a b :=
    le_min (by linarith [neg_abs_le a, le_max_left |a| |b|])
      (by linarith [neg_abs_le b, le_max_right |a| |b|])
  have h2 : max a b ≤ R :=
    max_le ((le_abs_self a).trans (le_max_left _ _)) ((le_abs_self b).trans (le_max_right _ _))
  rw [intervalIntegrable_iff]
  refine hall.mono_set fun x hx => ?_
  rw [uIoc, mem_Ioc] at hx
  exact ⟨by linarith [hx.1], by linarith [hx.2]⟩

variable {L κ : ℝ} (M : Model.{u} L κ)

theorem isSG_of_semigroup (hS : M.Semigroup) : IsSG M.T :=
  ⟨hS.1, hS.2.1, hS.2.2⟩

                                                             
theorem gen_iff (hG : M.Generator) (f y : M.H) :
    Gen M.T f y ↔ f ∈ (M.V 3).carrier ∧ M.applyA f = y :=
  hG f y

theorem ext_coe (t : Time) (f : M.H) : ext M.T (t : ℝ) f = M.T t f := by
  unfold ext
  rw [Real.toNNReal_coe]

/-- The strong Duhamel integral is the abstract convolution. -/
theorem Kstrong_eq (g : M.Trajectory) (t : Time) :
    M.Kstrong g t = conv M.T (M.realTime g) (t : ℝ) := by
  unfold Model.Kstrong
  rw [timeIntegral_eq (fun s => M.T (t - s) (g s)) t]
  show _ = ∫ r in (0 : ℝ)..(t : ℝ), ext M.T ((t : ℝ) - r) (M.realTime g r)
  refine intervalIntegral.integral_congr fun x hx => ?_
  rw [uIcc_of_le t.coe_nonneg] at hx
  have hsub : t - x.toNNReal = ((t : ℝ) - x).toNNReal := by
    apply NNReal.eq
    rw [NNReal.coe_sub (Real.toNNReal_le_iff_le_coe.mpr hx.2), Real.coe_toNNReal x hx.1,
      Real.coe_toNNReal _ (sub_nonneg.mpr hx.2)]
  show M.T (t - x.toNNReal) (g x.toNNReal) = M.T ((t : ℝ) - x).toNNReal (g x.toNNReal)
  rw [hsub]

theorem mild_eq (f : M.H) (g : M.Trajectory) (s : Time) :
    M.mild f g s = ext M.T (s : ℝ) f + conv M.T (M.realTime g) (s : ℝ) := by
  show M.T s f + M.Kstrong g s = _
  rw [Kstrong_eq, ext_coe]

theorem realTime_mild_eq (f : M.H) (g : M.Trajectory) {x : ℝ} (hx : 0 ≤ x) :
    M.realTime (M.mild f g) x = ext M.T x f + conv M.T (M.realTime g) x := by
  show M.mild f g x.toNNReal = _
  rw [mild_eq, Real.coe_toNNReal x hx]

end C08Proof

open C08Proof

variable {L κ : ℝ} (M : Model.{u} L κ)

/-- C08(a): the generator integral identity, for every model. -/
theorem C08_a_holds : C08_a M := by
  intro hS hG x t
  have hT := isSG_of_semigroup M hS
  have h := gen_integral hT x (t := (t : ℝ)) t.coe_nonneg
  have he : M.timeIntegral (M.linearFlow none x) t = ∫ s in (0 : ℝ)..(t : ℝ), ext M.T s x := by
    unfold Model.timeIntegral
    rw [timeIntegral_eq]
    rfl
  rw [he]
  have h' := (gen_iff M hG _ _).mp h
  refine ⟨h'.1, ?_⟩
  rw [h'.2, ext_coe]

/-- C08(b): the integrated mild equation, for every model. -/
theorem C08_b_holds : C08_b M := by
  intro hS hG f g hg t
  have hT := isSG_of_semigroup M hS
  have hGint : ∀ a b : ℝ, IntervalIntegrable (M.realTime g) volume a b :=
    realTime_intervalIntegrable hg.2
  obtain ⟨_, hgen⟩ := gen_mild_integral hT f (t := (t : ℝ)) t.coe_nonneg (hGint 0 t)
  have he : M.timeIntegral (M.mild f g) t =
      ∫ s in (0 : ℝ)..(t : ℝ), (ext M.T s f + conv M.T (M.realTime g) s) := by
    unfold Model.timeIntegral
    rw [timeIntegral_eq]
    refine intervalIntegral.integral_congr fun x hx => ?_
    rw [uIcc_of_le t.coe_nonneg] at hx
    exact realTime_mild_eq M f g hx.1
  have hg' : M.timeIntegral g t = ∫ s in (0 : ℝ)..(t : ℝ), M.realTime g s := by
    unfold Model.timeIntegral
    rw [timeIntegral_eq]
    rfl
  rw [he, mild_eq, hg']
  exact (gen_iff M hG _ _).mp hgen

/-- C08(c): strong solution and derivative formula, for every model. -/
theorem C08_c_holds : C08_c M := by
  intro hS hG f g q hf hW _ hq t
  have hT := isSG_of_semigroup M hS
  have hQint : ∀ a b : ℝ, IntervalIntegrable (M.realTime q) volume a b :=
    realTime_intervalIntegrable hq.2
  have hGQ : ∀ x : ℝ, 0 ≤ x →
      M.realTime g x = M.realTime g 0 + ∫ ρ in (0 : ℝ)..x, M.realTime q ρ := by
    intro x hx
    have h := C07_holds.{u} M.H (M.realTime g) (M.realTime q) 0 (x.toNNReal : ℝ) (hW x.toNNReal)
    rw [Real.coe_toNNReal x hx] at h
    rw [← h]
    abel
  have hfgen : Gen M.T f (M.applyA f) := (gen_iff M hG f (M.applyA f)).mpr ⟨hf, rfl⟩
  obtain ⟨hgen, hder⟩ := strong_solution hT hfgen hQint hGQ (t := (t : ℝ)) t.coe_nonneg
  have h' := (gen_iff M hG _ _).mp hgen
  have hg0 : M.realTime g 0 = g 0 := by
    show g (Real.toNNReal 0) = g 0
    rw [Real.toNNReal_zero]
  have hgt : M.realTime g (t : ℝ) = g t := by
    show g (Real.toNNReal (t : ℝ)) = g t
    rw [Real.toNNReal_coe]
  have hD : ext M.T (t : ℝ) (M.applyA f + M.realTime g 0) + conv M.T (M.realTime q) (t : ℝ) =
      M.T t (M.applyA f + g 0) + M.Kstrong q t := by
    rw [Kstrong_eq, hg0, ext_coe]
  have hval : M.applyA (M.mild f g t) + g t =
      ext M.T (t : ℝ) (M.applyA f + M.realTime g 0) + conv M.T (M.realTime q) (t : ℝ) := by
    rw [mild_eq, h'.2, hgt]
    abel
  refine ⟨?_, ?_, ?_⟩
  · rw [mild_eq]
    exact h'.1
  · rw [hval]
    refine hder.congr (fun x hx => ?_) ?_
    · exact realTime_mild_eq M f g hx
    · exact realTime_mild_eq M f g t.coe_nonneg
  · rw [hval, hD]

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.C08_a_holds
#print axioms OrderingError.Spec11.ClassicalProofs.C08_b_holds
#print axioms OrderingError.Spec11.ClassicalProofs.C08_c_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/C08d.lean <==
import OrderingError.Spec11.Premises
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Group.Measure

   
                                                                     

                                                                         
                                                                              

                                                                    
                                                                                   
                                                                               
                                                                                  
                                                                          
  

noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal
namespace OrderingError.Spec11.ClassicalProofs
universe u

namespace C08dProof

section Abstract

/-- The Laplace weight `q e^{-q x}` times a vector-valued function. -/
def lapFun {V : Type*} [NormedAddCommGroup V] [NormedSpace ℝ V] (q : ℝ) (Z : ℝ → V)
    (x : ℝ) : V :=
  (q * Real.exp (-(q * x))) • Z x

section Real

variable {V : Type*} [NormedAddCommGroup V] [NormedSpace ℝ V]

theorem lapFun_continuous {Z : ℝ → V} (hZ : Continuous Z) (q : ℝ) :
    Continuous (lapFun q Z) := by
  show Continuous (fun x : ℝ => (q * Real.exp (-(q * x))) • Z x)
  exact (continuous_const.mul
    (Real.continuous_exp.comp (continuous_const.mul continuous_id).neg)).smul hZ

theorem lapFun_integrableOn {Z : ℝ → V} (hZ : Continuous Z) {C : ℝ} (hC : ∀ x, ‖Z x‖ ≤ C)
    {q : ℝ} (hq : 0 < q) (c : ℝ) : IntegrableOn (lapFun q Z) (Ioi c) := by
  have hb : IntegrableOn (fun x : ℝ => q * C * Real.exp (-q * x)) (Ioi c) :=
    Integrable.const_mul (integrableOn_exp_mul_Ioi (neg_lt_zero.mpr hq) c) (q * C)
  refine Integrable.mono' hb (lapFun_continuous hZ q).aestronglyMeasurable ?_
  refine Filter.Eventually.of_forall fun x => ?_
  show ‖(q * Real.exp (-(q * x))) • Z x‖ ≤ q * C * Real.exp (-q * x)
  rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (mul_nonneg hq.le (Real.exp_pos _).le),
    neg_mul]
  calc q * Real.exp (-(q * x)) * ‖Z x‖ ≤ q * Real.exp (-(q * x)) * C :=
        mul_le_mul_of_nonneg_left (hC x) (mul_nonneg hq.le (Real.exp_pos _).le)
    _ = q * C * Real.exp (-(q * x)) := by ring

/-- Approximate identity: the Laplace averages of a bounded continuous function
converge to its value at zero. -/
theorem lapFun_tendsto [CompleteSpace V] {Z : ℝ → V} (hZ : Continuous Z) {C : ℝ}
    (hC : ∀ x, ‖Z x‖ ≤ C) :
    Tendsto (fun q : ℝ => ∫ x in Ioi (0 : ℝ), lapFun q Z x) atTop (𝓝 (Z 0)) := by
  have hscale : ∀ q : ℝ, 0 < q →
      ∫ x in Ioi (0 : ℝ), lapFun q Z x = ∫ s in Ioi (0 : ℝ), Real.exp (-s) • Z (s / q) := by
    intro q hq
    have h := integral_comp_mul_left_Ioi' (fun s : ℝ => Real.exp (-s) • Z (s / q)) 0 hq
    rw [mul_zero] at h
    rw [← h, ← integral_smul]
    refine setIntegral_congr_fun measurableSet_Ioi fun x _ => ?_
    show (q * Real.exp (-(q * x))) • Z x = q • (Real.exp (-(q * x)) • Z (q * x / q))
    rw [mul_div_cancel_left₀ x hq.ne', mul_smul]
  have hlim : Tendsto (fun q : ℝ => ∫ s in Ioi (0 : ℝ), Real.exp (-s) • Z (s / q)) atTop
      (𝓝 (∫ s in Ioi (0 : ℝ), Real.exp (-s) • Z 0)) := by
    refine tendsto_integral_filter_of_dominated_convergence (fun s => Real.exp (-s) * C)
      ?_ ?_ ?_ ?_
    · refine Filter.Eventually.of_forall fun q => ?_
      exact (Continuous.smul (Real.continuous_exp.comp continuous_neg)
        (hZ.comp (continuous_id.div_const q))).aestronglyMeasurable
    · refine Filter.Eventually.of_forall fun q => Filter.Eventually.of_forall fun s => ?_
      rw [norm_smul, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
      exact mul_le_mul_of_nonneg_left (hC _) (Real.exp_pos _).le
    · exact Integrable.mul_const (integrableOn_exp_neg_Ioi 0) C
    · refine Filter.Eventually.of_forall fun s => ?_
      have hdiv : Tendsto (fun q : ℝ => s / q) atTop (𝓝 0) :=
        tendsto_const_nhds.div_atTop tendsto_id
      exact ((hZ.tendsto 0).comp hdiv).const_smul _
  have hval : ∫ s in Ioi (0 : ℝ), Real.exp (-s) • Z 0 = Z 0 := by
    rw [integral_smul_const, integral_exp_neg_Ioi_zero, one_smul]
  rw [hval] at hlim
  refine hlim.congr' ?_
  filter_upwards [eventually_gt_atTop (0 : ℝ)] with q hq
  exact (hscale q hq).symm

end Real

section Complex

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]

/-- If a family of bounded operators shifts an integrable profile `φ` up to the
factor `e^{q h}`, then the orbit of `∫_0^∞ φ` is right differentiable at zero. -/
theorem hasDeriv_of_shift (T : ℝ≥0 → E →L[ℂ] E) {φ : ℝ → E} (hφc : Continuous φ)
    (hφi : IntegrableOn φ (Ioi 0)) {q : ℝ}
    (hshift : ∀ h : ℝ, 0 ≤ h → ∀ x ∈ Ioi (0 : ℝ),
      T h.toNNReal (φ x) = Real.exp (q * h) • φ (x + h)) :
    HasDerivWithinAt (fun h : ℝ => T h.toNNReal (∫ x in Ioi (0 : ℝ), φ x))
      (q • (∫ x in Ioi (0 : ℝ), φ x) - φ 0) (Ici 0) 0 := by
  have key : ∀ h : ℝ, 0 ≤ h → T h.toNNReal (∫ x in Ioi (0 : ℝ), φ x) =
      Real.exp (q * h) • ((∫ x in Ioi (0 : ℝ), φ x) - ∫ x in (0 : ℝ)..h, φ x) := by
    intro h hh
    have h1 : T h.toNNReal (∫ x in Ioi (0 : ℝ), φ x) =
        ∫ x in Ioi (0 : ℝ), T h.toNNReal (φ x) :=
      ((T h.toNNReal).integral_comp_comm hφi).symm
    have h3 : ∫ x in Ioi (0 : ℝ), T h.toNNReal (φ x) =
        ∫ x in Ioi (0 : ℝ), Real.exp (q * h) • φ (x + h) :=
      setIntegral_congr_fun measurableSet_Ioi (hshift h hh)
    have h4 : ∫ x in Ioi (0 : ℝ), φ (x + h) = ∫ x in Ioi h, φ x := by
      have A : MeasurableEmbedding fun x : ℝ => x + h :=
        (Homeomorph.addRight h).isClosedEmbedding.measurableEmbedding
      have hpre : (fun x : ℝ => x + h) ⁻¹' Ioi h = Ioi 0 := by
        ext x
        simp
      have h' := (measurePreserving_add_right volume h).setIntegral_preimage_emb A φ (Ioi h)
      rw [hpre] at h'
      exact h'
    have h5 : ∫ x in Ioi h, φ x = (∫ x in Ioi (0 : ℝ), φ x) - ∫ x in (0 : ℝ)..h, φ x :=
      eq_sub_iff_add_eq.mpr
        (sub_eq_iff_eq_add'.mp (intervalIntegral.integral_Ioi_sub_Ioi hφi hh)).symm
    rw [h1, h3, integral_smul, h4, h5]
  have hlin : HasDerivAt (fun h : ℝ => q * h) q 0 := by
    simpa using (hasDerivAt_id (0 : ℝ)).const_mul q
  have hexp : HasDerivAt (fun h : ℝ => Real.exp (q * h)) q 0 := by
    simpa using hlin.exp
  have hint : HasDerivAt (fun h : ℝ => ∫ x in (0 : ℝ)..h, φ x) (φ 0) 0 :=
    (hφc.integral_hasStrictDerivAt 0 0).hasDerivAt
  have hsub : HasDerivAt
      (fun h : ℝ => (∫ x in Ioi (0 : ℝ), φ x) - ∫ x in (0 : ℝ)..h, φ x) (-φ 0) 0 :=
    hint.const_sub _
  have hprod := hexp.smul hsub
  have hval : Real.exp (q * 0) • (-φ 0) +
      q • ((∫ x in Ioi (0 : ℝ), φ x) - ∫ x in (0 : ℝ)..0, φ x) =
      q • (∫ x in Ioi (0 : ℝ), φ x) - φ 0 := by
    rw [mul_zero, Real.exp_zero, one_smul, intervalIntegral.integral_same, sub_zero]
    abel
  have hΨ : HasDerivAt
      (fun h : ℝ => Real.exp (q * h) • ((∫ x in Ioi (0 : ℝ), φ x) - ∫ x in (0 : ℝ)..h, φ x))
      (q • (∫ x in Ioi (0 : ℝ), φ x) - φ 0) 0 := hprod.congr_deriv hval
  exact hΨ.hasDerivWithinAt.congr (fun h hh => key h hh) (key 0 le_rfl)

/-- The Laplace integral of an orbit of a semigroup lies in the generator domain,
with the resolvent identity as its right derivative at zero. -/
theorem laplace_generator (T : ℝ≥0 → E →L[ℂ] E) (h0 : T 0 = ContinuousLinearMap.id ℂ E)
    (hadd : ∀ s t, T (s + t) = (T s).comp (T t)) (f : E)
    (hcont : Continuous fun t => T t f) {C : ℝ} (hC : ∀ t, ‖T t f‖ ≤ C) {q : ℝ}
    (hq : 0 < q) :
    HasDerivWithinAt
      (fun h : ℝ =>
        T h.toNNReal (∫ x in Ioi (0 : ℝ), lapFun q (fun x : ℝ => T x.toNNReal f) x))
      (q • (∫ x in Ioi (0 : ℝ), lapFun q (fun x : ℝ => T x.toNNReal f) x) - q • f)
      (Ici 0) 0 := by
  have hucont : Continuous (fun x : ℝ => T x.toNNReal f) :=
    hcont.comp continuous_real_toNNReal
  have hshift : ∀ h : ℝ, 0 ≤ h → ∀ x ∈ Ioi (0 : ℝ),
      T h.toNNReal (lapFun q (fun x : ℝ => T x.toNNReal f) x) =
        Real.exp (q * h) • lapFun q (fun x : ℝ => T x.toNNReal f) (x + h) := by
    intro h hh x hx
    have hx0 : (0 : ℝ) ≤ x := le_of_lt hx
    have hsg : T h.toNNReal (T x.toNNReal f) = T (x + h).toNNReal f := by
      rw [add_comm x h, Real.toNNReal_add hh hx0, hadd]
      rfl
    have hsc : q * Real.exp (-(q * x)) =
        Real.exp (q * h) * (q * Real.exp (-(q * (x + h)))) := by
      rw [mul_left_comm, ← Real.exp_add]
      congr 2
      ring
    show T h.toNNReal ((q * Real.exp (-(q * x))) • T x.toNNReal f) =
      Real.exp (q * h) • ((q * Real.exp (-(q * (x + h)))) • T (x + h).toNNReal f)
    rw [(T h.toNNReal).map_smul_of_tower, hsg, smul_smul, ← hsc]
  have hφ0 : lapFun q (fun x : ℝ => T x.toNNReal f) 0 = q • f := by
    show (q * Real.exp (-(q * 0))) • T (Real.toNNReal 0) f = q • f
    rw [Real.toNNReal_zero, h0, mul_zero, neg_zero, Real.exp_zero, mul_one]
    rfl
  have h := hasDeriv_of_shift T (lapFun_continuous hucont q)
    (lapFun_integrableOn hucont (fun x => hC _) hq 0) hshift
  rw [hφ0] at h
  exact h

end Complex

end Abstract

section Subspace

variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]

theorem ofH_of_mem (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.ofH x = (⟨x, hx⟩ : S.carrier) := dite_eq_left hx

theorem ofH_val (S : D03Subspace H) (v : S.Space) : S.ofH (S.val v) = v := by
  have hv : S.val v ∈ S.carrier := v.2
  rw [ofH_of_mem S hv]
  rfl

theorem val_ofH (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) : S.val (S.ofH x) = x := by
  rw [ofH_of_mem S hx]
  rfl

theorem val_inj (S : D03Subspace H) {v w : S.Space} (h : S.val v = S.val w) : v = w :=
  Subtype.ext h

end Subspace

/-- The regularizer is the inclusion of any vector satisfying its defining equation. -/
theorem regularizer_eq {L κ : ℝ} (M : Model.{u} L κ) (q : ℝ) (f : M.H) (x : (M.V 3).Space)
    (hu : ∃! x, M.RegularizerSpec q f x) (hx : M.RegularizerSpec q f x) :
    M.regularizer q f = (M.V 3).val x := by
  unfold Model.regularizer
  split_ifs with h
  · exact congrArg _ (h.unique (Classical.choose_spec (ExistsUnique.exists h)) hx)
  · exact absurd hu h

end C08dProof

open C08dProof in
/-- C08(d): resolvent regularization converges on each invariant scale, from `Q01`. -/
theorem C08_d_holds {L κ : ℝ} (M : Model.{u} L κ) (hQ : Q01 M) : C08_d M := by
  intro hS hG hR θ hθ0 hθ3 hV f hf
  obtain ⟨hT0, hTadd, hTcont⟩ := hS
  have hcomplete : CompleteSpace (M.V θ).Space := hQ.a.2.2.1 θ hθ0 hθ3
  have hvalc : Continuous (M.V θ).val := hQ.a.2.2.2.2.1 θ hθ0 hθ3
  obtain ⟨⟨z, hzc, hz⟩, hbd⟩ := hV f hf
  obtain ⟨ft, rfl⟩ : ∃ ft : (M.V θ).Space, (M.V θ).val ft = f :=
    ⟨(M.V θ).ofH f, val_ofH _ hf⟩
  let valL : (M.V θ).Space →L[ℂ] M.H := ⟨(M.V θ).val, hvalc⟩
  have hzT : ∀ t : Time, (M.V θ).val (z t) = M.T t ((M.V θ).val ft) := fun t => hz t
  have hznorm : ∀ t : Time, ‖z t‖ ≤ ‖ft‖ := by
    intro t
    have h1 : (M.V θ).size (M.T t ((M.V θ).val ft)) ≤ M.vnorm θ ((M.V θ).val ft) :=
      (hbd t).2
    have h2 : (M.V θ).size (M.T t ((M.V θ).val ft)) = ‖z t‖ := by
      rw [← hzT t]
      exact congrArg norm (ofH_val _ _)
    have h3 : M.vnorm θ ((M.V θ).val ft) = ‖ft‖ := congrArg norm (ofH_val _ _)
    rw [h2, h3] at h1
    exact h1
  have hz0 : z 0 = ft := by
    apply val_inj
    rw [hzT 0, hT0]
    rfl
  have hZc : Continuous (fun x : ℝ => z x.toNNReal) := hzc.comp continuous_real_toNNReal
  have hZnorm : ∀ x : ℝ, ‖z x.toNNReal‖ ≤ ‖ft‖ := fun x => hznorm _
  have hC : ∀ t : Time, ‖M.T t ((M.V θ).val ft)‖ ≤ ‖valL‖ * ‖ft‖ := by
    intro t
    rw [← hzT t]
    exact (valL.le_opNorm (z t)).trans
      (mul_le_mul_of_nonneg_left (hznorm t) (norm_nonneg _))
  -- the Laplace integral in the strong space
  let y : ℝ → (M.V θ).Space :=
    fun q => ∫ x in Ioi (0 : ℝ), lapFun q (fun x : ℝ => z x.toNNReal) x
  have key1 : ∀ q : ℝ, 0 < q → (M.V θ).val (y q) =
      ∫ x in Ioi (0 : ℝ), lapFun q (fun x : ℝ => M.T x.toNNReal ((M.V θ).val ft)) x := by
    intro q hq
    have h1 : valL (y q) =
        ∫ x in Ioi (0 : ℝ), valL (lapFun q (fun x : ℝ => z x.toNNReal) x) :=
      (valL.integral_comp_comm (lapFun_integrableOn hZc hZnorm hq 0)).symm
    have h2 : ∀ x : ℝ, valL (lapFun q (fun x : ℝ => z x.toNNReal) x) =
        lapFun q (fun x : ℝ => M.T x.toNNReal ((M.V θ).val ft)) x := by
      intro x
      show valL ((q * Real.exp (-(q * x))) • z x.toNNReal) =
        (q * Real.exp (-(q * x))) • M.T x.toNNReal ((M.V θ).val ft)
      rw [valL.map_smul_of_tower, ← hzT]
      rfl
    simp only [h2] at h1
    exact h1
  have key2 : ∀ q : ℝ, 1 ≤ q →
      M.regularizer q ((M.V θ).val ft) = (M.V θ).val (y q) := by
    intro q hq1
    have hq : 0 < q := lt_of_lt_of_le one_pos hq1
    have hder := laplace_generator M.T hT0 hTadd ((M.V θ).val ft) (hTcont _) hC hq
    have hder' : HasDerivWithinAt (fun h : ℝ => M.T h.toNNReal ((M.V θ).val (y q)))
        (q • (M.V θ).val (y q) - q • (M.V θ).val ft) (Ici 0) 0 := by
      rw [key1 q hq]
      exact hder
    obtain ⟨hY3, hAY⟩ := (hG ((M.V θ).val (y q)) _).mp hder'
    have hspec : M.RegularizerSpec q ((M.V θ).val ft)
        ((M.V 3).ofH ((M.V θ).val (y q))) := by
      show (q : ℂ) • (M.V 3).val ((M.V 3).ofH ((M.V θ).val (y q))) -
        M.A ((M.V 3).ofH ((M.V θ).val (y q))) = (q : ℂ) • (M.V θ).val ft
      have hA : M.A ((M.V 3).ofH ((M.V θ).val (y q))) =
          q • (M.V θ).val (y q) - q • (M.V θ).val ft := hAY
      rw [val_ofH _ hY3, hA, Complex.coe_smul, Complex.coe_smul]
      abel
    rw [regularizer_eq M q _ _ (hR q hq1 _) hspec, val_ofH _ hY3]
  refine ⟨fun q hq1 => ?_, ?_⟩
  · rw [key2 q hq1]
    exact (y q).2
  · have hy : Tendsto y atTop (𝓝 ft) := by
      have h := lapFun_tendsto hZc hZnorm
      simp only [Real.toNNReal_zero, hz0] at h
      exact h
    have hnorm : Tendsto (fun q : ℝ => ‖y q - ft‖) atTop (𝓝 0) :=
      tendsto_iff_norm_sub_tendsto_zero.mp hy
    refine hnorm.congr' ?_
    filter_upwards [eventually_ge_atTop (1 : ℝ)] with q hq1
    rw [key2 q hq1, ← (M.V θ).val.map_sub (y q) ft]
    exact (congrArg norm (ofH_val (M.V θ) (y q - ft))).symm

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.C08_d_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/C10a.lean <==
import OrderingError.Spec11.Classical
import Mathlib.Analysis.InnerProductSpace.Projection.Submodule

   
                                                                                       
                                                                                            

                                                                                     
                                                                                       
                                                                                            
                                                 

                                                                       
  

noncomputable section
open Set Filter
open scoped Topology
namespace OrderingError.Spec11.ClassicalProofs
universe u

namespace C10aProof
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- Under continuity of the subtype map, the canonical inclusion is the subtype map. -/
theorem inclusion_apply (hc : Continuous M.energySpace.val) (v : M.energySpace.Space) :
    M.energySpace.inclusion v = M.energySpace.val v := by
  have hb : ∃ C : ℝ, ∀ x : M.energySpace.Space, ‖M.energySpace.val x‖ ≤ C * ‖x‖ := by
    let Lc : M.energySpace.Space →L[ℂ] M.H := ⟨M.energySpace.val, hc⟩
    exact ⟨‖Lc‖, fun x => Lc.le_opNorm x⟩
  unfold D03Subspace.inclusion
  split_ifs
  rfl

/-- The pivot map evaluates as the ambient inner product against the inclusion. -/
theorem iota_apply (f : M.H) (v : M.energySpace.Space) :
    M.iota f v = inner ℂ (M.energySpace.inclusion v) f := rfl

theorem iota_add (f g : M.H) : M.iota (f + g) = M.iota f + M.iota g := by
  ext v
  simp only [iota_apply, add_apply, inner_add_right]

theorem iota_smul (c : ℂ) (f : M.H) : M.iota (c • f) = c • M.iota f := by
  ext v
  simp only [iota_apply, smul_apply, inner_smul_right, smul_eq_mul]

theorem iota_zero : M.iota 0 = 0 := by
  ext v
  simp only [iota_apply, zero_apply, inner_zero_right]

/-- The vectors of the energy space whose Riesz functional lies in the range of the pivot map. -/
def pre : Submodule ℂ M.energySpace.Space where
  carrier := {x | ∃ f : M.H, innerSLFlip ℂ x = M.iota f}
  add_mem' := by
    rintro x y ⟨f, hf⟩ ⟨g, hg⟩
    exact ⟨f + g, by rw [map_add, hf, hg, iota_add]⟩
  zero_mem' := ⟨0, by rw [map_zero, iota_zero]⟩
  smul_mem' := by
    rintro c x ⟨f, hf⟩
    exact ⟨c • f, by rw [map_smul, hf, iota_smul]⟩

/-- Anti-dual Riesz representation: the flipped inner product is onto the anti-dual. -/
theorem flip_surjective [CompleteSpace M.energySpace.Space] (g : M.Weak) :
    ∃ x : M.energySpace.Space, innerSLFlip ℂ x = g := by
  obtain ⟨x, hx, -⟩ := C10_antiRiesz g
  exact ⟨x, ContinuousLinearMap.ext fun y => hx y⟩

/-- The orthogonal complement of the preimage is trivial. -/
theorem pre_orthogonal [CompleteSpace M.energySpace.Space]
    (hc : Continuous M.energySpace.val) : (pre M)ᗮ = ⊥ := by
  rw [Submodule.eq_bot_iff]
  intro v hv
  have hzero : ∀ f : M.H, inner ℂ (M.energySpace.val v) f = 0 := by
    intro f
    obtain ⟨x, hx⟩ := flip_surjective M (M.iota f)
    have hxmem : x ∈ pre M := ⟨f, hx⟩
    have h1 : inner ℂ x v = 0 := (Submodule.mem_orthogonal _ v).mp hv x hxmem
    have h2 : inner ℂ v x = 0 := inner_eq_zero_symm.mp h1
    have h3 : innerSLFlip ℂ x v = inner ℂ v x := rfl
    rw [← inclusion_apply M hc v, ← iota_apply, ← hx, h3, h2]
  have hval : M.energySpace.val v = 0 := inner_self_eq_zero.mp (hzero _)
  exact (map_eq_zero_iff M.energySpace.val (Submodule.injective_subtype _)).mp hval

end C10aProof

/-- C10(a): the canonical pivot map has dense range in the anti-dual of the energy space. -/
theorem C10_a_holds {L κ : ℝ} (M : Model.{u} L κ) : C10_a M := by
  intro hcomp hcont _hdense
  have := hcomp
  have hdenseK : Dense ((C10aProof.pre M : Submodule ℂ M.energySpace.Space) :
      Set M.energySpace.Space) := by
    rw [Submodule.dense_iff_topologicalClosure_eq_top,
      Submodule.topologicalClosure_eq_top_iff]
    exact C10aProof.pre_orthogonal M hcont
  have hsurj : Function.Surjective
      (innerSLFlip ℂ : M.energySpace.Space →L[ℂ] M.Weak) :=
    fun g => C10aProof.flip_surjective M g
  have himg : Dense ((innerSLFlip ℂ : M.energySpace.Space →L[ℂ] M.Weak) ''
      (C10aProof.pre M : Set M.energySpace.Space)) :=
    hsurj.denseRange.dense_image (ContinuousLinearMap.continuous _) hdenseK
  refine himg.mono ?_
  rintro _ ⟨x, ⟨f, hf⟩, rfl⟩
  exact ⟨f, hf.symm⟩

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.C10_a_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/C10b.lean <==
import OrderingError.Spec11.Classical
import OrderingError.Spec11.ClassicalProofs.C10a
import Mathlib.Analysis.Normed.Lp.SmoothApprox
import Mathlib.MeasureTheory.Constructions.Polish.Basic
import Mathlib.MeasureTheory.Function.SimpleFuncDenseLp
import Mathlib.Analysis.SpecialFunctions.Log.Deriv

   
                                                                                     
                                                                                   
                                                                  

       
                                                                                       
                                                               
                                                                                     
                                                                                    
                                                                            
                                                                                    
                                                                                     
                                                                                   
                                                 
                                                                        
  

set_option linter.unusedSectionVars false

noncomputable section
open MeasureTheory Set Filter
open scoped Topology NNReal ENNReal
namespace OrderingError.Spec11.ClassicalProofs
universe u

/-- Instance shortcut: the energy space is a complex normed space. -/
local instance c10bEnergyNormedSpace {L κ : ℝ} (M : Model.{u} L κ) :
    NormedSpace ℂ M.energySpace.Space := inferInstance

/-- Instance shortcut: the anti-dual is a normed group. -/
local instance c10bWeakNormedGroup {L κ : ℝ} (M : Model.{u} L κ) :
    NormedAddCommGroup M.Weak := inferInstance

/-- Instance shortcut: the anti-dual is a complex normed space. -/
local instance c10bWeakNormedSpace {L κ : ℝ} (M : Model.{u} L κ) :
    NormedSpace ℂ M.Weak := inferInstance

namespace C10bProof

                                                                                       
                                                                                 
def Adm (η : ℝ → ℂ) : Prop :=
  ContDiff ℝ ((⊤ : ℕ∞) : WithTop ℕ∞) η ∧ HasCompactSupport η ∧ tsupport η ⊆ Ioi 0

/-- The canonical inclusion of nonnegative time is a measurable embedding. -/
theorem timeEmb : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
  MeasurableEmbedding.subtype_coe measurableSet_Ici

theorem timeMeasure_Iic_lt_top (R : Time) : timeMeasure (Iic R) < ⊤ := by
  unfold timeMeasure
  rw [timeEmb.comap_apply]
  refine lt_of_le_of_lt (Measure.restrict_apply_le _ _) ?_
  have hsub : (fun t : Time => (t : ℝ)) '' Iic R ⊆ Icc 0 (R : ℝ) := by
    rintro _ ⟨s, hs, rfl⟩
    exact ⟨s.coe_nonneg, by exact_mod_cast hs⟩
  exact lt_of_le_of_lt (measure_mono hsub) (by simp)

theorem timeMeasure_singleton_zero : timeMeasure ({0} : Set Time) = 0 := by
  unfold timeMeasure
  rw [timeEmb.comap_apply, Set.image_singleton]
  exact nonpos_iff_eq_zero.mp ((Measure.restrict_apply_le _ _).trans (by simp))

theorem timeMeasure_finiteOnCompacts : IsFiniteMeasureOnCompacts timeMeasure :=
  ⟨fun K hK => by
    obtain ⟨R, hR⟩ := hK.bddAbove
    exact (measure_mono (fun t ht => hR ht)).trans_lt (timeMeasure_Iic_lt_top R)⟩

variable {L κ : ℝ} (M : Model.{u} L κ)

theorem weighted_Iic_lt_top {σ : ℝ} (hσ : 0 ≤ σ) (R : Time) :
    M.weightedMeasure σ (Iic R) < ⊤ := by
  have happly : M.weightedMeasure σ (Iic R) =
      ∫⁻ t in Iic R, ENNReal.ofReal (Real.exp (2 * σ * t)) ∂timeMeasure := by
    unfold Model.weightedMeasure
    exact withDensity_apply _ measurableSet_Iic
  rw [happly]
  calc ∫⁻ t in Iic R, ENNReal.ofReal (Real.exp (2 * σ * t)) ∂timeMeasure
      ≤ ∫⁻ _t in Iic R, ENNReal.ofReal (Real.exp (2 * σ * R)) ∂timeMeasure := by
        refine setLIntegral_mono' measurableSet_Iic fun t ht => ?_
        refine ENNReal.ofReal_le_ofReal (Real.exp_le_exp.mpr ?_)
        have ht1 : (t : ℝ) ≤ R := by exact_mod_cast ht
        exact mul_le_mul_of_nonneg_left ht1 (by positivity)
    _ = ENNReal.ofReal (Real.exp (2 * σ * R)) * timeMeasure (Iic R) := setLIntegral_const _ _
    _ < ⊤ := ENNReal.mul_lt_top ENNReal.ofReal_lt_top (timeMeasure_Iic_lt_top R)

theorem weighted_finiteOnCompacts {σ : ℝ} (hσ : 0 ≤ σ) :
    IsFiniteMeasureOnCompacts (M.weightedMeasure σ) :=
  ⟨fun K hK => by
    obtain ⟨R, hR⟩ := hK.bddAbove
    exact (measure_mono (fun t ht => hR ht)).trans_lt (weighted_Iic_lt_top M hσ R)⟩

theorem weighted_ae_pos (σ : ℝ) : ∀ᵐ t ∂(M.weightedMeasure σ), t ∈ Ioi (0 : Time) := by
  have hac : M.weightedMeasure σ ≪ timeMeasure := by
    unfold Model.weightedMeasure
    exact withDensity_absolutelyContinuous _ _
  have h0 : ∀ᵐ t ∂timeMeasure, t ∈ Ioi (0 : Time) := by
    rw [ae_iff]
    have hset : {t : Time | ¬ t ∈ Ioi (0 : Time)} = {0} := by
      ext t
      simp
    rw [hset]
    exact timeMeasure_singleton_zero
  exact hac.ae_le h0

/-! ### Admissible profiles as functions of nonnegative time -/

theorem adm_continuous {η : ℝ → ℂ} (hη : Adm η) : Continuous fun t : Time => η t :=
  hη.1.continuous.comp NNReal.continuous_coe

theorem adm_hasCompactSupport {η : ℝ → ℂ} (hη : Adm η) :
    HasCompactSupport fun t : Time => η t := by
  obtain ⟨R, hR⟩ := hη.2.1.isCompact.bddAbove
  refine HasCompactSupport.intro (K := Icc (0 : Time) R.toNNReal) isCompact_Icc fun t ht => ?_
  by_contra hne
  have hmem : (t : ℝ) ∈ tsupport η := subset_tsupport η hne
  have hle : (t : ℝ) ≤ R := hR hmem
  have hR0 : (0 : ℝ) ≤ R := t.coe_nonneg.trans hle
  refine ht ⟨bot_le, NNReal.coe_le_coe.mp ?_⟩
  rw [Real.coe_toNNReal R hR0]
  exact hle

theorem smul_hasCompactSupport {W : Type*} [NormedAddCommGroup W] [NormedSpace ℂ W]
    {η : ℝ → ℂ} (hη : Adm η) (c : W) : HasCompactSupport fun t : Time => η t • c :=
  (adm_hasCompactSupport hη).mono (fun t ht => by
    rw [Function.mem_support] at ht ⊢
    intro h0
    exact ht (by rw [h0, zero_smul]))

theorem adm_memLp {σ : ℝ} (hσ : 0 ≤ σ) {η : ℝ → ℂ} (hη : Adm η) :
    MemLp (fun t : Time => η t) 2 (M.weightedMeasure σ) := by
  have := weighted_finiteOnCompacts M hσ
  exact (adm_continuous hη).memLp_of_hasCompactSupport (adm_hasCompactSupport hη)

theorem adm_smul_memLp {σ : ℝ} (hσ : 0 ≤ σ) {W : Type*} [NormedAddCommGroup W]
    [NormedSpace ℂ W] {η : ℝ → ℂ} (hη : Adm η) (c : W) :
    MemLp (fun t : Time => η t • c) 2 (M.weightedMeasure σ) := by
  have := weighted_finiteOnCompacts M hσ
  exact ((adm_continuous hη).smul continuous_const).memLp_of_hasCompactSupport
    (smul_hasCompactSupport hη c)

/-! ### The bilinear tensor map on classes -/

/-- The bilinear map `(c, z) ↦ z • c`. -/
def Bsm (W : Type*) [NormedAddCommGroup W] [NormedSpace ℂ W] : W →L[ℂ] ℂ →L[ℂ] W :=
  (ContinuousLinearMap.lsmul ℂ ℂ).flip

theorem Bsm_apply {W : Type*} [NormedAddCommGroup W] [NormedSpace ℂ W] (c : W) (z : ℂ) :
    Bsm W c z = z • c := rfl

/-- The continuous bilinear map `(c, φ) ↦ φ • c` on `Weak × L^2(ℂ)`. -/
def Ten (σ : ℝ) : M.Weak →L[ℂ] Lp ℂ 2 (M.weightedMeasure σ) →L[ℂ]
    Lp M.Weak 2 (M.weightedMeasure σ) :=
  ContinuousLinearMap.compLpL₂ 2 (M.weightedMeasure σ) (Bsm M.Weak)

theorem Ten_toLp (σ : ℝ) (c : M.Weak) {φ : Time → ℂ}
    (hφ : MemLp φ 2 (M.weightedMeasure σ))
    (h' : MemLp (fun t => φ t • c) 2 (M.weightedMeasure σ)) :
    Ten M σ c (hφ.toLp φ) = h'.toLp (fun t => φ t • c) := by
  apply Lp.ext
  have h1 := (Bsm M.Weak c).coeFn_compLp (hφ.toLp φ)
  filter_upwards [h1, hφ.coeFn_toLp, h'.coeFn_toLp] with t h1 h2 h3
  rw [h3]
  show ((Bsm M.Weak c).compLp (hφ.toLp φ)) t = φ t • c
  rw [h1, h2]
  rfl

/-! ### The set of tensor classes -/

                                                              
abbrev tensorSet (σ : ℝ) : Set (M.WeakL2 σ) :=
  {g | ∃ f, M.SmoothTensor σ f ∧ M.sourceClass σ f = g}

theorem sourceClass_of {σ : ℝ} {f : M.Trajectory}
    (h : MemLp (fun t => M.iota (f t)) 2 (M.weightedMeasure σ)) :
    M.sourceClass σ f = h.toLp (fun t => M.iota (f t)) := by
  unfold Model.sourceClass
  exact dite_eq_left h

/-- The pivot map is continuous. -/
theorem iota_continuous : Continuous M.iota := by
  have hb : ∀ f : M.H, ‖M.iota f‖ ≤
      (‖innerSLFlip ℂ (E := M.H)‖ * ‖M.energySpace.inclusion‖) * ‖f‖ := by
    intro f
    show ‖(innerSLFlip ℂ f).comp M.energySpace.inclusion‖ ≤ _
    calc ‖(innerSLFlip ℂ f).comp M.energySpace.inclusion‖
        ≤ ‖innerSLFlip ℂ f‖ * ‖M.energySpace.inclusion‖ :=
          ContinuousLinearMap.opNorm_comp_le _ _
      _ ≤ (‖innerSLFlip ℂ (E := M.H)‖ * ‖f‖) * ‖M.energySpace.inclusion‖ :=
          mul_le_mul_of_nonneg_right ((innerSLFlip ℂ).le_opNorm f)
            (ContinuousLinearMap.opNorm_nonneg _)
      _ = (‖innerSLFlip ℂ (E := M.H)‖ * ‖M.energySpace.inclusion‖) * ‖f‖ := by ring
  have hsub : ∀ f g : M.H, M.iota f - M.iota g = M.iota (f - g) := by
    intro f g
    have h1 := C10aProof.iota_add M (f - g) g
    rw [sub_add_cancel] at h1
    rw [h1, add_sub_cancel_right]
  rw [Metric.continuous_iff]
  intro f ε hε
  set C : ℝ := ‖innerSLFlip ℂ (E := M.H)‖ * ‖M.energySpace.inclusion‖ with hC
  have hC0 : 0 ≤ C :=
    mul_nonneg (ContinuousLinearMap.opNorm_nonneg _) (ContinuousLinearMap.opNorm_nonneg _)
  refine ⟨ε / (C + 1), div_pos hε (by linarith), fun g hg => ?_⟩
  rw [dist_eq_norm, hsub]
  rw [dist_eq_norm] at hg
  calc ‖M.iota (g - f)‖ ≤ C * ‖g - f‖ := hb _
    _ ≤ C * (ε / (C + 1)) := mul_le_mul_of_nonneg_left hg.le hC0
    _ < (C + 1) * (ε / (C + 1)) :=
        mul_lt_mul_of_pos_right (by linarith) (div_pos hε (by linarith))
    _ = ε := by field_simp

/-- A single tensor `η(t) • val x` is admitted, and its class is the tensor class. -/
theorem single_mem {σ : ℝ} (hσ : 0 ≤ σ) {η : ℝ → ℂ} (hη : Adm η) (x : (M.V 3).Space) :
    Ten M σ (M.iota ((M.V 3).val x)) ((adm_memLp M hσ hη).toLp (fun t : Time => η t)) ∈
      tensorSet M σ := by
  have hcont : Continuous (fun t : Time => η t • (M.V 3).val x) :=
    (adm_continuous hη).smul continuous_const
  have hcs : HasCompactSupport (fun t : Time => η t • (M.V 3).val x) :=
    smul_hasCompactSupport hη _
  have := timeMeasure_finiteOnCompacts
  have hint : Integrable (fun t : Time => η t • (M.V 3).val x) timeMeasure :=
    memLp_one_iff_integrable.mp (hcont.memLp_of_hasCompactSupport hcs)
  have hiota : (fun t : Time => M.iota (η t • (M.V 3).val x)) =
      fun t : Time => η t • M.iota ((M.V 3).val x) := by
    funext t
    exact C10aProof.iota_smul M _ _
  have h' : MemLp (fun t : Time => η t • M.iota ((M.V 3).val x)) 2 (M.weightedMeasure σ) :=
    adm_smul_memLp M hσ hη _
  have hmem : MemLp (fun t : Time => M.iota (η t • (M.V 3).val x)) 2
      (M.weightedMeasure σ) := by
    rw [hiota]
    exact h'
  refine ⟨fun t : Time => η t • (M.V 3).val x,
    ⟨⟨hcont.aestronglyMeasurable, fun T => hint.integrableOn, hmem⟩, 1, fun _ => η,
      fun _ => x, fun _ => hη, fun t => by simp⟩, ?_⟩
  rw [sourceClass_of M hmem, Ten_toLp M σ _ (adm_memLp M hσ hη) h']
  exact MemLp.toLp_congr _ _ (Filter.EventuallyEq.of_eq hiota)

/-- The set of tensor classes is stable under addition. -/
theorem tensorSet_add {σ : ℝ} {a b : M.WeakL2 σ} (ha : a ∈ tensorSet M σ)
    (hb : b ∈ tensorSet M σ) : a + b ∈ tensorSet M σ := by
  obtain ⟨f₁, ⟨hs₁, n₁, η₁, x₁, hη₁, hf₁⟩, rfl⟩ := ha
  obtain ⟨f₂, ⟨hs₂, n₂, η₂, x₂, hη₂, hf₂⟩, rfl⟩ := hb
  have e : (fun t => M.iota ((f₁ + f₂) t)) =
      (fun t => M.iota (f₁ t)) + fun t => M.iota (f₂ t) := by
    funext t
    exact C10aProof.iota_add M _ _
  have hmem : MemLp (fun t => M.iota ((f₁ + f₂) t)) 2 (M.weightedMeasure σ) := by
    rw [e]
    exact hs₁.2.2.add hs₂.2.2
  refine ⟨f₁ + f₂, ⟨⟨hs₁.1.add hs₂.1, fun T => (hs₁.2.1 T).add (hs₂.2.1 T), hmem⟩,
    n₁ + n₂, Fin.append η₁ η₂, Fin.append x₁ x₂, ?_, ?_⟩, ?_⟩
  · intro j
    refine Fin.addCases (fun i => ?_) (fun i => ?_) j
    · rw [Fin.append_left]
      exact hη₁ i
    · rw [Fin.append_right]
      exact hη₂ i
  · intro t
    rw [Fin.sum_univ_add]
    simp only [Fin.append_left, Fin.append_right]
    rw [Pi.add_apply, hf₁ t, hf₂ t]
  · rw [sourceClass_of M hmem, sourceClass_of M hs₁.2.2, sourceClass_of M hs₂.2.2,
      ← MemLp.toLp_add]
    exact MemLp.toLp_congr _ _ (Filter.EventuallyEq.of_eq e)

/-! ### Density of admissible scalar profiles -/

/-- The exponential chart of the open half-line of times. -/
def expT (y : ℝ) : Time := ⟨Real.exp y, (Real.exp_pos y).le⟩

theorem expT_coe (y : ℝ) : ((expT y : Time) : ℝ) = Real.exp y := rfl

theorem expT_continuous : Continuous expT := Real.continuous_exp.subtype_mk _

theorem expT_injective : Function.Injective expT := fun _ _ h =>
  Real.exp_injective (congrArg (fun t : Time => (t : ℝ)) h)

theorem expT_emb : MeasurableEmbedding expT :=
  expT_continuous.measurableEmbedding expT_injective

theorem range_expT : range expT = Ioi (0 : Time) := by
  ext t
  constructor
  · rintro ⟨y, rfl⟩
    exact NNReal.coe_pos.mp (Real.exp_pos y)
  · intro ht
    exact ⟨Real.log t, NNReal.eq (Real.exp_log (NNReal.coe_pos.mpr ht))⟩

theorem map_comap_expT (σ : ℝ) :
    Measure.map expT (Measure.comap expT (M.weightedMeasure σ)) = M.weightedMeasure σ := by
  rw [expT_emb.map_comap, range_expT]
  exact Measure.restrict_eq_self_of_ae_mem (weighted_ae_pos M σ)

theorem comap_finiteOnCompacts {σ : ℝ} (hσ : 0 ≤ σ) :
    IsFiniteMeasureOnCompacts (Measure.comap expT (M.weightedMeasure σ)) :=
  ⟨fun K hK => by
    obtain ⟨B, hB⟩ := hK.bddAbove
    rw [expT_emb.comap_apply]
    refine (measure_mono ?_).trans_lt (weighted_Iic_lt_top M hσ (expT B))
    rintro _ ⟨y, hy, rfl⟩
    exact NNReal.coe_le_coe.mp (Real.exp_le_exp.mpr (hB hy))⟩

/-- Pull a profile on the line back to the open half-line by the logarithm. -/
def logPull (g : ℝ → ℂ) (x : ℝ) : ℂ := if 0 < x then g (Real.log x) else 0

theorem logPull_exp (g : ℝ → ℂ) (y : ℝ) : logPull g (Real.exp y) = g y := by
  simp [logPull, Real.exp_pos]

theorem logPull_adm {g : ℝ → ℂ} (hc : HasCompactSupport g)
    (hs : ContDiff ℝ ((⊤ : ℕ∞) : WithTop ℕ∞) g) : Adm (logPull g) := by
  have hKc : IsCompact (Real.exp '' tsupport g) := hc.isCompact.image Real.continuous_exp
  have hKpos : Real.exp '' tsupport g ⊆ Ioi 0 := by
    rintro _ ⟨y, _, rfl⟩
    exact Real.exp_pos y
  have hsupp : Function.support (logPull g) ⊆ Real.exp '' tsupport g := by
    intro x hx
    rw [Function.mem_support] at hx
    by_cases hx0 : 0 < x
    · refine ⟨Real.log x, subset_tsupport g ?_, Real.exp_log hx0⟩
      rw [Function.mem_support]
      simpa [logPull, hx0] using hx
    · exact absurd (by simp [logPull, hx0]) hx
  have hts : tsupport (logPull g) ⊆ Real.exp '' tsupport g :=
    closure_minimal hsupp hKc.isClosed
  refine ⟨?_, hKc.of_isClosed_subset (isClosed_tsupport _) hts, hts.trans hKpos⟩
  rw [contDiff_iff_contDiffAt]
  intro x
  by_cases hx0 : 0 < x
  · have h1 : ContDiffAt ℝ ((⊤ : ℕ∞) : WithTop ℕ∞) (fun z => g (Real.log z)) x :=
      hs.contDiffAt.comp x (Real.contDiffAt_log.mpr hx0.ne')
    refine h1.congr_of_eventuallyEq ?_
    filter_upwards [Ioi_mem_nhds hx0] with z hz
    have hz0 : (0 : ℝ) < z := hz
    simp [logPull, hz0]
  · have hxK : x ∉ Real.exp '' tsupport g := fun h => hx0 (hKpos h)
    have h0 : logPull g =ᶠ[𝓝 x] fun _ => (0 : ℂ) := by
      filter_upwards [hKc.isClosed.isOpen_compl.mem_nhds hxK] with z hz
      by_contra hne
      exact hz (hsupp hne)
    exact contDiffAt_const.congr_of_eventuallyEq h0

/-- Admissible scalar profiles are dense in the weighted scalar `L^2` space. -/
theorem adm_dense {σ : ℝ} (hσ : 0 ≤ σ) (φ : Lp ℂ 2 (M.weightedMeasure σ)) :
    φ ∈ closure {ψ : Lp ℂ 2 (M.weightedMeasure σ) | ∃ (η : ℝ → ℂ) (hη : Adm η),
      ψ = (adm_memLp M hσ hη).toLp (fun t : Time => η t)} := by
  have := comap_finiteOnCompacts M hσ
  refine Metric.mem_closure_iff.mpr fun ε hε => ?_
  have hmap := map_comap_expT M σ
  have hφ : MemLp (φ : Time → ℂ) 2 (M.weightedMeasure σ) := Lp.memLp φ
  have hcomp : MemLp ((φ : Time → ℂ) ∘ expT) 2 (Measure.comap expT (M.weightedMeasure σ)) := by
    rw [← expT_emb.memLp_map_measure_iff, hmap]
    exact hφ
  obtain ⟨g, hgc, hgs, hge⟩ := hcomp.exist_eLpNorm_sub_le ENNReal.ofNat_ne_top
    (by norm_num) (half_pos hε)
  have hη : Adm (logPull g) := logPull_adm hgc hgs
  have hηL := adm_memLp M hσ hη
  refine ⟨hηL.toLp _, ⟨logPull g, hη, rfl⟩, ?_⟩
  have hfun : ((φ : Time → ℂ) - fun t : Time => logPull g t) ∘ expT =
      (φ : Time → ℂ) ∘ expT - g := by
    funext y
    simp [expT_coe, logPull_exp]
  have hnorm : eLpNorm ((φ : Time → ℂ) - fun t : Time => logPull g t) 2
      (M.weightedMeasure σ) ≤ ENNReal.ofReal (ε / 2) := by
    have hem := expT_emb.eLpNorm_map_measure (μ := Measure.comap expT (M.weightedMeasure σ))
      (g := (φ : Time → ℂ) - fun t : Time => logPull g t) (p := 2)
    rw [hmap, hfun] at hem
    rw [hem]
    exact hge
  have hfin : eLpNorm ((φ : Time → ℂ) - (hηL.toLp (fun t : Time => logPull g t) : Time → ℂ)) 2
      (M.weightedMeasure σ) ≤ ENNReal.ofReal (ε / 2) := by
    refine le_of_eq_of_le (eLpNorm_congr_ae ?_) hnorm
    filter_upwards [hηL.coeFn_toLp] with t ht
    simp [ht]
  rw [Lp.dist_def]
  exact lt_of_le_of_lt (ENNReal.toReal_le_of_le_ofReal (half_pos hε).le hfin) (half_lt_self hε)

end C10bProof

open C10bProof

variable {L κ : ℝ} (M : Model.{u} L κ)

                                                                                         
theorem C10_b_holds : C10_b M := by
  intro h3 hi σ hσ
  have hσ0 : 0 ≤ σ := hσ.le
  have hdr : DenseRange (fun x : (M.V 3).Space => M.iota ((M.V 3).val x)) :=
    hi.comp h3 (iota_continuous M)
  have step1 : ∀ (η : ℝ → ℂ) (hη : Adm η) (c : M.Weak),
      Ten M σ c ((adm_memLp M hσ0 hη).toLp (fun t : Time => η t)) ∈
        closure (tensorSet M σ) := by
    intro η hη c
    refine hdr.induction_on c ?_ (fun x => subset_closure (single_mem M hσ0 hη x))
    exact isClosed_closure.preimage
      ((Ten M σ).flip ((adm_memLp M hσ0 hη).toLp (fun t : Time => η t))).continuous
  have step2 : ∀ (c : M.Weak) (φ : Lp ℂ 2 (M.weightedMeasure σ)),
      Ten M σ c φ ∈ closure (tensorSet M σ) := by
    intro c φ
    have hcl : IsClosed {φ : Lp ℂ 2 (M.weightedMeasure σ) |
        Ten M σ c φ ∈ closure (tensorSet M σ)} :=
      isClosed_closure.preimage (Ten M σ c).continuous
    refine hcl.closure_subset_iff.mpr ?_ (adm_dense M hσ0 φ)
    rintro ψ ⟨η, hη, rfl⟩
    exact step1 η hη c
  show Dense (tensorSet M σ)
  intro g
  refine Lp.induction ENNReal.ofNat_ne_top (fun g => g ∈ closure (tensorSet M σ)) ?_ ?_
    isClosed_closure g
  · intro c s hs hμs
    rw [Lp.simpleFunc.coe_indicatorConst]
    have hrew : indicatorConstLp 2 hs hμs.ne c =
        Ten M σ c (indicatorConstLp 2 hs hμs.ne (1 : ℂ)) := by
      apply Lp.ext
      filter_upwards [indicatorConstLp_coeFn (p := 2) (hs := hs) (hμs := hμs.ne) (c := c),
        (Bsm M.Weak c).coeFn_compLp (indicatorConstLp 2 hs hμs.ne (1 : ℂ)),
        indicatorConstLp_coeFn (p := 2) (hs := hs) (hμs := hμs.ne) (c := (1 : ℂ))]
        with t h1 h2 h3
      rw [h1]
      show _ = ((Bsm M.Weak c).compLp (indicatorConstLp 2 hs hμs.ne (1 : ℂ))) t
      rw [h2, h3]
      by_cases ht : t ∈ s
      · rw [Set.indicator_of_mem ht, Set.indicator_of_mem ht, Bsm_apply, one_smul]
      · rw [Set.indicator_of_notMem ht, Set.indicator_of_notMem ht, Bsm_apply, zero_smul]
    rw [hrew]
    exact step2 c _
  · intro f g _ _ _ hPf hPg
    exact map_mem_closure₂ continuous_add hPf hPg (fun _ ha _ hb => tensorSet_add M ha hb)

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.C10_b_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/ClassicalProofs/Summary.lean <==
import OrderingError.Spec11.Premises
import OrderingError.Spec11.ClassicalProofs.C03
import OrderingError.Spec11.ClassicalProofs.C05
import OrderingError.Spec11.ClassicalProofs.C06
import OrderingError.Spec11.ClassicalProofs.C07
import OrderingError.Spec11.ClassicalProofs.C08abc
import OrderingError.Spec11.ClassicalProofs.C08d
import OrderingError.Spec11.ClassicalProofs.C10a
import OrderingError.Spec11.ClassicalProofs.C10b

   
                                                                          

                                                                                   
                                                                    

                                       
                                                                                  
                                                                                    

                                                                      
  

noncomputable section
namespace OrderingError.Spec11.ClassicalProofs
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

                                                                                 
theorem modelFree_holds :
    _root_.OrderingError.Spec11.C03 ∧ _root_.OrderingError.Spec11.C05.{u} ∧
    _root_.OrderingError.Spec11.C06.{u} ∧ _root_.OrderingError.Spec11.C07.{u} :=
  ⟨C03_holds, C05_holds, C06_holds, C07_holds⟩

/-- C08 for every model satisfying the structural group Q01. -/
theorem C08_holds (hQ : _root_.OrderingError.Spec11.Q01 M) :
    _root_.OrderingError.Spec11.C08 M :=
  ⟨C08_a_holds M, C08_b_holds M, C08_c_holds M, C08_d_holds M hQ⟩

/-- C10 for every model. -/
theorem C10_holds : _root_.OrderingError.Spec11.C10 M :=
  ⟨C10_a_holds M, C10_b_holds M⟩

/-- The whole classical package follows from the structural group Q01 alone. -/
theorem classicalPremises_holds (hQ : _root_.OrderingError.Spec11.Q01 M) :
    _root_.OrderingError.Spec11.ClassicalPremises M where
  C03 := C03_holds
  C05 := C05_holds
  C06 := C06_holds
  C07 := C07_holds
  C08 := C08_holds M hQ
  C10 := C10_holds M

end OrderingError.Spec11.ClassicalProofs

#print axioms OrderingError.Spec11.ClassicalProofs.modelFree_holds
#print axioms OrderingError.Spec11.ClassicalProofs.C08_holds
#print axioms OrderingError.Spec11.ClassicalProofs.C10_holds
#print axioms OrderingError.Spec11.ClassicalProofs.classicalPremises_holds

open Lean Elab Command in
run_cmd liftTermElabM do
  let env ← getEnv
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut bad : Array Name := #[]
  let mut count : Nat := 0
  for (n, _) in env.constants.map₂.toList do
    count := count + 1
    let axs ← Lean.collectAxioms n
    unless axs.all (fun a => allowed.contains a) do bad := bad.push n
  logInfo m!"axiom audit: {count} declarations in this file; violations: {bad}"
  unless bad.isEmpty do throwError "axiom audit failed"


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Final/AssemblyFinal.lean <==
import OrderingError.Spec11.Final.UniformDeliveries

noncomputable section
namespace OrderingError.Spec11.Final
universe u

theorem calibrated_thm22_theta0 : Calibrated.{u} (fun M B ν r C => Thm22_theta0 M B ν r C) := by
  refine ⟨uniform_thm22_theta0, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact thm22_theta0_mono hr hrR hC.le hCD h

theorem calibrated_thm22_theta1 : Calibrated.{u} (fun M B ν r C => Thm22_theta1 M B ν r C) := by
  refine ⟨uniform_thm22_theta1, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact thm22_theta1_mono hr hrR hC.le hCD h

theorem calibrated_thm22_theta2 : Calibrated.{u} (fun M B ν r C => Thm22_theta2 M B ν r C) := by
  refine ⟨uniform_thm22_theta2, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact thm22_theta2_mono hr hrR hC.le hCD h

theorem calibrated_thm22_thetaThreeHalf : Calibrated.{u} (fun M B ν r C => Thm22_thetaThreeHalf M B ν r C) := by
  refine ⟨uniform_thm22_thetaThreeHalf, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact thm22_thetaThreeHalf_mono hr hrR hC.le hCD h

theorem calibrated_proposition36 : Calibrated.{u} (fun M B ν r C => Proposition36 M B ν r C) := by
  refine ⟨uniform_proposition36, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact proposition36_mono hr hrR hC.le hCD h

theorem calibrated_consistency : Calibrated.{u} (fun M B _ _ _ => Consistency M B) := by
  refine ⟨uniform_consistency, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact consistency_mono h

theorem calibrated_proposition412 : Calibrated.{u} (fun M B ν r C => Proposition412 M B ν r C) := by
  refine ⟨uniform_proposition412, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact proposition412_mono hrR hCD h

theorem calibrated_lemma413 : Calibrated.{u} (fun M _ ν _ C => Lemma413 M ν C) := by
  refine ⟨uniform_lemma413, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact lemma413_mono hCD h

theorem calibrated_proposition414 : Calibrated.{u} (fun M B ν r C => Proposition414 M B ν r C) := by
  refine ⟨uniform_proposition414, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact proposition414_mono hrR hCD h

theorem calibrated_step1 : Calibrated.{u} (fun M _ ν _ _ => Step1 M ν) := by
  refine ⟨uniform_step1, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact step1_mono h

theorem calibrated_step2 : Calibrated.{u} (fun M B ν r _ => Step2 M B ν r) := by
  refine ⟨uniform_step2, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact step2_mono hrR h

theorem calibrated_step3 : Calibrated.{u} (fun M B ν r C => Step3 M B ν r C) := by
  refine ⟨uniform_step3, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact step3_mono hrR hCD h

theorem calibrated_step3Regularization : Calibrated.{u} (fun M B ν r C => Step3Regularization M B ν r C) := by
  refine ⟨uniform_step3Regularization, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact step3Regularization_mono hP hrR hCD h

theorem calibrated_step4 : Calibrated.{u} (fun M B ν r C => Step4 M B ν r C) := by
  refine ⟨uniform_step4, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact step4_mono hr hrR hC.le hCD h

theorem calibrated_lemma415 : Calibrated.{u} (fun M B ν r C => Lemma415 M B ν r C) := by
  refine ⟨uniform_lemma415, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact lemma415_mono hrR hCD h

theorem calibrated_lemma416 : Calibrated.{u} (fun M B ν r C => Lemma416 M B ν r C) := by
  refine ⟨uniform_lemma416, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact lemma416_mono hrR hCD h

theorem calibrated_lemma417_discrete : Calibrated.{u} (fun M B ν r C => Lemma417_discrete M B ν r C) := by
  refine ⟨uniform_lemma417_discrete, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact lemma417_discrete_mono hrR hCD h

theorem calibrated_lemma417_continuous : Calibrated.{u} (fun M B ν r C => Lemma417_continuous M B ν r C) := by
  refine ⟨uniform_lemma417_continuous, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact lemma417_continuous_mono hrR hCD h

theorem calibrated_lemma418 : Calibrated.{u} (fun M B ν r C => Lemma418 M B ν r C) := by
  refine ⟨uniform_lemma418, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact lemma418_mono hrR hCD h

theorem calibrated_section46_theta1 : Calibrated.{u} (fun M B ν r C => Section46_theta1 M B ν r C) := by
  refine ⟨uniform_section46_theta1, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact section46_theta1_mono hrR hCD h

theorem calibrated_section46_theta2 : Calibrated.{u} (fun M B ν r C => Section46_theta2 M B ν r C) := by
  refine ⟨uniform_section46_theta2, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact section46_theta2_mono hrR hCD h

theorem calibrated_section47_bounds : Calibrated.{u} (fun M B ν r C => Section47_bounds M B ν r C) := by
  refine ⟨uniform_section47_bounds, ?_⟩
  intro L κ M B ν r R C D hP hr hrR hC hCD h
  exact section47_bounds_mono hrR hCD h

/-- All 22 local interfaces share min radii and max constants, before the model. -/
theorem uniformInterfaces : UniformInterfaces.{u} := by
  have h := calibrated_thm22_theta0.{u}.combine (calibrated_thm22_theta1.{u}.combine (calibrated_thm22_theta2.{u}.combine (calibrated_thm22_thetaThreeHalf.{u}.combine (calibrated_proposition36.{u}.combine (calibrated_consistency.{u}.combine (calibrated_proposition412.{u}.combine (calibrated_lemma413.{u}.combine (calibrated_proposition414.{u}.combine (calibrated_step1.{u}.combine (calibrated_step2.{u}.combine (calibrated_step3.{u}.combine (calibrated_step3Regularization.{u}.combine (calibrated_step4.{u}.combine (calibrated_lemma415.{u}.combine (calibrated_lemma416.{u}.combine (calibrated_lemma417_discrete.{u}.combine (calibrated_lemma417_continuous.{u}.combine (calibrated_lemma418.{u}.combine (calibrated_section46_theta1.{u}.combine (calibrated_section46_theta2.{u}.combine (calibrated_section47_bounds.{u})))))))))))))))))))))
  intro L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, hmodels⟩ := h.1 L hL κ hκ B ν hν hd
  refine ⟨r, hr, C, hC, ?_⟩
  intro M hP
  obtain ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9, h10, h11, h12, h13, h14, h15, h16, h17, h18, h19, h20, h21⟩ := hmodels M hP
  exact ⟨h0, h1, h2, h3, h4, h5, h6, h7, h8, h9, h10, h11, h12, h13, h14, h15, h16, h17, h18, h19, h20, h21⟩

/-- No interface hypothesis remains in the final theorem. -/
theorem final_statements : Statement41.{u} ∧ Statement42.{u} ∧ Statement43.{u} ∧ Statement44.{u} :=
  assembly uniformInterfaces

theorem final_statement41 : Statement41.{u} := final_statements.1
theorem final_statement42 : Statement42.{u} := final_statements.2.1
theorem final_statement43 : Statement43.{u} := final_statements.2.2.1
theorem final_statement44 : Statement44.{u} := final_statements.2.2.2

end OrderingError.Spec11.Final


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Final/Core.lean <==
import OrderingError.Spec11.ClassicalProofs.Summary

noncomputable section
namespace OrderingError.Spec11.Final
universe u
variable {L κ : ℝ}

                                                                           
structure PremisesCore (M : Model.{u} L κ) (B : D01Budget) : Prop where
  Q01 : Q01 M
  L01 : L01 M
  L02 : L02 M B
  L03 : L03 M B
  L04 : L04 M B
  L05 : L05 M B
  L06 : L06 M B
  L07 : L07 M B
  L08 : L08 M B
  L09 : L09 M B
  L10 : L10 M B
  L11 : L11 M B
  L12 : L12 M B
  L13 : L13 M B
  L14 : L14 M B
  C01 : C01 M B

/-- Every omitted classical field is a theorem; no new premise is introduced. -/
theorem PremisesCore.toPremises {M : Model.{u} L κ} {B : D01Budget}
    (h : PremisesCore M B) : Premises M B where
  Q01 := h.Q01
  L01 := h.L01
  L02 := h.L02
  L03 := h.L03
  L04 := h.L04
  L05 := h.L05
  L06 := h.L06
  L07 := h.L07
  L08 := h.L08
  L09 := h.L09
  L10 := h.L10
  L11 := h.L11
  L12 := h.L12
  L13 := h.L13
  L14 := h.L14
  C01 := h.C01
  classical := ClassicalProofs.classicalPremises_holds M h.Q01

end OrderingError.Spec11.Final


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Final/CoreStatements.lean <==
import OrderingError.Spec11.Final.Core
import OrderingError.Spec11.Final.AssemblyFinal

noncomputable section
namespace OrderingError.Spec11.Final
universe u

/-- Exactly Uniform's quantifier order, with only PremisesCore at the model binder. -/
def UniformCore
    (P : ∀ {L κ : ℝ}, Model.{u} L κ → D01Budget → ℝ → ℝ → ℝ → Prop) : Prop :=
  ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L →
      ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, PremisesCore M B → P M B ν r C

/-- Delta is still chosen before the entire model, mesh, index, and datum. -/
def UniformAway42Core (L κ : ℝ) (B : D01Budget) (ν r : ℝ) : Prop :=
  ∀ t₀ : Time, 0 < t₀ → ∀ ε : ℝ, 0 < ε → ∃ δ > 0,
    ∀ M : Model.{u} L κ, PremisesCore M B → ∀ i : D17Index, ∀ f, M.Data i r f →
      ∀ m : D05Mesh L κ, m.h < δ → ∀ t : Time, t₀ ≤ t →
        Real.exp (ν * t) *
          (M.vnorm i.theta (M.linearError m f t) +
           M.vnorm i.theta (M.error B ν m f t)) < ε

def Statement41Core : Prop := UniformCore.{u} (fun M B ν r C => M.Conclusion41 B ν r C)
def Statement42Core : Prop :=
  ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L →
      ∃ r > 0, ∃ C > 0,
        (∀ M : Model.{u} L κ, PremisesCore M B → M.Pointwise42 B ν r C) ∧
        UniformAway42Core.{u} L κ B ν r
def Statement43Core : Prop := UniformCore.{u} (fun M B ν r C => M.Conclusion43 B ν r C)
def Statement44Core : Prop := UniformCore.{u} (fun M B ν r C => M.Conclusion44 B ν r C)

theorem uniform_to_core
    {P : ∀ {L κ : ℝ}, Model.{u} L κ → D01Budget → ℝ → ℝ → ℝ → Prop}
    (h : Uniform P) : UniformCore P := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, hmodels⟩ := h L hL κ hκ B ν hν hd
  exact ⟨r, hr, C, hC, fun M hP => hmodels M hP.toPremises⟩

theorem final_statement41_core : Statement41Core.{u} := uniform_to_core final_statement41

theorem final_statement42_core : Statement42Core.{u} := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, hmodels, haway⟩ := final_statement42.{u} L hL κ hκ B ν hν hd
  refine ⟨r, hr, C, hC, (fun M hP => hmodels M hP.toPremises), ?_⟩
  intro t0 ht0 ε hε
  obtain ⟨δ, hδ, hb⟩ := haway t0 ht0 ε hε
  exact ⟨δ, hδ, fun M hP => hb M hP.toPremises⟩

theorem final_statement43_core : Statement43Core.{u} := uniform_to_core final_statement43
theorem final_statement44_core : Statement44Core.{u} := uniform_to_core final_statement44

theorem final_statements_core :
    Statement41Core.{u} ∧ Statement42Core.{u} ∧ Statement43Core.{u} ∧ Statement44Core.{u} :=
  ⟨final_statement41_core, final_statement42_core, final_statement43_core, final_statement44_core⟩

end OrderingError.Spec11.Final


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Final/Imports.lean <==
import OrderingError.Spec11.Threads.T1.Delivery
import OrderingError.Spec11.Threads.T2.Delivery
import OrderingError.Spec11.Threads.T3.Delivery
import OrderingError.Spec11.Threads.T4.Deliver
import OrderingError.Spec11.Threads.T5.Section46
import OrderingError.Spec11.Threads.T6.Main
import OrderingError.Spec11.ClassicalProofs.Summary
import OrderingError.Spec11.Assembly


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Final/Monotonicity.lean <==
import OrderingError.Spec11.Final.MonotonicityCore

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.Final
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable {ν r R C D : ℝ}

theorem lemma415_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Lemma415 M B ν R C) : Lemma415 M B ν r D := by
  intro s hs f hf hsmall m t
  have hn := vnorm_nonneg s f
  have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
  have z := h s hs f hf (hsmall.trans hr) m t
  exact ⟨z.1.trans (by gcongr), z.2.trans (by gcongr)⟩

theorem lemma416_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Lemma416 M B ν R C) : Lemma416 M B ν r D := by
  intro f hf hs m t ht
  have hn := vnorm_nonneg 1 f
  have htw : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  apply nbound_mono (h f hf (hs.trans hr) m t ht)
  gcongr

theorem derivativeBounds_mono (hr : r ≤ R) (hC : C ≤ D)
    (d : Option (D05Mesh L κ)) (h : M.DerivativeBounds B ν R C d) :
    M.DerivativeBounds B ν r D d := by
  intro f hf hs
  dsimp only
  intro t ht
  have z := h f hf (hs.trans hr) t ht
  have hn := vnorm_nonneg 2 f
  have htw : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  refine ⟨z.1, z.2.1, z.2.2.1, z.2.2.2.1, z.2.2.2.2.1.trans (by gcongr),
    z.2.2.2.2.2.1.trans (by gcongr), ?_, ?_⟩
  · apply nbound_mono z.2.2.2.2.2.2.1
    gcongr
  · apply nbound_mono z.2.2.2.2.2.2.2
    gcongr

theorem lemma417_discrete_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Lemma417_discrete M B ν R C) : Lemma417_discrete M B ν r D :=
  fun m => derivativeBounds_mono hr hC (some m) (h m)

theorem lemma417_continuous_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Lemma417_continuous M B ν R C) : Lemma417_continuous M B ν r D := by
  refine ⟨derivativeBounds_mono hr hC none h.1, ?_⟩
  intro f hf hs t ht
  have htw : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have z := h.2 f hf (hs.trans hr) t ht
  constructor
  · apply nbound_mono z.1
    gcongr
  · apply nbound_mono z.2
    gcongr

theorem lemma418_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Lemma418 M B ν R C) : Lemma418 M B ν r D := by
  intro f hf hs
  have z := h f hf (hs.trans hr)
  constructor
  · intro d t s ht hsp hst
    have htw : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
    have hs0 : 0 ≤ (s : ℝ) := s.coe_nonneg
    apply (z.1 d t s ht hsp hst).trans
    gcongr
  · intro m t ht
    have htw : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
    have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
    exact ⟨(z.2 m t ht).1, (z.2 m t ht).2.trans (by gcongr)⟩

theorem section46_theta1_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Section46_theta1 M B ν R C) : Section46_theta1 M B ν r D :=
  ⟨nonlinear42_mono hr hC h.1, discreteShare43_mono hr hC h.2.1,
    ordering43_mono hr hC h.2.2⟩
theorem section46_theta2_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Section46_theta2 M B ν R C) : Section46_theta2 M B ν r D :=
  ⟨nonlinear42_mono hr hC h.1, discreteShare43_mono hr hC h.2.1,
    ordering43_mono hr hC h.2.2⟩
theorem section47_bounds_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Section47_bounds M B ν R C) : Section47_bounds M B ν r D :=
  ⟨fun i => linear42_mono hr hC (h.1 i), nonlinear42_mono hr hC h.2⟩

/-- Monotonicity at fixed model and budget; the premise is needed by regularization. -/
def InterfaceMono
    (P : ∀ {L κ : ℝ}, Model.{u} L κ → D01Budget → ℝ → ℝ → ℝ → Prop) : Prop :=
  ∀ {L κ} (M : Model.{u} L κ) B ν r R C D,
    Premises M B → 0 < r → r ≤ R → 0 < C → C ≤ D → P M B ν R C → P M B ν r D

/-- A uniform interface together with its proved calibration rule. -/
def Calibrated
    (P : ∀ {L κ : ℝ}, Model.{u} L κ → D01Budget → ℝ → ℝ → ℝ → Prop) : Prop :=
  Uniform.{u} P ∧ InterfaceMono.{u} P

/-- Each combination takes min radii and max constants before quantifying the model. -/
theorem Calibrated.combine
    {P Q : ∀ {L κ : ℝ}, Model.{u} L κ → D01Budget → ℝ → ℝ → ℝ → Prop}
    (hP : Calibrated P) (hQ : Calibrated Q) :
    Calibrated (fun M B ν r C => P M B ν r C ∧ Q M B ν r C) := by
  constructor
  · intro L hL κ hκ B ν hν hd
    obtain ⟨rP, hrP, CP, hCP, p⟩ := hP.1 L hL κ hκ B ν hν hd
    obtain ⟨rQ, hrQ, CQ, hCQ, q⟩ := hQ.1 L hL κ hκ B ν hν hd
    refine ⟨min rP rQ, lt_min hrP hrQ, max CP CQ, lt_max_of_lt_left hCP, ?_⟩
    intro M h
    exact ⟨hP.2 M B ν _ _ _ _ h (lt_min hrP hrQ) (min_le_left _ _) hCP
        (le_max_left _ _) (p M h),
      hQ.2 M B ν _ _ _ _ h (lt_min hrP hrQ) (min_le_right _ _) hCQ
        (le_max_right _ _) (q M h)⟩
  · intro L κ M B ν r R C D h hr hrR hC hCD hpq
    exact ⟨hP.2 M B ν r R C D h hr hrR hC hCD hpq.1,
      hQ.2 M B ν r R C D h hr hrR hC hCD hpq.2⟩

end OrderingError.Spec11.Final


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Final/MonotonicityCore.lean <==
import OrderingError.Spec11.Final.MonotonicityStatements

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.Final
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable {ν θ r R C D : ℝ}

theorem analyticSeries_mono (hr : 0 < r) (hrR : r ≤ R) (hC0 : 0 ≤ C) (hC : C ≤ D)
    (d : Option (D05Mesh L κ)) (h : M.AnalyticSeries B ν θ R C d) :
    M.AnalyticSeries B ν θ r D d := by
  obtain ⟨p, hp0, hp, hsum, htail⟩ := h
  refine ⟨p, hp0, ?_, ?_, ?_⟩
  · intro n f hf
    have hn := vnorm_nonneg θ f
    have hdiv : M.vnorm θ f / (4 * R) ≤ M.vnorm θ f / (4 * r) :=
      div_le_div_of_nonneg_left hn (by positivity) (by linarith)
    have hpow := pow_le_pow_left₀ (div_nonneg hn (by linarith : 0 ≤ 4 * R)) hdiv n
    exact ⟨(hp n f hf).1, (hp n f hf).2.trans
      (mul_le_mul hC hpow (pow_nonneg (div_nonneg hn (by linarith)) n) (hC0.trans hC))⟩
  · intro f hf hs
    exact hsum f hf (hs.trans_le (by linarith))
  · intro n
    obtain ⟨Cn, hCn, hb⟩ := htail n
    exact ⟨Cn, hCn, fun f hf hs => hb f hf (hs.trans hrR)⟩

theorem lipschitz_mono (hr : r ≤ R) (hC : C ≤ D)
    (d : Option (D05Mesh L κ)) (h : M.SolutionLipschitz B ν θ R C d) :
    M.SolutionLipschitz B ν θ r D d := by
  intro f g hf hg hfr hgr
  have z := h f g hf hg (hfr.trans hr) (hgr.trans hr)
  exact ⟨z.1, z.2.trans (mul_le_mul_of_nonneg_right hC (vnorm_nonneg θ _))⟩

theorem thm22_theta0_mono (hr : 0 < r) (hrR : r ≤ R) (hC0 : 0 ≤ C) (hC : C ≤ D)
    (h : Thm22_theta0 M B ν R C) : Thm22_theta0 M B ν r D :=
  ⟨T1.thm22_mono hr hrR hC0 hC h.1, share43_mono hrR hC h.2⟩
theorem thm22_theta1_mono (hr : 0 < r) (hrR : r ≤ R) (hC0 : 0 ≤ C) (hC : C ≤ D)
    (h : Thm22_theta1 M B ν R C) : Thm22_theta1 M B ν r D :=
  ⟨T1.thm22_mono hr hrR hC0 hC h.1, share43_mono hrR hC h.2⟩
theorem thm22_theta2_mono (hr : 0 < r) (hrR : r ≤ R) (hC0 : 0 ≤ C) (hC : C ≤ D)
    (h : Thm22_theta2 M B ν R C) : Thm22_theta2 M B ν r D :=
  ⟨T1.thm22_mono hr hrR hC0 hC h.1, share43_mono hrR hC h.2⟩
theorem thm22_thetaThreeHalf_mono (hr : 0 < r) (hrR : r ≤ R) (hC0 : 0 ≤ C) (hC : C ≤ D)
    (h : Thm22_thetaThreeHalf M B ν R C) : Thm22_thetaThreeHalf M B ν r D :=
  T1.thm22_mono hr hrR hC0 hC h

theorem proposition36_mono (hr : 0 < r) (hrR : r ≤ R) (hC0 : 0 ≤ C) (hC : C ≤ D)
    (h : Proposition36 M B ν R C) : Proposition36 M B ν r D := by
  refine ⟨?_, ?_, ?_, discreteShare43_mono hrR hC h.2.2.2⟩
  · intro m
    exact ⟨analyticSeries_mono hr hrR hC0 hC (some m) (h.1 m).1,
      lipschitz_mono hrR hC (some m) (h.1 m).2⟩
  · intro m f hs
    exact h.2.1 m f (hs.trans hrR)
  · intro f hs
    exact h.2.2.1 f (hs.trans hrR)

theorem consistency_mono (h : Consistency M B) : Consistency M B := h

theorem proposition412_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Proposition412 M B ν R C) : Proposition412 M B ν r D := by
  constructor
  · intro f m t ht
    have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
    have htw : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
    apply (h.1 f m t ht).trans
    gcongr
  · intro f hf hs m t
    apply (h.2 f hf (hs.trans hr) m t).trans
    gcongr

theorem lemma413_mono (hC : C ≤ D) (h : Lemma413 M ν C) : Lemma413 M ν D := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro w hw
    have he := T2.energy_nonnegative hw.1
    have z := h.1 w hw
    exact ⟨z.1, z.2.1.trans (by gcongr), z.2.2.1, z.2.2.2.trans (by gcongr)⟩
  · intro f w hf hw
    have he := T2.energy_nonnegative hw.1
    have hz : 0 ≤ M.Z ν f := by unfold Model.Z; positivity
    have z := h.2.1 f w hf hw
    exact ⟨z.1, z.2.trans (by gcongr)⟩
  · intro m f
    have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
    exact ⟨(h.2.2.1 m f).1, (h.2.2.1 m f).2.trans (by gcongr)⟩
  · intro m g hg
    have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
    have hs : 0 ≤ M.Source43Size ν g := by unfold Model.Source43Size; positivity
    have z := h.2.2.2 m g hg
    refine ⟨z.1, z.2.1.trans (by gcongr), z.2.2.1, ?_⟩
    intro t
    apply (z.2.2.2 t).trans
    gcongr

theorem proposition414_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Proposition414 M B ν R C) : Proposition414 M B ν r D := by
  refine ⟨?_, bound41Z_mono hr hC h.2.1, ordering43_mono hr hC h.2.2.1,
    fun i => coefficients43_mono hr hC (h.2.2.2 i)⟩
  intro f hs
  have z := h.1 f (hs.trans hr)
  refine ⟨z.1, ?_⟩
  intro m
  have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
  refine ⟨(z.2 m).1, (z.2 m).2.1.trans (by gcongr), ?_, ?_⟩
  · intro t
    apply ((z.2 m).2.2.1 t).trans
    gcongr
  · intro t
    apply ((z.2 m).2.2.2 t).trans
    gcongr

theorem step1_mono (h : Step1 M ν) : Step1 M ν := h
theorem step2_mono (hr : r ≤ R) (h : Step2 M B ν R) : Step2 M B ν r :=
  T3.step2_radius_mono hr h

theorem step3_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : Step3 M B ν R C) : Step3 M B ν r D := by
  refine ⟨⟨?_, h.1.2.1, ?_, ?_⟩, bound44Energy_mono hr hC h.2.1,
    bound41J_mono hr hC h.2.2⟩
  · intro f hf hm hs
    have z := h.1.1 f hf hm (hs.trans hr)
    have hn := nj_nonneg 3 f
    refine ⟨z.1, z.2.1, ?_, z.2.2.2.1.trans (by gcongr), ?_⟩
    · intro t
      apply nbound_mono (z.2.2.1 t)
      gcongr
    · intro m
      apply ebound_mono (z.2.2.2.2 m)
      gcongr
  · intro f hf hm hs
    obtain ⟨q, hqx, hqb, hq0, hqd, hqa⟩ := h.1.2.2.1 f hf hm (hs.trans hr)
    have hn := nj_nonneg 3 f
    exact ⟨q, hqx, hqb.trans (by gcongr), hq0, hqd, hqa⟩
  · intro f hf hm hs m
    obtain ⟨w, q, hw, hq0, hqx, hqb, hqd⟩ := h.1.2.2.2 f hf hm (hs.trans hr) m
    have hn := nj_nonneg 3 f
    exact ⟨w, q, hw, hq0, hqx, hqb.trans (by gcongr), hqd⟩

/-- The radius in the conclusion is recovered from L13(c), not from formal weakening. -/
theorem step3Regularization_mono (hP : Premises M B) (hr : r ≤ R) (hC : C ≤ D)
    (h : Step3Regularization M B ν R C) : Step3Regularization M B ν r D := by
  intro f hf hm hs q hq
  obtain ⟨hgR, hg3, _, hb⟩ := h f hf hm (hs.trans hr) q hq
  refine ⟨hgR, hg3, ((hP.L13.c q hq).2.1 f).1.trans hs, ?_⟩
  intro m
  have hq0 : 0 ≤ q := le_trans zero_le_one hq
  have hn := vnorm_nonneg 1 f
  have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
  apply ebound_mono (hb m)
  gcongr

theorem step4_mono (hr : 0 < r) (hrR : r ≤ R) (hC0 : 0 ≤ C) (hC : C ≤ D)
    (h : Step4 M B ν R C) : Step4 M B ν r D :=
  ⟨thm22_thetaThreeHalf_mono hr hrR hC0 hC h.1,
    bound44Strong_mono hrR hC h.2.1, convergence44_mono hrR h.2.2⟩

end OrderingError.Spec11.Final


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Final/MonotonicityStatements.lean <==
import OrderingError.Spec11.Final.Imports

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.Final
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable {ν θ r R C D : ℝ}

theorem vnorm_nonneg (θ : ℝ) (f : M.H) : 0 ≤ M.vnorm θ f := norm_nonneg _
theorem nj_nonneg (j : ℕ) (f : M.H) : 0 ≤ M.nj j f := by
  unfold Model.nj
  split <;> exact norm_nonneg _
theorem dataSize_nonneg (i : D17Index) (f : M.H) : 0 ≤ M.dataSize i f := by
  cases i <;> exact norm_nonneg _
theorem rates_nonneg (i : D17Index) (m : D05Mesh L κ) (t : Time) :
    0 ≤ D17a i m.h t ∧ 0 ≤ D17b i m.h t ∧ 0 ≤ D17c i t := by
  have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
  have ht : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  cases i <;> simp only [D17a, D17b, D17c] <;> constructor
  all_goals first | positivity | constructor <;> positivity

theorem data_mono (hr : r ≤ R) {i : D17Index} {f : M.H} (h : M.Data i r f) :
    M.Data i R f := ⟨h.1, h.2.1, h.2.2.trans hr⟩
theorem bound_mono {S : D03Subspace M.H} {x : M.H} {a b : ℝ}
    (h : S.Bound x a) (hab : a ≤ b) : S.Bound x b := ⟨h.1, h.2.trans hab⟩
theorem nbound_mono {j : ℕ} {x : M.H} {a b : ℝ}
    (h : M.NBound j x a) (hab : a ≤ b) : M.NBound j x b := ⟨h.1, h.2.trans hab⟩
theorem ebound_mono {w : M.Trajectory} {a b : ℝ}
    (h : M.EBound ν w a) (hab : a ≤ b) : M.EBound ν w b := ⟨h.1, h.2.trans hab⟩

theorem share43_mono (hr : r ≤ R) (hC : C ≤ D) {i : D17Index}
    (h : M.Share43 B ν R C i) : M.Share43 B ν r D i := by
  intro f hf
  have z := h f (data_mono hr hf)
  refine ⟨z.1, fun t => bound_mono (z.2 t) ?_⟩
  gcongr

theorem discreteShare43_mono (hr : r ≤ R) (hC : C ≤ D) {i : D17Index}
    (h : M.DiscreteShare43 B ν R C i) : M.DiscreteShare43 B ν r D i := by
  intro f hf m t ht
  have hn := (rates_nonneg i m t).2.2
  apply bound_mono (h f (data_mono hr hf) m t ht)
  gcongr

theorem ordering43_mono (hr : r ≤ R) (hC : C ≤ D) {i : D17Index}
    (h : M.Ordering43 B ν R C i) : M.Ordering43 B ν r D i := by
  intro f hf m
  have z := h f (data_mono hr hf) m
  refine ⟨z.1, ?_, ?_⟩
  · intro t ht
    have hn := (rates_nonneg i m t).2.1
    apply bound_mono (z.2.1 t ht)
    gcongr
  · intro hi t
    have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
    apply (z.2.2 hi t).trans
    gcongr

theorem coefficients43_mono (hr : r ≤ R) (hC : C ≤ D) {i : D17Index}
    (h : M.Coefficients43 B ν R C i) : M.Coefficients43 B ν r D i := by
  intro f hf m
  have z := h f (data_mono hr hf) m
  have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
  constructor
  · intro t
    apply (z.1 t).trans
    gcongr
  · intro t ht
    have htw : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
    apply (z.2 t ht).trans
    gcongr

theorem linear42_mono (hr : r ≤ R) (hC : C ≤ D) {i : D17Index}
    (h : M.Linear42 ν R C i) : M.Linear42 ν r D i := by
  intro f hf m t ht
  have hn := (rates_nonneg i m t).1
  have hf0 := dataSize_nonneg i f
  apply bound_mono (h f (data_mono hr hf) m t ht)
  gcongr

theorem nonlinear42_mono (hr : r ≤ R) (hC : C ≤ D) {i : D17Index}
    (h : M.Nonlinear42 B ν R C i) : M.Nonlinear42 B ν r D i := by
  intro f hf
  have z := h f (data_mono hr hf)
  refine ⟨z.1, ?_⟩
  intro m t ht
  have hn := (rates_nonneg i m t).1
  have hn' := (rates_nonneg i m t).2.1
  have hf0 := dataSize_nonneg i f
  apply bound_mono (z.2 m t ht)
  gcongr

theorem bound41Z_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : M.Bound41Z B ν R C) : M.Bound41Z B ν r D := by
  intro f hf hs
  have z := h f hf (hs.trans hr)
  refine ⟨z.1, ?_⟩
  intro m
  have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
  exact ⟨(z.2 m).1, (z.2 m).2.1, (z.2 m).2.2.trans (by gcongr)⟩

theorem bound41J_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : M.Bound41J B ν R C) : M.Bound41J B ν r D := by
  intro f hf hm hs
  have z := h f hf hm (hs.trans hr)
  refine ⟨z.1, ?_⟩
  intro m
  have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
  have hn := vnorm_nonneg 1 f
  exact ⟨(z.2 m).1, (z.2 m).2.1, (z.2 m).2.2.trans (by gcongr)⟩

theorem bound44Energy_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : M.Bound44Energy B ν R C) : M.Bound44Energy B ν r D := by
  intro f hf hm hs
  have z := h f hf hm (hs.trans hr)
  refine ⟨z.1, ?_⟩
  intro m
  have hn := nj_nonneg 3 f
  exact ⟨(z.2 m).1, (z.2 m).2.1, (z.2 m).2.2.trans (by gcongr)⟩

theorem bound44Strong_mono (hr : r ≤ R) (hC : C ≤ D)
    (h : M.Bound44Strong B ν R C) : M.Bound44Strong B ν r D := by
  intro f hf hm hs
  have z := h f hf hm (hs.trans hr)
  refine ⟨z.1, ?_⟩
  intro m
  have hh : 0 ≤ (m.h : ℝ) := NNReal.coe_nonneg _
  refine ⟨(z.2 m).1, (z.2 m).2.1, (z.2 m).2.2.1, ?_⟩
  intro t
  exact ⟨((z.2 m).2.2.2 t).1, ((z.2 m).2.2.2 t).2.trans (by gcongr)⟩

theorem convergence41_mono (hr : r ≤ R)
    (h : M.Convergence41 B ν R) : M.Convergence41 B ν r :=
  fun f hf hs => h f hf (hs.trans hr)
theorem convergence44_mono (hr : r ≤ R)
    (h : M.Convergence44 B ν R) : M.Convergence44 B ν r :=
  fun f hf hm hs => h f hf hm (hs.trans hr)

end OrderingError.Spec11.Final


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Final/UniformDeliveries.lean <==
import OrderingError.Spec11.Final.Monotonicity

noncomputable section
namespace OrderingError.Spec11.Final
universe u

theorem uniform_consistency : Uniform.{u} (fun M B _ _ _ => Consistency M B) := by
  intro L _ κ _ B ν _ _
  exact ⟨1, zero_lt_one, 1, zero_lt_one, fun M hP => T1.prove_Consistency hP⟩

theorem uniform_thm22_theta0 : Uniform.{u} Thm22_theta0 := T1.uniform_Thm22_theta0
theorem uniform_thm22_thetaThreeHalf : Uniform.{u} Thm22_thetaThreeHalf :=
  T1.uniform_Thm22_thetaThreeHalf

theorem uniform_proposition36 : Uniform.{u} Proposition36 := by
  intro L _ κ _ B ν hν hd
  exact ⟨T1.zeroRadius B ν, T1.zeroRadius_pos B ν, T1.zeroConstant B ν,
    T1.zeroConstant_pos B ν, fun M hP => T1.prove_Proposition36 hP hν hd⟩

theorem uniform_step1 : Uniform.{u} (fun M _ ν _ _ => Step1 M ν) := by
  intro L _ κ _ B ν hν hd
  exact ⟨1, zero_lt_one, 1, zero_lt_one, fun M hP => T1.prove_Step1 hP hν hd⟩

theorem uniform_step2 : Uniform.{u} (fun M B ν r _ => Step2 M B ν r) := by
  intro L _ κ _ B ν hν hd
  exact ⟨T1.zeroRadius B ν, T1.zeroRadius_pos B ν, 1, zero_lt_one,
    fun M hP => step2_mono (T1.zeroRadius_le B ν) (T1.prove_Step2 hP hν hd)⟩

theorem uniform_step4 : Uniform.{u} Step4 := T1.uniform_Step4

theorem uniform_proposition412 : Uniform.{u} Proposition412 := by
  intro L _ κ _ B ν hν hd
  refine ⟨T1.zeroRadius B ν, T1.zeroRadius_pos B ν,
    T2.proposition412Constant L B ν, T2.proposition412Constant_positive hd, ?_⟩
  intro M hP
  exact proposition412_mono (T1.zeroRadius_le B ν) le_rfl
    (T2.prove_Proposition412 hP (T1.prove_Consistency hP) hν hd)

theorem uniform_lemma413 : Uniform.{u} (fun M _ ν _ C => Lemma413 M ν C) := by
  intro L _ κ _ B ν hν hd
  exact ⟨1, zero_lt_one, T2.lemma413Constant L B ν, T2.lemma413Constant_positive L B ν,
    fun M hP => T2.prove_Lemma413 hP hν hd⟩

theorem uniform_proposition414 : Uniform.{u} Proposition414 := by
  intro L _ κ _ B ν hν hd
  exact ⟨T2.proposition414Radius L B ν, T2.proposition414Radius_positive L B ν,
    T2.proposition414Constant L B ν, (T2.proposition414Constant_bounds hd).1,
    fun M hP => T2.prove_Proposition414 hP (T1.prove_Consistency hP) hν hd⟩

                                                                                         
theorem uniform_step3_pair :
    Uniform.{u} (fun M B ν r C => Step3 M B ν r C ∧ Step3Regularization M B ν r C) := by
  intro L hL κ hκ B ν hν hd
  let r0 := T1.zeroRadius B ν
  let C0 := T1.zeroConstant B ν
  have hr0 : 0 < r0 := T1.zeroRadius_pos B ν
  have hC0 : 0 < C0 := T1.zeroConstant_pos B ν
  refine ⟨T3.step3Radius B ν r0, (T3.step3Radius_bounds B ν r0 hr0).1,
    T3.step3Constant L B ν (T3.step3Radius B ν r0) C0,
    (T3.step3Constant_bounds L B ν (T3.step3Radius B ν r0) C0).1, ?_⟩
  intro M hP
  exact T3.step3_calibrated_pair M B hP hL hκ ν r0 C0 hν hd hr0 hC0
    (T1.prove_Consistency hP) (T1.prove_Thm22_theta0 hP hν hd)
    (T1.prove_Proposition36 hP hν hd)
    (step2_mono (T1.zeroRadius_le B ν) (T1.prove_Step2 hP hν hd))

theorem uniform_step3 : Uniform.{u} Step3 := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, h⟩ := uniform_step3_pair.{u} L hL κ hκ B ν hν hd
  exact ⟨r, hr, C, hC, fun M hP => (h M hP).1⟩
theorem uniform_step3Regularization : Uniform.{u} Step3Regularization := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, h⟩ := uniform_step3_pair.{u} L hL κ hκ B ν hν hd
  exact ⟨r, hr, C, hC, fun M hP => (h M hP).2⟩

theorem consistency_all : T4.ConsistencyAll.{u} :=
  fun _ _ _ _ hP => T1.prove_Consistency hP

theorem uniform_thm22_theta1 : Uniform.{u} Thm22_theta1 :=
  T4.prove_Thm22_theta1_uniform consistency_all uniform_thm22_theta0

theorem uniform_thm22_theta2 : Uniform.{u} Thm22_theta2 := by
  apply T6.prove_Thm22_theta2_uniform
  intro L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, h⟩ := uniform_thm22_theta0.{u} L hL κ hκ B ν hν hd
  exact ⟨r, hr, C, hC, fun M hP => ⟨T1.prove_Consistency hP, h M hP⟩⟩

theorem uniform_lemma415 : Uniform.{u} Lemma415 := T4.prove_Lemma415_uniform consistency_all
theorem uniform_lemma416 : Uniform.{u} Lemma416 := T4.prove_Lemma416_uniform consistency_all
theorem uniform_section46_theta1 : Uniform.{u} Section46_theta1 :=
  T4.prove_Section46_theta1_uniform consistency_all

theorem uniform_lemma417_discrete : Uniform.{u} Lemma417_discrete := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r1, hr1, C1, _, p⟩ := uniform_proposition36.{u} L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, h⟩ := T5.prove_Lemma417_discrete.{u} (κ := κ) B hν hd (C₁ := C1) hr1
  exact ⟨r, hr, C, hC, fun M hP => h M hP (p M hP)⟩

theorem uniform_lemma417_continuous : Uniform.{u} Lemma417_continuous := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r1, hr1, C1, _, p⟩ := uniform_proposition36.{u} L hL κ hκ B ν hν hd
  obtain ⟨r4, hr4, C4, _, q⟩ := uniform_lemma415.{u} L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, h⟩ := T5.prove_Lemma417_continuous.{u} hL hκ B hν hd
    (C₁ := C1) (C₄ := C4) hr1 hr4
  exact ⟨r, hr, C, hC, fun M hP => h M hP (p M hP) (q M hP)⟩

theorem uniform_lemma418 : Uniform.{u} Lemma418 := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r1, hr1, C1, _, p⟩ := uniform_proposition36.{u} L hL κ hκ B ν hν hd
  obtain ⟨r4, hr4, C4, _, q⟩ := uniform_lemma415.{u} L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, h⟩ := T5.prove_Lemma418.{u} hL hκ B hν hd
    (C₁ := C1) (C₄ := C4) hr1 hr4
  exact ⟨r, hr, C, hC, fun M hP => h M hP (p M hP) (q M hP)⟩

theorem uniform_section46_theta2 : Uniform.{u} Section46_theta2 := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r1, hr1, C1, _, p⟩ := uniform_proposition36.{u} L hL κ hκ B ν hν hd
  obtain ⟨r4, hr4, C4, _, q⟩ := uniform_lemma415.{u} L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, hC, h⟩ := T5.prove_Section46_theta2.{u} L hL κ hκ B ν hν hd
    r1 C1 r4 C4 hr1 hr4
  exact ⟨r, hr, C, hC, fun M hP => h M hP (p M hP) (q M hP)⟩

theorem uniform_section47_bounds : Uniform.{u} Section47_bounds := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r, hr, C, _, p⟩ := uniform_proposition414.{u} L hL κ hκ B ν hν hd
  refine ⟨r, hr, T1.allLinearConstant B ν + |C|,
    add_pos_of_pos_of_nonneg (T1.allLinearConstant_pos B ν) (abs_nonneg C), ?_⟩
  intro M hP
  exact T1.prove_Section47_bounds hP hν hd (p M hP)

end OrderingError.Spec11.Final


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Geometry.lean <==
import Mathlib.Analysis.InnerProductSpace.Dual
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Topology.MetricSpace.Contracting
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace

namespace OrderingError.Spec11
universe u
attribute [local instance] Classical.propDecidable

/-- D01: nonnegative physical time. -/
abbrev Time := ℝ≥0

/-- D10: Lebesgue measure on the nonnegative half-line. -/
def timeMeasure : Measure Time :=
  Measure.comap (fun t : Time => (t : ℝ)) (volume.restrict (Ici 0))

/-- D01: a budget of positive upper bounds, indexed by the specification clause,
decay rate, and regularity indices; it contains no model or solution. -/
structure D01Budget where
  raw : String → ℝ → ℝ → ℝ → ℝ

/-- D01: normalization permits every finite upper bound without adding assumptions. -/
def D01Budget.bound (B : D01Budget) (tag : String) (σ s r : ℝ := 0) : ℝ :=
  1 + |B.raw tag σ s r|

/-- D01: constants fixed in the paper. -/
def D01a : ℝ := 3 / 2
/-- D01: the Poincare constant. -/
def D01p (L : ℝ) : ℝ := Real.sqrt (2 * L) * L / Real.pi
/-- D01: linear decay. -/
def D01lambda (L : ℝ) : ℝ := D01a / (D01p L) ^ 2
/-- D01: short-time truncation. -/
def D01tw (t : Time) : ℝ := min (t : ℝ) 1

/-- D03: a subspace of the one state space, with its own inner product.
The additive and scalar structures are the canonical subspace structures. -/
structure D03Subspace (H : Type u) [NormedAddCommGroup H] [InnerProductSpace ℂ H] where
  carrier : Submodule ℂ H
  core : InnerProductSpace.Core ℂ carrier

namespace D03Subspace
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]

/-- D03: a type synonym prevents the strong norm from changing the ambient norm. -/
def Space (S : D03Subspace H) : Type u := S.carrier

/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : AddCommGroup S.Space :=
  inferInstanceAs (AddCommGroup S.carrier)
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : Module ℂ S.Space :=
  inferInstanceAs (Module ℂ S.carrier)
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : InnerProductSpace.Core ℂ S.Space := S.core
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : NormedAddCommGroup S.Space :=
  InnerProductSpace.Core.toNormedAddCommGroup (𝕜 := ℂ)
/-- D03: canonical algebraic structure or the chosen strong inner-product norm. -/
instance (S : D03Subspace H) : InnerProductSpace ℂ S.Space :=
  InnerProductSpace.ofCore (inferInstance : PreInnerProductSpace.Core ℂ S.Space)

/-- D03: the inclusion is the canonical subtype map, never a model field. -/
def val (S : D03Subspace H) : S.Space →ₗ[ℂ] H := S.carrier.subtype

/-- D03: the canonical element when membership is known; off-domain values are
only a totalization and never licensed by a strong-norm bound. -/
def ofH (S : D03Subspace H) (x : H) : S.Space :=
  if hx : x ∈ S.carrier then ⟨x, hx⟩ else 0

/-- D03: the norm of the same element, used only with an explicit membership
condition or an almost-everywhere lift. -/
def size (S : D03Subspace H) (x : H) : ℝ := ‖S.ofH x‖

/-- D03/M4: a strong bound includes membership, avoiding vacuous default values. -/
def Bound (S : D03Subspace H) (x : H) (R : ℝ) : Prop :=
  x ∈ S.carrier ∧ S.size x ≤ R

/-- D03: change only the inner product, on the same fixed subspace. -/
def renorm (S : D03Subspace H) (c : InnerProductSpace.Core ℂ S.Space) :
    D03Subspace H := ⟨S.carrier, c⟩

/-- D03/Q01(a): the bounded canonical inclusion. The zero branch is irrelevant
for admissible models; the correctness interface must prove the bound exists. -/
def inclusion (S : D03Subspace H) : S.Space →L[ℂ] H :=
  if h : ∃ C : ℝ, ∀ x : S.Space, ‖S.val x‖ ≤ C * ‖x‖
  then S.val.mkContinuousOfExistsBound h else 0

end D03Subspace

/-- D05: a positive finite partition of the specified interval. -/
structure D05Partition (L : ℝ) where
  cells : ℕ
  cells_pos : 0 < cells
  node : Fin (cells + 1) → ℝ
  increasing : StrictMono node
  first : node 0 = 0
  last : node (Fin.last cells) = L

/-- D05: an actual cell width, not an independent parameter. -/
def D05Partition.width {L : ℝ} (P : D05Partition L) (j : Fin P.cells) : ℝ :=
  P.node j.succ - P.node j.castSucc

/-- D05: the maximum of the finitely many cell widths. -/
def D05Partition.mesh {L : ℝ} (P : D05Partition L) : ℝ :=
  ((Finset.univ.sup (fun j : Fin P.cells => Real.toNNReal (P.width j))) : ℝ≥0)

/-- D05: quantification is over every admissible partition. Quasi-uniformity
is written equivalently as max width <= kappa times every positive cell width. -/
structure D05Mesh (L κ : ℝ) extends D05Partition L where
  mesh_le : toD05Partition.mesh ≤ min 1 L
  quasi_uniform : ∀ j, toD05Partition.mesh ≤ κ * toD05Partition.width j

/-- D05: mesh width of an admissible partition. -/
def D05Mesh.h {L κ : ℝ} (P : D05Mesh L κ) : ℝ := P.toD05Partition.mesh

end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Interfaces.lean <==
import OrderingError.Spec11.Protocol

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (ν r C : ℝ)

/-- Theorem 2.2: the continuous analytic solution, its norm, Lipschitz property and real form. -/
def Thm22 (θ : ℝ) : Prop :=
  M.AnalyticSeries B ν θ r C none ∧ M.SolutionLipschitz B ν θ r C none ∧
  ∀ f, f ∈ (M.V θ).carrier → M.vnorm θ f ≤ r →
    (∃! w, M.SmallSolution B ν none f w) ∧
    M.TrajectoryMember ν θ (M.solution B ν none f) ∧
    M.trajectoryNorm ν θ (M.solution B ν none f) ≤ C * M.vnorm θ f ∧
    (∀ t : Time, (M.V θ).Bound (M.share B ν none f t)
      (C * Real.exp (-ν * t) * (M.vnorm θ f) ^ 2)) ∧
    (M.RealData f → ∀ t, M.RealData (M.solution B ν none f t))
                                              
def Thm22_theta0 : Prop := Thm22 M B ν r C 0 ∧ M.Share43 B ν r C .zero
                                                            
def Thm22_theta1 : Prop := Thm22 M B ν r C 1 ∧ M.Share43 B ν r C .one
                                                            
def Thm22_theta2 : Prop := Thm22 M B ν r C 2 ∧ M.Share43 B ν r C .two
                                                                     
def Thm22_thetaThreeHalf : Prop := Thm22 M B ν r C (3 / 2)
/-- Proposition 3.6: uniform analytic discrete mild solutions and their ODE identification. -/
def Proposition36 : Prop :=
  (∀ m, M.AnalyticSeries B ν 0 r C (some m) ∧
    M.SolutionLipschitz B ν 0 r C (some m)) ∧
  M.DiscreteODE B ν r ∧
  (∀ f, ‖f‖ ≤ r → M.SolutionsDefined B ν f ∧ ∀ m,
    M.EBound ν (M.solution B ν (some m) f) (2 * D14ell B ν * ‖f‖) ∧
    (M.RealData f → ∀ t, M.RealData (M.solution B ν (some m) f t))) ∧
  M.DiscreteShare43 B ν r C .zero

/-- D11-D14: construction and completeness, bounded weak extensions, and consistency.
These are conclusions to prove; no part is a model premise. -/
def Consistency : Prop :=
  (∀ σ, 0 < σ → σ < D01lambda L →
    M.Extensions σ ∧ M.ExtensionIdentities σ ∧ M.FixedPointBall B σ ∧
    (∀ θ, (θ = 0 ∨ θ = 1 ∨ θ = 2 ∨ θ = 3 / 2) →
      M.TrajectoryNormLaws σ θ ∧ M.TrajectoryComplete σ θ) ∧
    (∀ d w z, M.X0 σ w → M.X0 σ z →
      M.ProductSource σ w z ∧ M.X0 σ (M.Q σ d w z) ∧
      M.energy σ (M.Q σ d w z) ≤ D14b B σ * M.energy σ w * M.energy σ z) ∧
    (∀ d f, ‖f‖ ≤ D14r B σ →
      (∃! w, M.SmallSolution B σ d f w) ∧
      M.EBound σ (M.solution B σ d f) (2 * D14ell B σ * ‖f‖))) ∧
  (∀ σ τ, 0 < σ → σ < D01lambda L → 0 < τ → τ < D01lambda L →
    ∀ g : Time → M.Weak, ∀ hs : MemLp g 2 (M.weightedMeasure σ),
    ∀ ht : MemLp g 2 (M.weightedMeasure τ), ∀ d,
      M.Kweak σ d (hs.toLp g) = M.Kweak τ d (ht.toLp g)) ∧
  ∀ (rates : Finset ℝ) (hn : rates.Nonempty),
    (∀ σ ∈ rates, 0 < σ ∧ σ < D01lambda L) →
    ∀ f, ‖f‖ ≤ D14commonRadius B rates hn →
      (∀ σ ∈ rates, M.SolutionsDefined B σ f) ∧
      ∀ σ ∈ rates, ∀ τ ∈ rates, ∀ d,
        M.solution B σ d f = M.solution B τ d f

/-- Proposition 4.12: the quadratic coefficient for all complex data and the unrefined tail. -/
def Proposition412 : Prop :=
  (∀ f m, ∀ t : Time, 0 < t → ‖M.Dcoeff ν m f t‖ ≤
    C * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) *
      Real.exp (-ν * t) * ‖f‖ ^ 2) ∧
  ∀ f, M.RealData f → ‖f‖ ≤ r → ∀ m, ∀ t : Time,
    ‖M.orderingError B ν m f t - M.Dcoeff ν m f t‖ ≤
      C * Real.exp (-ν * t) * ‖f‖ ^ 3
/-- Lemma 4.13: mixed norms and the actual linear convolution, including all qualifications.
The abstract Agmon factor replaces the unused concrete spatial L-infinity notation. -/
def Lemma413 : Prop :=
  (∀ w, M.X0 ν w →
    M.ZValid ν w ∧ M.Z ν w ≤ C * M.energy ν w ∧
    M.Source43Valid ν (fun t => M.nonlinear (w t)) ∧
    M.Source43Size ν (fun t => M.nonlinear (w t)) ≤ C * M.energy ν w ^ 2) ∧
  (∀ f w, M.ZValid ν f → M.X0 ν w →
    M.ProductSource ν f w ∧
    ‖M.productClass ν f w‖ ≤ C * M.Z ν f * M.energy ν w) ∧
  (∀ m f, M.ZValid ν (M.linearError m f) ∧
    M.Z ν (M.linearError m f) ≤ C * m.h ^ (1 / 6 : ℝ) * ‖f‖) ∧
  ∀ m g, M.Source43Valid ν g →
    M.ZValid ν (M.Lconvolution m g) ∧
    M.Z ν (M.Lconvolution m g) ≤ C * m.h ^ (1 / 3 : ℝ) * M.Source43Size ν g ∧
    Continuous (M.Lconvolution m g) ∧
    ∀ t : Time, Real.exp (ν * t) * ‖M.Lconvolution m g t‖ ≤
      C * m.h ^ (1 / 6 : ℝ) * M.Source43Size ν g
/-- Proposition 4.14: the complex energy ball and its target-ready consequences.
The consequences reuse the same solutions and coefficients; no representation is supplied. -/
def Proposition414 : Prop :=
  (∀ f, ‖f‖ ≤ r → M.SolutionsDefined B ν f ∧ ∀ m,
    M.ZValid ν (M.error B ν m f) ∧
    M.Z ν (M.error B ν m f) ≤ C * m.h ^ (1 / 6 : ℝ) * ‖f‖ ∧
    (∀ t : Time, Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤
      C * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2) ∧
    ∀ t : Time, Real.exp (ν * t) *
      ‖M.orderingError B ν m f t - M.Dcoeff ν m f t‖ ≤
        C * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 3) ∧
  M.Bound41Z B ν r C ∧ M.Ordering43 B ν r C .zero ∧
  ∀ i, M.Coefficients43 B ν r C i

/-- Section 4.5 Step 1: fixed-data energy convergence of linear initial and weak-source maps. -/
def Step1 : Prop :=
  (∀ f, ∀ ε : ℝ, 0 < ε → ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ →
    M.EBound ν (M.linearError m f) ε) ∧
  ∀ g : M.WeakL2 ν, ∀ ε : ℝ, 0 < ε → ∃ δ > 0,
    ∀ m : D05Mesh L κ, m.h < δ →
      M.EBound ν (M.Kweak ν (some m) g - M.Kweak ν none g) ε
/-- Section 4.5 Step 2: actual difference equation, qualified energy convergence,
and the fixed-data full half-line conclusion. -/
def Step2 : Prop :=
  (∀ f, M.RealData f → ‖f‖ ≤ r → ∀ m,
    M.error B ν m f =
      -M.linearError m f +
      (M.Kweak ν none - M.Kweak ν (some m))
        (M.productClass ν (M.solution B ν none f) (M.solution B ν none f)) +
      (2 : ℂ) • M.Q ν (some m) (M.error B ν m f) (M.mean B ν m f)) ∧
  (∀ f, M.RealData f → ‖f‖ ≤ r → ∀ ε : ℝ, 0 < ε →
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ →
      M.EBound ν (M.error B ν m f) ε) ∧ M.Convergence41 B ν r

/-- Section 4.5 Step 3: true derivative, integrated E4 recovery, and (4.33)-(4.34).
Only the H norm of the data is required to be small. -/
def Step3 : Prop :=
  ((∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
    M.StrongSolution B ν f ∧ M.IntegratedE4 ν (M.solution B ν none f) ∧
    (∀ t : Time, M.NBound 3 (M.solution B ν none f t)
      (C * Real.exp (-ν * t) * M.nj 3 f)) ∧
    M.normE4 ν (M.solution B ν none f) ≤ C * M.nj 3 f ∧
    ∀ m, M.EBound ν (M.error B ν m f) (C * m.h ^ 2 * M.nj 3 f)) ∧
  C07ProductRule.{u} ∧ M.StrongDerivativeChain B ν r C ∧
  M.DiscreteDerivativeChain B ν r C) ∧
  M.Bound44Energy B ν r C ∧ M.Bound41J B ν r C
/-- Section 4.5 Step 3: actual resolvent data, followed by Q=h^(-2).
This is a nonlinear conclusion, separate from the linear premise L13(c). -/
def Step3Regularization : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V 1).carrier → ‖f‖ ≤ r →
    ∀ q : ℝ, 1 ≤ q →
      M.RealData (M.regularizer q f) ∧ M.regularizer q f ∈ (M.V 3).carrier ∧
      ‖M.regularizer q f‖ ≤ r ∧ ∀ m,
        M.EBound ν (M.error B ν m f)
          (C * (q ^ (-1 / 3 : ℝ) + m.h ^ 2 * q ^ (2 / 3 : ℝ)) * M.vnorm 1 f)
/-- Section 4.5 Step 4: the V_(3/2) construction, all-time strong lifts and convergence. -/
def Step4 : Prop :=
  Thm22_thetaThreeHalf M B ν r C ∧
  M.Bound44Strong B ν r C ∧ M.Convergence44 B ν r

/-- Lemma 4.15: preliminary energy-level comparison for both strong input indices. -/
def Lemma415 : Prop :=
  ∀ s : ℝ, (s = 1 ∨ s = 2) → ∀ f, f ∈ (M.V s).carrier → M.vnorm s f ≤ r →
    ∀ m, ∀ t : Time,
      Real.exp (ν * t) * ‖M.error B ν m f t‖ ≤
        C * m.h ^ (2 / 3 : ℝ) * M.vnorm s f ∧
      Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤
        C * m.h ^ (2 / 3 : ℝ) * (M.vnorm s f) ^ 2
/-- Lemma 4.16: discrete positive-time H1 stability, with strong membership. -/
def Lemma416 : Prop :=
  ∀ f, f ∈ (M.V 1).carrier → M.vnorm 1 f ≤ r → ∀ m,
    ∀ t : Time, 0 < t →
      M.NBound 1 (M.solution B ν (some m) f t)
        (C * M.vnorm 1 f * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t))
/-- Lemma 4.17, discrete part: actual derivatives of the same mild/ODE solution. -/
def Lemma417_discrete : Prop := ∀ m, M.DerivativeBounds B ν r C (some m)
/-- Lemma 4.17, continuous part: actual positive-time derivatives and strong correction domains. -/
def Lemma417_continuous : Prop :=
  M.DerivativeBounds B ν r C none ∧
  ∀ f, f ∈ (M.V 2).carrier → M.vnorm 2 f ≤ r → ∀ t : Time, 0 < t →
    M.NBound 3 (M.share B ν none f t)
      (C * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t)) ∧
    M.NBound 4 (M.share B ν none f t)
      (C * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-2 : ℝ) * Real.exp (-ν * t))
/-- Lemma 4.18: the time modulus and optimized h^(4/15) derivative error. -/
def Lemma418 : Prop :=
  ∀ f, f ∈ (M.V 2).carrier → M.vnorm 2 f ≤ r →
    (∀ d, ∀ t s : Time, 0 < t → 0 < s → (s : ℝ) ≤ D01tw t / 8 →
      ‖M.derivative (M.share B ν d f) (t + s) -
        M.derivative (M.share B ν d f) t‖ ≤
      C * (M.vnorm 2 f) ^ 2 * Real.exp (-ν * t) *
        D01tw t ^ (-5 / 2 : ℝ) * (s : ℝ) ^ (2 / 3 : ℝ)) ∧
    ∀ m, ∀ t : Time, 0 < t →
      HasDerivAt (M.realTime (M.orderingError B ν m f))
        (M.derivative (M.orderingError B ν m f) t) t ∧
      ‖M.derivative (M.orderingError B ν m f) t‖ ≤
        C * m.h ^ (4 / 15 : ℝ) * (M.vnorm 2 f) ^ 2 *
          D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-ν * t)
/-- Section 4.6, theta=1: strong product/Ritz recovery, membership and absorption. -/
def Section46_theta1 : Prop :=
  M.Nonlinear42 B ν r C .one ∧ M.DiscreteShare43 B ν r C .one ∧
  M.Ordering43 B ν r C .one
/-- Section 4.6, theta=2: strong product/Ritz recovery, membership and absorption. -/
def Section46_theta2 : Prop :=
  M.Nonlinear42 B ν r C .two ∧ M.DiscreteShare43 B ν r C .two ∧
  M.Ordering43 B ν r C .two
                                                                              
                                                                        
def Section47_bounds : Prop :=
  (∀ i, M.Linear42 ν r C i) ∧ M.Nonlinear42 B ν r C .zero

/-- Section 4.7: purely scalar uniform decay of the displayed rates away from zero.
No trajectory, solution, or model occurs in this auxiliary conclusion. -/
def Section47_rates : Prop :=
  ∀ r C : ℝ, 0 < r → 0 < C → ∀ i : D17Index,
    ∀ t₀ : Time, 0 < t₀ → ∀ ε : ℝ, 0 < ε → ∃ δ > 0,
      ∀ h : ℝ, 0 ≤ h → h < δ → ∀ t : Time, t₀ ≤ t →
        C * (2 * D17a i h t * r + D17b i h t * r ^ 2) < ε

/-- Section 5.1: the complete list of local interface conclusions.
All entries are proof obligations, never fields of the abstract model or its premises. -/
structure Interfaces : Prop where
  thm22_theta0 : Thm22_theta0 M B ν r C
  thm22_theta1 : Thm22_theta1 M B ν r C
  thm22_theta2 : Thm22_theta2 M B ν r C
  thm22_thetaThreeHalf : Thm22_thetaThreeHalf M B ν r C
  proposition36 : Proposition36 M B ν r C
  consistency : Consistency M B
  proposition412 : Proposition412 M B ν r C
  lemma413 : Lemma413 M ν C
  proposition414 : Proposition414 M B ν r C
  step1 : Step1 M ν
  step2 : Step2 M B ν r
  step3 : Step3 M B ν r C
  step3Regularization : Step3Regularization M B ν r C
  step4 : Step4 M B ν r C
  lemma415 : Lemma415 M B ν r C
  lemma416 : Lemma416 M B ν r C
  lemma417_discrete : Lemma417_discrete M B ν r C
  lemma417_continuous : Lemma417_continuous M B ν r C
  lemma418 : Lemma418 M B ν r C
  section46_theta1 : Section46_theta1 M B ν r C
  section46_theta2 : Section46_theta2 M B ν r C
  section47_bounds : Section47_bounds M B ν r C

                                                                                   
                                                                                                     
def UniformInterfaces : Prop :=
  Uniform.{u} (fun M B ν r C => Interfaces M B ν r C)

end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/LinearObjects.lean <==
import OrderingError.Spec11.Model
import Mathlib.Analysis.Calculus.ContDiff.Defs

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11
universe u
attribute [local instance] Classical.propDecidable

namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- D06/L12: the canonical bounded projection when boundedness has been established. -/
def PiCLM (m : D05Mesh L κ) : M.H →L[ℂ] M.X m :=
  if h : ∃ C : ℝ, ∀ f, ‖M.Pi m f‖ ≤ C * ‖f‖
  then (M.Pi m).mkContinuousOfExistsBound h else 0
/-- D15/L12: the actual continuous linear difference operator. -/
def Lmap (m : D05Mesh L κ) (t : Time) : M.H →L[ℂ] M.H :=
  (M.X m).subtypeL.comp ((M.Th m t).comp (M.PiCLM m)) - M.T t
/-- D15/L12: the unique bounded strong-space realization of the same operator. -/
def LstrongSpec (θ : ℝ) (m : D05Mesh L κ) (t : Time)
    (G : M.H →L[ℂ] (M.V θ).Space) : Prop :=
  ∀ f, (M.V θ).val (G f) = M.Lmap m t f
/-- D15/L12: a deterministic strong operator, used only after existence and uniqueness. -/
def Lstrong (θ : ℝ) (m : D05Mesh L κ) (t : Time) :
    M.H →L[ℂ] (M.V θ).Space :=
  if h : ∃! G, M.LstrongSpec θ m t G
  then Classical.choose (ExistsUnique.exists h) else 0
/-- L12: the actual scalar H-to-H error kernel. -/
def Lambda (σ : ℝ) (m : D05Mesh L κ) (t : Time) : ℝ :=
  Real.exp (σ * t) * ‖M.Lmap m t‖
/-- L12(e): the physical H1 realization, on the same fixed subspace as V1. -/
def LphysicalSpec (j : ℕ) (m : D05Mesh L κ) (t : Time)
    (G : M.H →L[ℂ] (M.physical j).Space) : Prop :=
  ∀ f, (M.physical j).val (G f) = M.Lmap m t f
/-- L12(e): the unique bounded realization in the physical target norm. -/
def Lphysical (j : ℕ) (m : D05Mesh L κ) (t : Time) :
    M.H →L[ℂ] (M.physical j).Space :=
  if h : ∃! G, M.LphysicalSpec j m t G
  then Classical.choose (ExistsUnique.exists h) else 0
/-- L12: the actual H-to-H1 kernel in n1, with a harmless value at zero. -/
def Lambda1 (σ : ℝ) (m : D05Mesh L κ) (t : Time) : ℝ :=
  if t = 0 then 0 else Real.exp (σ * t) * ‖M.Lphysical 1 m t‖
/-- L13: resolvent regularization is determined by its linear equation. -/
def RegularizerSpec (Q : ℝ) (f : M.H) (x : (M.V 3).Space) : Prop :=
  (Q : ℂ) • (M.V 3).val x - M.A x = (Q : ℂ) • f
/-- D04/L13: the uniquely characterized regularizer. -/
def regularizer (Q : ℝ) (f : M.H) : M.H :=
  if h : ∃! x, M.RegularizerSpec Q f x
  then (M.V 3).val (Classical.choose (ExistsUnique.exists h)) else 0
/-- D04/L01: the exact generator graph, including its entire domain. -/
def Generator : Prop :=
  ∀ f y : M.H,
    HasDerivWithinAt (M.realTime (fun t => M.T t f)) y (Ici 0) 0 ↔
      f ∈ (M.V 3).carrier ∧ M.applyA f = y
/-- D04/L01: maximal accretivity written without an independent operator object. -/
def MaximalAccretive : Prop :=
  (∀ x : (M.V 3).Space, 0 ≤ (inner ℂ ((M.V 3).val x) (-M.A x)).re) ∧
  ∀ q : ℝ, 0 < q → ∀ f : M.H, ∃ x : (M.V 3).Space,
    (q : ℂ) • (M.V 3).val x - M.A x = f
/-- D04/L01: exact continuous semigroup identities. -/
def Semigroup : Prop :=
  M.T 0 = ContinuousLinearMap.id ℂ M.H ∧
  (∀ s t, M.T (s + t) = (M.T s).comp (M.T t)) ∧
  ∀ f, Continuous (fun t => M.T t f)
/-- D08/L05: exact finite-dimensional semigroup identities. -/
def DiscreteSemigroup (m : D05Mesh L κ) : Prop :=
  M.Th m 0 = ContinuousLinearMap.id ℂ (M.X m) ∧
  (∀ s t, M.Th m (s + t) = (M.Th m s).comp (M.Th m t)) ∧
  (∀ x, Continuous (fun t => M.Th m t x)) ∧
  ∀ x : M.X m, ∀ t : Time,
    0 < t → HasDerivWithinAt (fun r : ℝ => M.Th m (Real.toNNReal r) x)
      (M.Ah m (M.Th m t x)) (Ici 0) t
/-- D08/L05: maximal accretivity of the discrete generator. -/
def DiscreteMaximalAccretive (m : D05Mesh L κ) : Prop :=
  (∀ x : M.X m, 0 ≤ (inner ℂ x (-M.Ah m x)).re) ∧
  ∀ q : ℝ, 0 < q → ∀ f : M.X m, ∃ x : M.X m, (q : ℂ) • x - M.Ah m x = f
/-- D10/L01: the actual finite-time gradient integral includes its qualification. -/
def FiniteGradient (w : M.Trajectory) (t : Time) : Prop :=
  M.AELift M.energySpace w ∧
  IntegrableOn (fun s => M.d1 (w s) ^ 2) (Iic t) timeMeasure
/-- D03/L02: the strong norm on an ambient element. -/
def vnorm (θ : ℝ) (f : M.H) : ℝ := (M.V θ).size f
/-- L04: the actual Ritz projection in H. -/
def ritzH (m : D05Mesh L κ) (f : M.H) : M.H :=
  (M.Ritz m ((M.V 2).ofH f) : M.H)
/-- L04: residual of the actual projected generator, on D(A). -/
def residual (m : D05Mesh L κ) (f : M.H) : M.X m :=
  M.Pi m (M.applyA f) - M.Ah m (M.Pi m f)
/-- D12/L05: finite-dimensional weak-source validity. -/
def DiscreteWeakSource (σ : ℝ) (m : D05Mesh L κ) (g : Time → M.X m) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧
  Integrable (fun t : Time => Real.exp (2 * σ * t) * M.minusNorm m (g t) ^ 2)
    timeMeasure
/-- D12/L05: the actual weak-source norm. -/
def DiscreteWeakSize (σ : ℝ) (m : D05Mesh L κ) (g : Time → M.X m) : ℝ :=
  Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.minusNorm m (g t) ^ 2 ∂timeMeasure)
/-- D13/L05: finite-dimensional forced flow with the actual source. -/
def DiscreteForced (m : D05Mesh L κ) (x : M.X m) (g : Time → M.X m)
    (t : Time) : M.H :=
  (M.Th m t x : M.H) +
    ∫ s in Iic t, (M.Th m (t - s) (g s) : M.H) ∂timeMeasure
/-- D15: the actual mean trajectory used in the bilinear difference equation. -/
def mean (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  (1 / 2 : ℂ) • (M.solution B σ none f + M.solution B σ (some m) f)
/-- D12: a strong L^(4/3) source norm with an explicit integrability predicate. -/
def Source43Valid (σ : ℝ) (g : M.Trajectory) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧
  Integrable (fun t : Time => (Real.exp (σ * t) * ‖g t‖) ^ (4 / 3 : ℝ)) timeMeasure
/-- D12: the corresponding actual integral formula. -/
def Source43Size (σ : ℝ) (g : M.Trajectory) : ℝ :=
  (∫ t : Time, (Real.exp (σ * t) * ‖g t‖) ^ (4 / 3 : ℝ) ∂timeMeasure) ^ (3 / 4 : ℝ)
/-- D13: the actual linear error convolution. -/
def Lconvolution (m : D05Mesh L κ) (g : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, M.linearError m (g s) (t - s) ∂timeMeasure
end Model

/-- D14: common input radius for any finite nonempty set of rates. -/
def D14commonRadius (B : D01Budget) (rates : Finset ℝ) (hn : rates.Nonempty) : ℝ :=
  rates.inf' hn (D14R B) / (2 * rates.sup' hn (D14ell B))
end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Model.lean <==
import OrderingError.Spec11.Geometry
import Mathlib.MeasureTheory.Function.LpSpace.Basic
import Mathlib.MeasureTheory.Measure.WithDensity
import Mathlib.MeasureTheory.Integral.Bochner.Set

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11
universe u
attribute [local instance] Classical.propDecidable

/-- D02: the single complex Hilbert state space. -/
structure D02Hilbert where
  H : Type u
  [normed : NormedAddCommGroup H]
  [inner : InnerProductSpace ℂ H]
  [complete : CompleteSpace H]

attribute [instance] D02Hilbert.normed D02Hilbert.inner D02Hilbert.complete

/-- D02-D09: only the abstract objects; all analytic properties are in Premises.
Every subspace inclusion is fixed by its subtype, not supplied as a field. -/
structure Model (L κ : ℝ) where
  /-- D02: the single Hilbert state space. -/
  ambient : D02Hilbert.{u}
  /-- D03: fixed strong Hilbert subspaces of the state space. -/
  V : ℝ → D03Subspace ambient.H
  /-- D03: the auxiliary fourth-order subspace. -/
  E4 : D03Subspace ambient.H
  /-- D03: the energy inner product on the same V1 elements. -/
  energyCore : InnerProductSpace.Core ℂ (V 1).Space
  /-- D03: the physical first inner product on the same V1 elements. -/
  n1Core : InnerProductSpace.Core ℂ (V 1).Space
  /-- D03: the physical second inner product on the same V2 elements. -/
  n2Core : InnerProductSpace.Core ℂ (V 2).Space
  /-- D03: the physical third inner product on the same V3 elements. -/
  n3Core : InnerProductSpace.Core ℂ (V 3).Space
  /-- D02: the conjugation operator. -/
  J : ambient.H →ₗ⋆[ℂ] ambient.H
  /-- D04: the domain generator. -/
  A : (V 3).Space →ₗ[ℂ] ambient.H
  /-- D04: the continuous evolution operators. -/
  T : Time → ambient.H →L[ℂ] ambient.H
  /-- D04: the form with its exact two domains. -/
  b : (V 2).Space →ₗ[ℂ] (V 1).Space →ₗ⋆[ℂ] ℂ
  /-- D06: each discrete subspace of the one state space. -/
  X : D05Mesh L κ → Submodule ℂ ambient.H
  /-- D06: the projection into the actual discrete subspace. -/
  Pi : ∀ m, ambient.H →ₗ[ℂ] X m
  /-- D06: the Ritz map on V2. -/
  Ritz : ∀ m, (V 2).Space →ₗ[ℂ] X m
  /-- D08: the discrete generator. -/
  Ah : ∀ m, X m →ₗ[ℂ] X m
  /-- D08: the discrete evolution operators. -/
  Th : ∀ m, Time → X m →L[ℂ] X m
  /-- D09: the strong complex bilinear map on V1 x V1. -/
  F : (V 1).Space →ₗ[ℂ] (V 1).Space →ₗ[ℂ] ambient.H

namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- D02: the ambient Hilbert space. -/
abbrev H := M.ambient.H
/-- D10: trajectories take values in the one state space. -/
abbrev Trajectory := Time → M.H
/-- D03: energy renorming of the fixed subspace V_1. -/
def energySpace : D03Subspace M.H := (M.V 1).renorm M.energyCore
/-- D03: the physical integer norms on the same elements. -/
def physical (j : ℕ) : D03Subspace M.H :=
  match j with
  | 1 => (M.V 1).renorm M.n1Core
  | 2 => (M.V 2).renorm M.n2Core
  | 3 => (M.V 3).renorm M.n3Core
  | 4 => M.E4
  | _ => M.V 0
/-- D03: the energy norm of an ambient element, with membership required at use. -/
def d1 (x : M.H) : ℝ := M.energySpace.size x
/-- D03: n_0 is exactly the ambient norm. -/
def nj (j : ℕ) (x : M.H) : ℝ := if j = 0 then ‖x‖ else (M.physical j).size x
/-- D03: strong norms and membership travel together. -/
def NBound (j : ℕ) (x : M.H) (R : ℝ) : Prop :=
  (j = 0 ∨ x ∈ (M.physical j).carrier) ∧ M.nj j x ≤ R
/-- D02: the real form is determined by the anti-linear involution. -/
def RealData (f : M.H) : Prop := M.J f = f
/-- D04: a total notation for A; domain assertions always accompany its use. -/
def applyA (f : M.H) : M.H := M.A ((M.V 3).ofH f)
/-- D04: the domain of the second generator power. -/
def DA2 (f : M.H) : Prop := f ∈ (M.V 3).carrier ∧ M.applyA f ∈ (M.V 3).carrier
/-- D04: the form on ambient members of its specified two domains. -/
def form (f g : M.H) : ℂ := M.b ((M.V 2).ofH f) ((M.V 1).ofH g)
/-- D06: projection back into the same ambient Hilbert space. -/
def project (m : D05Mesh L κ) (f : M.H) : M.H := (M.Pi m f : M.H)
/-- D08: discrete evolution included in H by its subtype. -/
def flowh (m : D05Mesh L κ) (f : M.H) (t : Time) : M.H :=
  (M.Th m t (M.Pi m f) : M.H)
/-- D09: continuous strong product, only used for members of V_1. -/
def product (f g : M.H) : M.H := M.F ((M.V 1).ofH f) ((M.V 1).ofH g)
/-- D09: diagonal nonlinearity. -/
def nonlinear (f : M.H) : M.H := M.product f f
/-- D09: the discrete vector field has domain X_h x X_h. -/
def Fh (m : D05Mesh L κ) (f g : M.X m) : M.X m :=
  M.Pi m (M.product f g)
/-- D07: the actual continuous anti-dual of the energy space. -/
abbrev Weak := M.energySpace.Space →L⋆[ℂ] ℂ
/-- D07: the canonical pivot embedding using the fixed inclusion. -/
def iota (f : M.H) : M.Weak := (innerSLFlip ℂ f).comp M.energySpace.inclusion
/-- D07: restriction and Riesz characterization, with the paper inner-product order. -/
def RieszSpec (m : D05Mesh L κ) (g : M.Weak) (r : M.X m) : Prop :=
  ∀ ψ : M.X m, inner ℂ (ψ : M.H) (r : M.H) = g (M.energySpace.ofH ψ)
/-- D07: unique Riesz representation, not an arbitrary model map. -/
def PiMinus (m : D05Mesh L κ) (g : M.Weak) : M.X m :=
  if h : ∃! r, M.RieszSpec m g r then Classical.choose (ExistsUnique.exists h) else 0
/-- D07: the discrete dual norm is the operator norm of the restricted pairing,
written as the specified supremum. -/
def minusNorm (m : D05Mesh L κ) (r : M.X m) : ℝ :=
  sSup {q : ℝ | ∃ ψ : M.X m, ψ ≠ 0 ∧ q = ‖inner ℂ (ψ : M.H) (r : M.H)‖ / M.d1 ψ}

/-- D09: the exact continuous bilinear extension condition. -/
def FWeakSpec (G : M.H →L[ℂ] M.energySpace.Space →L[ℂ] M.Weak) : Prop :=
  ∀ f g : (M.V 1).Space,
    G ((M.V 1).val f) (M.energySpace.ofH ((M.V 1).val g)) = M.iota (M.F f g)
/-- D09: unique extension to H x V_1, with its existence an interface obligation. -/
def FWeak : M.H →L[ℂ] M.energySpace.Space →L[ℂ] M.Weak :=
  if h : ∃! G, M.FWeakSpec G then Classical.choose (ExistsUnique.exists h) else 0
/-- D09: the weak product is evaluated only with an almost-everywhere V_1 lift
of its second argument. -/
def weakProduct (f g : M.H) : M.Weak := M.FWeak f (M.energySpace.ofH g)
/-- D10: an ambient trajectory extended to real time for differentiation. -/
def realTime (w : M.Trajectory) (t : ℝ) : M.H := w (Real.toNNReal t)
/-- D10: a genuine strongly measurable lift into a fixed strong subspace. -/
def AELift (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  ∃ z : Time → S.Space, AEStronglyMeasurable z timeMeasure ∧
    (fun t => S.val (z t)) =ᵐ[timeMeasure] w
/-- D10: a continuous lift includes every point, including zero. -/
def ContinuousLift (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  ∃ z : Time → S.Space, Continuous z ∧ ∀ t, S.val (z t) = w t
/-- D10: finite weighted supremum, stated pointwise. -/
def Y (σ : ℝ) (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  M.ContinuousLift S w ∧ ∃ R : ℝ, ∀ t : Time, Real.exp (σ * t) * S.size (w t) ≤ R
/-- D10: vanishing at infinity in the specified strong norm. -/
def Czero (σ : ℝ) (S : D03Subspace M.H) (w : M.Trajectory) : Prop :=
  M.Y σ S w ∧ Tendsto (fun t : Time => Real.exp (σ * t) * S.size (w t)) atTop (nhds 0)
/-- D11: qualification before the real-valued energy formula. -/
def Energy (σ : ℝ) (w : M.Trajectory) : Prop :=
  Continuous w ∧ (∃ R : ℝ, ∀ t : Time, Real.exp (σ * t) * ‖w t‖ ≤ R) ∧
  M.AELift M.energySpace w ∧
  Integrable (fun t : Time => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) timeMeasure
/-- D11: the energy formula, never used without Energy qualification. -/
def energy (σ : ℝ) (w : M.Trajectory) : ℝ :=
  sSup (Set.range (fun t : Time => Real.exp (σ * t) * ‖w t‖)) +
    Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ∂timeMeasure)
/-- D11/M4: an energy inequality contains all measurable-lift and integrability obligations. -/
def EBound (σ : ℝ) (w : M.Trajectory) (R : ℝ) : Prop :=
  M.Energy σ w ∧ M.energy σ w ≤ R
/-- D11: the actual energy trajectory predicate at each decay rate. -/
def X0 (σ : ℝ) (w : M.Trajectory) : Prop :=
  M.Energy σ w ∧ Tendsto (fun t : Time => Real.exp (σ * t) * ‖w t‖) atTop (nhds 0)
/-- D11: the actual higher-regularity trajectory predicate. -/
def Xtheta (σ θ : ℝ) (w : M.Trajectory) : Prop := M.X0 σ w ∧ M.Czero σ (M.V θ) w
/-- D12: weighted fourth-power time norm. -/
def Z (σ : ℝ) (w : M.Trajectory) : ℝ :=
  (∫ t : Time, Real.exp (4 * σ * t) * ‖w t‖ ^ 4 ∂timeMeasure) ^ (1 / 4 : ℝ)
/-- D12/M4: validity of Z. -/
def ZValid (σ : ℝ) (w : M.Trajectory) : Prop :=
  AEStronglyMeasurable w timeMeasure ∧
  Integrable (fun t : Time => Real.exp (4 * σ * t) * ‖w t‖ ^ 4) timeMeasure
/-- D12: weighted physical first-norm time integral. -/
def Jnorm (σ : ℝ) (w : M.Trajectory) : ℝ :=
  Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.nj 1 (w t) ^ 2 ∂timeMeasure)
/-- D12/M4: validity of J. -/
def JValid (σ : ℝ) (w : M.Trajectory) : Prop :=
  M.AELift (M.physical 1) w ∧
  Integrable (fun t : Time => Real.exp (2 * σ * t) * M.nj 1 (w t) ^ 2) timeMeasure
/-- D12: the actual weighted measure used for weak L2 sources. -/
def weightedMeasure (_M : Model L κ) (σ : ℝ) : Measure Time :=
  timeMeasure.withDensity (fun t : Time => ENNReal.ofReal (Real.exp (2 * σ * t)))
/-- D12: weak sources are actual Lp equivalence classes. -/
abbrev WeakL2 (σ : ℝ) := Lp M.Weak 2 (M.weightedMeasure σ)
/-- D13: locally Bochner integrable strong sources. -/
def StrongSource (σ : ℝ) (g : M.Trajectory) : Prop :=
  AEStronglyMeasurable g timeMeasure ∧
  (∀ T : Time, IntegrableOn g (Iic T) timeMeasure) ∧
  MemLp (fun t => M.iota (g t)) 2 (M.weightedMeasure σ)
/-- D13: the canonical Lp class of a strong source, guarded by MemLp. -/
def sourceClass (σ : ℝ) (g : M.Trajectory) : M.WeakL2 σ :=
  if h : MemLp (fun t => M.iota (g t)) 2 (M.weightedMeasure σ)
  then h.toLp (fun t => M.iota (g t)) else 0
/-- D13: actual continuous Bochner Duhamel integral. -/
def Kstrong (g : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure
/-- D13: actual discrete Bochner Duhamel integral included in H. -/
def Khstrong (m : D05Mesh L κ) (g : M.Trajectory) (t : Time) : M.H :=
  ∫ s in Iic t, M.flowh m (g s) (t - s) ∂timeMeasure
/-- D13: extension from the dense strong source class; its output is a genuine
H-valued function and its bound includes all energy qualification. -/
def KSpec (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (K : M.WeakL2 σ →ₗ[ℂ] M.Trajectory) : Prop :=
  (∃ C : ℝ, 0 ≤ C ∧ ∀ g, M.X0 σ (K g) ∧ M.energy σ (K g) ≤ C * ‖g‖) ∧
  ∀ g, M.StrongSource σ g →
    K (M.sourceClass σ g) =
      match discrete with | none => M.Kstrong g | some m => M.Khstrong m g
/-- D13: the unique bounded extension. No free evaluation or solution map is supplied. -/
def Kweak (σ : ℝ) (discrete : Option (D05Mesh L κ)) :
    M.WeakL2 σ →ₗ[ℂ] M.Trajectory :=
  if h : ∃! K, M.KSpec σ discrete K then Classical.choose (ExistsUnique.exists h) else 0
/-- D13: the weak nonlinear source belongs to the actual weighted L2 space. -/
def ProductSource (σ : ℝ) (w z : M.Trajectory) : Prop :=
  MemLp (fun t => M.weakProduct (w t) (z t)) 2 (M.weightedMeasure σ)
/-- D13: its unique Lp equivalence class, guarded by ProductSource. -/
def productClass (σ : ℝ) (w z : M.Trajectory) : M.WeakL2 σ :=
  if h : M.ProductSource σ w z then h.toLp (fun t => M.weakProduct (w t) (z t)) else 0
/-- D13: the bilinear Duhamel expression. -/
def Q (σ : ℝ) (discrete : Option (D05Mesh L κ)) (w z : M.Trajectory) : M.Trajectory :=
  M.Kweak σ discrete (M.productClass σ w z)
/-- D14: the actual linear trajectory. -/
def linearFlow (discrete : Option (D05Mesh L κ)) (f : M.H) : M.Trajectory :=
  match discrete with | none => fun t => M.T t f | some m => M.flowh m f
/-- D13: guards for all deterministic extension definitions, to be proved. -/
def Extensions (σ : ℝ) : Prop :=
  (∃! G, M.FWeakSpec G) ∧ (∀ m g, ∃! r, M.RieszSpec m g r) ∧
  ∀ discrete, ∃! K, M.KSpec σ discrete K
/-- D14: the fixed point predicate in the specified energy ball. -/
def SmallSolution (B : D01Budget) (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (f : M.H) (w : M.Trajectory) : Prop :=
  M.Extensions σ ∧ M.X0 σ w ∧ M.ProductSource σ w w ∧
  M.energy σ w ≤ (8 * max 1
    (max (B.bound "L03_c" σ) (B.bound "L05_d" σ) * B.bound "C01_c"))⁻¹ ∧
  w = M.linearFlow discrete f + M.Q σ discrete w w
/-- D14: the unique small solution selected by its defining equation and ball. -/
def solution (B : D01Budget) (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (f : M.H) : M.Trajectory :=
  if h : ∃! w, M.SmallSolution B σ discrete f w
  then Classical.choose (ExistsUnique.exists h) else 0
/-- D14: well-definedness is an explicit conclusion, never an implicit assumption
that a default value solves the equation. -/
def SolutionsDefined (B : D01Budget) (σ : ℝ) (f : M.H) : Prop :=
  ∀ discrete, ∃! w, M.SmallSolution B σ discrete f w
/-- D15: the actual difference of the two linear flows. -/
def linearError (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.linearFlow (some m) f - M.linearFlow none f
/-- D15: the actual nonlinear error. -/
def error (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.solution B σ none f - M.solution B σ (some m) f
/-- D15: nonlinear share of the actual solution. -/
def share (B : D01Budget) (σ : ℝ) (discrete : Option (D05Mesh L κ))
    (f : M.H) : M.Trajectory := M.solution B σ discrete f - M.linearFlow discrete f
/-- D15: the ordering error, defined by subtraction in H. -/
def orderingError (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.share B σ none f - M.share B σ (some m) f
/-- D16: the quadratic coefficient is defined by the actual Duhamel operator. -/
def P2 (σ : ℝ) (discrete : Option (D05Mesh L κ)) (f : M.H) : M.Trajectory :=
  M.Q σ discrete (M.linearFlow discrete f) (M.linearFlow discrete f)
/-- D16: actual difference of quadratic coefficients. -/
def Dcoeff (σ : ℝ) (m : D05Mesh L κ) (f : M.H) : M.Trajectory :=
  M.P2 σ none f - M.P2 σ (some m) f
/-- D04: the accretive generator is exactly the negative of A. -/
def BOp : (M.V 3).Space →ₗ[ℂ] M.H := -M.A
/-- D08: the accretive discrete generator is exactly the negative of A_h. -/
def BhOp (m : D05Mesh L κ) : M.X m →ₗ[ℂ] M.X m := -M.Ah m
/-- D09: the exchanged weak product has domain V1 x H, never H x H. -/
def FWeakOp : M.energySpace.Space →L[ℂ] M.H →L[ℂ] M.Weak := M.FWeak.flip
end Model

/-- D14: budget constants, chosen before model, mesh, and data. -/
def D14ell (B : D01Budget) (σ : ℝ) : ℝ := max (B.bound "L03_c" σ) (B.bound "L05_d" σ)
/-- D14: the common forced-operator upper bound. -/
def D14k (B : D01Budget) (σ : ℝ) : ℝ := D14ell B σ
                                                                                  
def D14b (B : D01Budget) (σ : ℝ) : ℝ := max 1 (D14k B σ * B.bound "C01_c")
/-- D14: uniqueness-ball radius. -/
def D14R (B : D01Budget) (σ : ℝ) : ℝ := (8 * D14b B σ)⁻¹
/-- D14: input radius for the fixed point. -/
def D14r (B : D01Budget) (σ : ℝ) : ℝ := D14R B σ / (2 * D14ell B σ)
/-- D17: the three target regularity indices. -/
inductive D17Index | zero | one | two
  deriving DecidableEq
/-- D17: real regularity index. -/
def D17Index.theta : D17Index → ℝ | .zero => 0 | .one => 1 | .two => 2
                                           
def D17a (i : D17Index) (h : ℝ) (t : Time) : ℝ :=
  match i with
  | .zero => min 1 (h * D01tw t ^ (-3 / 2 : ℝ))
  | .one => min (h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ))
      (h ^ 2 * D01tw t ^ (-2 : ℝ))
  | .two => min (h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ))
      (h * D01tw t ^ (-3 / 2 : ℝ))
/-- D17: the exact ordering-error rates. -/
def D17b (i : D17Index) (h : ℝ) (t : Time) : ℝ :=
  match i with
  | .zero => h ^ (1 / 6 : ℝ)
  | .one => h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)
  | .two => h ^ (4 / 15 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)
/-- D17: discrete nonlinear-share time factor. -/
def D17c (i : D17Index) (t : Time) : ℝ :=
  match i with | .zero => 1 | _ => D01tw t ^ (-1 / 2 : ℝ)

end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Algebra.lean <==
import OrderingError.Spec11.NonTrivialModel.Foundation

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L)

@[simp] theorem vnorm_eq (θ : ℝ) (x : Scalar.{u}) : (model.{u} L κ hL).vnorm θ x = ‖x‖ :=
  full_size x

@[simp] theorem nj_eq (j : ℕ) (x : Scalar.{u}) : (model.{u} L κ hL).nj j x = ‖x‖ := by
  unfold Model.nj Model.physical
  split_ifs with hj
  · rfl
  · split <;> exact full_size x

@[simp] theorem d1_eq (x : Scalar.{u}) : (model.{u} L κ hL).d1 x = (D01p L)⁻¹ * ‖x‖ := by
  exact scaled_size (D01p L)⁻¹ (inv_pos.mpr (p_pos hL)) x

@[simp] theorem applyA_eq (x : Scalar.{u}) : (model.{u} L κ hL).applyA x = (-D01lambda L : ℂ) • x := by
  change (-D01lambda L : ℂ) • full.val (full.ofH x) = _
  rw [T1.Kernel.val_ofH _ (by trivial)]

@[simp] theorem T_eq (t : Time) (x : Scalar.{u}) :
    (model.{u} L κ hL).T t x = (Real.exp (-D01lambda L * t) : ℂ) • x := rfl

@[simp] theorem project_eq (m : D05Mesh L κ) (x : Scalar.{u}) : (model.{u} L κ hL).project m x = x := rfl

@[simp] theorem ritzH_eq (m : D05Mesh L κ) (x : Scalar.{u}) : (model.{u} L κ hL).ritzH m x = x := by
  change full.val (full.ofH x) = x
  exact T1.Kernel.val_ofH _ (by trivial)

@[simp] theorem flowh_eq (m : D05Mesh L κ) (x : Scalar.{u}) (t : Time) :
    (model.{u} L κ hL).flowh m x t = (Real.exp (-D01lambda L * t) : ℂ) • x := rfl

@[simp] theorem linearError_eq (m : D05Mesh L κ) (x : Scalar.{u}) :
    (model.{u} L κ hL).linearError m x = 0 := by
  funext t
  change (model.{u} L κ hL).flowh m x t - (model.{u} L κ hL).T t x = 0
  exact sub_self _

@[simp] theorem residual_eq (m : D05Mesh L κ) (x : Scalar.{u}) : (model.{u} L κ hL).residual m x = 0 := by
  apply Subtype.ext
  change (model.{u} L κ hL).applyA x - (-D01lambda L : ℂ) • x = 0
  simp

@[simp] theorem form_eq (x y : Scalar.{u}) :
    (model.{u} L κ hL).form x y = (D01lambda L : ℂ) * x.down * star y.down := by
  change (D01lambda L : ℂ) * (full.val (full.ofH x)).down *
    star (full.val (full.ofH y)).down = _
  rw [T1.Kernel.val_ofH _ (by trivial), T1.Kernel.val_ofH _ (by trivial)]

@[simp] theorem product_eq (x y : Scalar.{u}) : (model.{u} L κ hL).product x y = x * y := by
  change full.val (full.ofH x) * full.val (full.ofH y) = _
  rw [T1.Kernel.val_ofH _ (by trivial), T1.Kernel.val_ofH _ (by trivial)]

@[simp] theorem J_eq (x : Scalar.{u}) : ((model.{u} L κ hL).J x).down = star x.down := rfl

@[simp] theorem norm_T (t : Time) (x : Scalar.{u}) :
    ‖(model.{u} L κ hL).T t x‖ = Real.exp (-D01lambda L * t) * ‖x‖ := by
  rw [T_eq, norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

@[simp] theorem norm_A (x : Scalar.{u}) : ‖(model.{u} L κ hL).applyA x‖ = D01lambda L * ‖x‖ := by
  rw [applyA_eq, norm_smul]
  simp only [norm_neg, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (lambda_pos hL)]

theorem norm_product (x y : Scalar.{u}) : ‖(model.{u} L κ hL).product x y‖ = ‖x‖ * ‖y‖ := by
  rw [product_eq]
  change ‖x.down * y.down‖ = ‖x.down‖ * ‖y.down‖
  exact norm_mul _ _

theorem form_self (x : Scalar.{u}) : ((model.{u} L κ hL).form x x).re = D01lambda L * ‖x‖ ^ 2 := by
  rw [form_eq, mul_assoc]
  change ((D01lambda L : ℂ) * (x.down * conj x.down)).re = _
  rw [Complex.mul_conj, Complex.mul_re]
  simp only [Complex.ofReal_re, Complex.ofReal_im, mul_zero, sub_zero,
    Complex.normSq_eq_norm_sq, down_norm]

theorem L01_a_holds : L01_a (model.{u} L κ hL) := by
  constructor
  · intro f hf
    rw [d1_eq, ← mul_assoc, mul_inv_cancel₀ (p_pos hL).ne', one_mul]
  · intro f hf
    rw [d1_eq, form_self, D01lambda, mul_pow]
    apply le_of_eq
    field_simp

@[simp] theorem mem_V (θ : ℝ) (x : Scalar.{u}) : x ∈ ((model.{u} L κ hL).V θ).carrier := trivial
@[simp] theorem mem_E4 (x : Scalar.{u}) : x ∈ (model.{u} L κ hL).E4.carrier := trivial

theorem Q01_a_holds : Q01_a (model.{u} L κ hL) := by
  refine ⟨rfl, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro f; exact vnorm_eq hL 0 f
  · intro θ hθ hθ3; exact fullComplete
  · exact fullComplete
  · intro θ hθ hθ3; exact fullEquiv.continuous
  · exact fullEquiv.continuous
  · intro r s hr hrs hs; exact le_rfl
  · intro θ hθ hθ3
    have he : (fun x : full.{u}.Space => full.ofH (full.val x)) = id := by
      funext x; exact T1.Kernel.ofH_val _ _
    change DenseRange (fun x : full.{u}.Space => full.ofH (full.val x))
    rw [he]; exact denseRange_id
  · exact le_rfl
  · intro m; infer_instance
  · intro m; exact le_rfl

#print axioms L01_a_holds
#print axioms Q01_a_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Budget.lean <==
import OrderingError.Spec11.NonTrivialModel.Algebra
import OrderingError.Spec11.Threads.T1.Basic

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u

def budget (L : ℝ) (C : ℝ → ℝ) : D01Budget where
  raw _ σ _ _ := D01p L + (D01p L)⁻¹ + D01lambda L + (D01lambda L)⁻¹ +
    (1 + D01p L) ^ 3 + |C σ|

variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

include hL in
theorem budget_bounds (tag : String) (σ s r : ℝ) :
    D01p L ≤ (budget L C).bound tag σ s r ∧
    (D01p L)⁻¹ ≤ (budget L C).bound tag σ s r ∧
    D01lambda L ≤ (budget L C).bound tag σ s r ∧
    (D01lambda L)⁻¹ ≤ (budget L C).bound tag σ s r ∧
    (1 + D01p L)^3 ≤ (budget L C).bound tag σ s r ∧
    C σ ≤ (budget L C).bound tag σ s r := by
  have hp := (p_pos hL).le
  have hip := inv_nonneg.mpr hp
  have hl := (lambda_pos hL).le
  have hil := inv_nonneg.mpr hl
  have hc := abs_nonneg (C σ)
  have hpow : 0 ≤ (1 + D01p L)^3 := by positivity
  have hb : 0 ≤ (budget L C).raw tag σ s r := by
    change 0 ≤ D01p L + (D01p L)⁻¹ + D01lambda L + (D01lambda L)⁻¹ + (1 + D01p L)^3 + |C σ|
    positivity
  dsimp only [budget] at hb
  simp only [D01Budget.bound, budget, abs_of_nonneg hb]
  have hCle := le_abs_self (C σ)
  exact ⟨by linarith, by linarith, by linarith, by linarith, by linarith, by linarith⟩

theorem tw_power_one_le (t : Time) (ht : 0 < t) {a : ℝ} (ha : a ≤ 0) :
    1 ≤ D01tw t ^ a := by
  apply Real.one_le_rpow_of_pos_of_le_one_of_nonpos
  · exact lt_min (show 0 < (t : ℝ) from ht) zero_lt_one
  · exact min_le_right _ _
  · exact ha

theorem smoothing_bound (B : D01Budget) (tag : String) (s r : ℝ)
    (t : Time) (ht : 0 < t) (a : ℝ) (ha : a ≤ 0) (x : Scalar.{u}) :
    ‖(model.{u} L κ hL).T t x‖ ≤ B.bound tag 0 s r * D01tw t ^ a *
      Real.exp (-D01lambda L * t) * ‖x‖ := by
  rw [norm_T]
  have hb := T1.budget_one_le B tag 0 s r
  have hw := tw_power_one_le t ht ha
  have he := (Real.exp_pos (-D01lambda L * t)).le
  have hx := norm_nonneg x
  have hh : 1 ≤ B.bound tag 0 s r * D01tw t ^ a := one_le_mul_of_one_le_of_one_le hb hw
  calc _ = 1 * Real.exp (-D01lambda L * t) * ‖x‖ := by ring
       _ ≤ _ := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hh he) hx

theorem L03_a_holds (B : D01Budget) : L03_a (model.{u} L κ hL) B := by
  intro α hα hα1 t ht f
  refine ⟨by trivial, ?_⟩
  rw [show ((model.{u} L κ hL).V (3 * α)).size ((model.{u} L κ hL).T t f) =
    ‖(model.{u} L κ hL).T t f‖ from full_size _]
  exact smoothing_bound hL B "L03_a" α 0 t ht _ (by linarith) f

theorem L03_b_holds (B : D01Budget) : L03_b (model.{u} L κ hL) B := by
  intro s r hs hsr hr3 t ht f hf
  refine ⟨by trivial, ?_⟩
  rw [show ((model.{u} L κ hL).V r).size ((model.{u} L κ hL).T t f) = ‖(model.{u} L κ hL).T t f‖ from full_size _ , vnorm_eq]
  exact smoothing_bound hL B "L03_b" s r t ht _ (by linarith) f

theorem L11_holds (B : D01Budget) : L11 (model.{u} L κ hL) B := by
  constructor
  intro θ hθ hθ2 m f hf t
  refine ⟨by trivial, ?_⟩
  change full.size ((model.{u} L κ hL).flowh m f t) ≤ _
  rw [full_size, flowh_eq, vnorm_eq, norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
  have hb := T1.budget_one_le B "L11_a" 0 θ 0
  have he := (Real.exp_pos (-D01lambda L * t)).le
  have hf := norm_nonneg f
  calc _ = 1 * Real.exp (-D01lambda L * t) * ‖f‖ := by ring
       _ ≤ _ := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hb he) hf

#print axioms budget_bounds
#print axioms L03_a_holds
#print axioms L03_b_holds
#print axioms L11_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Discrete.lean <==
import OrderingError.Spec11.NonTrivialModel.FreeEnergy
import OrderingError.Spec11.NonTrivialModel.LinearBounds

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L)

theorem scalar_inner_product (f g : Scalar.{u}) : inner ℂ f g = g.down * star f.down := by
  change inner ℂ f.down g.down = _
  rfl

theorem form_generator (f g : Scalar.{u}) : inner ℂ g ((-D01lambda L : ℂ) • f) = -(model.{u} L κ hL).form f g := by
  rw [scalar_inner_product, down_smul, form_eq]
  ring

theorem L05_a_holds : L05_a (model.{u} L κ hL) := by
  intro m
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro x ψ
    exact form_generator hL x ψ
  · have hn : (-D01lambda L : ℂ) ≠ 0 := by exact_mod_cast (neg_ne_zero.mpr (lambda_pos hL).ne')
    constructor
    · intro x y h
      exact smul_right_injective _ hn h
    · intro x
      refine ⟨(-D01lambda L : ℂ)⁻¹ • x, ?_⟩
      exact smul_inv_smul₀ hn x
  · constructor
    · intro x
      change 0 ≤ (inner ℂ x (-((-D01lambda L : ℂ) • x))).re
      rw [← neg_smul, neg_neg, inner_real_smul]
      positivity [lambda_pos hL]
    · intro q hq f
      exact ⟨((q+D01lambda L : ℝ) : ℂ)⁻¹ • f, scalar_resolvent _ _ (add_pos hq (lambda_pos hL)) f⟩
  · refine ⟨?_, ?_, ?_, ?_⟩
    · apply ContinuousLinearMap.ext
      intro x
      change (Real.exp (-D01lambda L*(0 : Time)) : ℂ) • x = x
      simp
    · intro s t
      apply ContinuousLinearMap.ext
      intro x
      change (Real.exp (-D01lambda L*((s+t : Time) : ℝ)) : ℂ) • x =
        (Real.exp (-D01lambda L*s) : ℂ) • ((Real.exp (-D01lambda L*t) : ℂ) • x)
      rw [smul_smul, ← Complex.ofReal_mul, ← Real.exp_add]
      congr 3
      push_cast
      ring
    · intro x
      change Continuous (fun t : Time => (Real.exp (-D01lambda L*t) : ℂ) • x)
      fun_prop
    · intro x t ht
      exact exp_time_hasDeriv (D01lambda L) x t

theorem L05_b_holds : L05_b (model.{u} L κ hL) := by
  intro m x
  change D01a*(model.{u} L κ hL).d1 (x:Scalar.{u})^2 ≤ -(inner ℂ x ((-D01lambda L : ℂ) • x)).re ∧
    D01lambda L*‖x‖^2 ≤ -(inner ℂ x ((-D01lambda L : ℂ) • x)).re
  rw [← Complex.ofReal_neg, inner_real_smul, d1_eq]
  change D01a*((D01p L)⁻¹*‖x‖)^2 ≤ -(-D01lambda L*‖x‖^2) ∧ _
  constructor
  · dsimp only [D01lambda]
    field_simp [(p_pos hL).ne']
    ring_nf
    rfl
  · nlinarith

theorem L05_c_holds : L05_c (model.{u} L κ hL) := by
  intro m
  refine ⟨?_, ?_, ?_⟩
  · intro t
    apply ContinuousLinearMap.opNorm_le_bound _ (Real.exp_pos _).le
    intro x
    exact (norm_Th hL m t x).le
  · intro x
    rw [d1_eq, norm_Ah]
    change ((D01p L)⁻¹*‖x‖)^2 ≤ D01a⁻¹*(D01lambda L*‖x‖)*‖x‖
    dsimp only [D01lambda, D01a]
    field_simp [(p_pos hL).ne']
    ring_nf
    rfl
  · intro x t
    exact ⟨free_finiteGradient hL (x:Scalar.{u}) t, (kato_identity hL (x:Scalar.{u}) t).le⟩

#print axioms L05_a_holds
#print axioms L05_b_holds
#print axioms L05_c_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Dual.lean <==
import OrderingError.Spec11.NonTrivialModel.Algebra
import OrderingError.Spec11.Threads.T1.Basic

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L)

theorem energy_norm (x : (model.{u} L κ hL).energySpace.Space) :
    ‖x‖ = (D01p L)⁻¹ * ‖(model.{u} L κ hL).energySpace.val x‖ :=
  scaled_norm (D01p L)⁻¹ (inv_pos.mpr (p_pos hL)) x

theorem energy_val_norm (x : (model.{u} L κ hL).energySpace.Space) :
    ‖(model.{u} L κ hL).energySpace.val x‖ = D01p L * ‖x‖ := by
  rw [energy_norm, ← mul_assoc, mul_inv_cancel₀ (p_pos hL).ne', one_mul]

theorem energy_inclusion (x : (model.{u} L κ hL).energySpace.Space) :
    (model.{u} L κ hL).energySpace.inclusion x = (model.{u} L κ hL).energySpace.val x := by
  apply T1.inclusion_eq_val
  exact ⟨D01p L, fun z => (energy_val_norm hL z).le⟩

theorem iota_apply (f : Scalar.{u}) (x : (model.{u} L κ hL).energySpace.Space) :
    (model.{u} L κ hL).iota f x = inner ℂ ((model.{u} L κ hL).energySpace.val x) f := by
  change inner ℂ ((model.{u} L κ hL).energySpace.inclusion x) f = _
  rw [energy_inclusion]

theorem iota_norm_le (f : Scalar.{u}) : ‖(model.{u} L κ hL).iota f‖ ≤ D01p L * ‖f‖ := by
  apply ContinuousLinearMap.opNorm_le_bound _ (mul_nonneg (p_pos hL).le (norm_nonneg f))
  intro x
  rw [iota_apply]
  calc _ ≤ ‖(model.{u} L κ hL).energySpace.val x‖ * ‖f‖ := norm_inner_le_norm _ _
       _ = (D01p L * ‖f‖) * ‖x‖ := by rw [energy_val_norm]; ring

theorem iota_norm (f : Scalar.{u}) : ‖(model.{u} L κ hL).iota f‖ = D01p L * ‖f‖ := by
  apply le_antisymm (iota_norm_le hL f)
  by_cases hf : f = 0
  · subst f; simp only [norm_zero, mul_zero]; exact norm_nonneg ((model.{u} L κ hL).iota 0)
  · have hn : 0 < ‖f‖ := norm_pos_iff.mpr hf
    have hh := ((model.{u} L κ hL).iota f).le_opNorm ((model.{u} L κ hL).energySpace.ofH f)
    rw [iota_apply, T1.val_ofH _ (by trivial), ← inner_self_re_eq_norm,
      inner_self_eq_norm_sq] at hh
    change ‖f‖^2 ≤ ‖(model.{u} L κ hL).iota f‖ * (model.{u} L κ hL).d1 f at hh
    rw [d1_eq] at hh
    have hh' := mul_le_mul_of_nonneg_left hh (p_pos hL).le
    have he : D01p L * (‖(model.{u} L κ hL).iota f‖ * ((D01p L)⁻¹ * ‖f‖)) = ‖(model.{u} L κ hL).iota f‖ * ‖f‖ := by
      field_simp [(p_pos hL).ne']
    rw [he] at hh'
    nlinarith

theorem minus_ratio_bound (m : D05Mesh L κ) (r ψ : (model.{u} L κ hL).X m) (hψ : ψ ≠ 0) :
    ‖inner ℂ (ψ : Scalar.{u}) (r : Scalar.{u})‖ / (model.{u} L κ hL).d1 ψ ≤ D01p L * ‖r‖ := by
  have hp : 0 < ‖(ψ : Scalar.{u})‖ := norm_pos_iff.mpr (fun h => hψ (Subtype.ext h))
  rw [d1_eq]
  apply (div_le_iff₀ (mul_pos (inv_pos.mpr (p_pos hL)) hp)).mpr
  calc _ ≤ ‖(ψ : Scalar.{u})‖ * ‖(r : Scalar.{u})‖ := norm_inner_le_norm _ _
       _ = D01p L * ‖r‖ * ((D01p L)⁻¹ * ‖(ψ : Scalar.{u})‖) := by
         change ‖ψ‖ * ‖r‖ = _
         field_simp [(p_pos hL).ne']
         change ‖ψ‖ * ‖r‖ = ‖r‖ * ‖ψ‖
         exact mul_comm _ _

theorem minus_norm (m : D05Mesh L κ) (r : (model.{u} L κ hL).X m) :
    (model.{u} L κ hL).minusNorm m r = D01p L * ‖r‖ := by
  classical
  let ψ : (model.{u} L κ hL).X m := ⟨1, by trivial⟩
  have hψ : ψ ≠ 0 := by intro h; exact one_ne_zero (congrArg Subtype.val h)
  have hne : {q : ℝ | ∃ z : (model.{u} L κ hL).X m, z ≠ 0 ∧
      q = ‖inner ℂ (z : Scalar.{u}) (r : Scalar.{u})‖ / (model.{u} L κ hL).d1 z}.Nonempty :=
    ⟨_, ψ, hψ, rfl⟩
  have hb : BddAbove {q : ℝ | ∃ z : (model.{u} L κ hL).X m, z ≠ 0 ∧
      q = ‖inner ℂ (z : Scalar.{u}) (r : Scalar.{u})‖ / (model.{u} L κ hL).d1 z} := by
    refine ⟨D01p L * ‖r‖, ?_⟩
    rintro q ⟨z, hz, rfl⟩
    exact minus_ratio_bound hL m r z hz
  apply le_antisymm
  · apply csSup_le hne
    rintro q ⟨z, hz, rfl⟩
    exact minus_ratio_bound hL m r z hz
  · by_cases hr : r = 0
    · subst r
      change D01p L * ‖(0 : (model.{u} L κ hL).X m)‖ ≤ _
      rw [norm_zero, mul_zero]
      apply le_csSup hb
      exact ⟨ψ, hψ, by simp⟩
    · have hn : ‖r‖ ≠ 0 := norm_ne_zero_iff.mpr hr
      have he : ‖inner ℂ (r : Scalar.{u}) (r : Scalar.{u})‖ / (model.{u} L κ hL).d1 r = D01p L * ‖r‖ := by
        rw [← inner_self_re_eq_norm, inner_self_eq_norm_sq, d1_eq]
        change ‖r‖^2 / ((D01p L)⁻¹ * ‖r‖) = _
        field_simp [(p_pos hL).ne']
      rw [← he]
      exact le_csSup hb ⟨r, hr, rfl⟩

theorem PiMinus_norm_le (m : D05Mesh L κ) (g : (model.{u} L κ hL).Weak) :
    ‖(model.{u} L κ hL).PiMinus m g‖ ≤ (D01p L)⁻¹ * ‖g‖ := by
  classical
  unfold Model.PiMinus
  split_ifs with hex
  · let r := Classical.choose (ExistsUnique.exists hex)
    have hr : (model.{u} L κ hL).RieszSpec m g r := Classical.choose_spec (ExistsUnique.exists hex)
    have hh := g.le_opNorm ((model.{u} L κ hL).energySpace.ofH r)
    rw [← hr r, ← inner_self_re_eq_norm, inner_self_eq_norm_sq] at hh
    change ‖r‖^2 ≤ ‖g‖ * (model.{u} L κ hL).d1 r at hh
    rw [d1_eq] at hh
    change ‖r‖ ≤ _
    by_cases hn : ‖r‖ = 0
    · rw [hn]; positivity [p_pos hL]
    · have hn' : 0 < ‖r‖ := lt_of_le_of_ne (norm_nonneg r) (Ne.symm hn)
      change ‖r‖^2 ≤ ‖g‖ * ((D01p L)⁻¹ * ‖r‖) at hh
      nlinarith
  · simp only [norm_zero]
    positivity [p_pos hL]

#print axioms iota_norm
#print axioms minus_norm
#print axioms PiMinus_norm_le
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/ErrorKernels.lean <==
import OrderingError.Spec11.NonTrivialModel.ZeroErrors

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L) (B : D01Budget)

theorem PiCLM_apply (m : D05Mesh L κ) (f : Scalar.{u}) :
    ((model.{u} L κ hL).PiCLM m f : Scalar.{u}) = f := by
  classical
  have h : ∃ C : ℝ, ∀ f, ‖(model.{u} L κ hL).Pi m f‖ ≤ C * ‖f‖ := by
    refine ⟨1, ?_⟩
    intro f
    change ‖f‖ ≤ 1 * ‖f‖
    simp
  simp only [Model.PiCLM, dite_eq_left h, LinearMap.mkContinuousOfExistsBound_apply]
  rfl

theorem Lmap_zero (m : D05Mesh L κ) (t : Time) : (model.{u} L κ hL).Lmap m t = 0 := by
  apply ContinuousLinearMap.ext
  intro f
  change (Real.exp (-D01lambda L * t) : ℂ) • ((model.{u} L κ hL).PiCLM m f : Scalar.{u}) -
    (Real.exp (-D01lambda L * t) : ℂ) • f = 0
  rw [PiCLM_apply, sub_self]

theorem physical_zero_spec (m : D05Mesh L κ) (t : Time) : (model.{u} L κ hL).LphysicalSpec 1 m t 0 := by
  intro f
  rw [Lmap_zero]
  rfl

theorem physical_zero_unique (m : D05Mesh L κ) (t : Time)
    (G : (model.{u} L κ hL).H →L[ℂ] ((model.{u} L κ hL).physical 1).Space) (hG : (model.{u} L κ hL).LphysicalSpec 1 m t G) : G = 0 := by
  apply ContinuousLinearMap.ext
  intro f
  apply T1.val_injective ((model.{u} L κ hL).physical 1)
  have h := hG f
  rw [Lmap_zero] at h
  exact h

theorem physical_existsUnique (m : D05Mesh L κ) (t : Time) : ∃! G, (model.{u} L κ hL).LphysicalSpec 1 m t G :=
  ⟨0, physical_zero_spec hL m t, physical_zero_unique hL m t⟩

theorem Lphysical_zero (m : D05Mesh L κ) (t : Time) : (model.{u} L κ hL).Lphysical 1 m t = 0 := by
  classical
  unfold Model.Lphysical
  rw [dite_eq_left (physical_existsUnique hL m t)]
  exact physical_zero_unique hL m t _ (Classical.choose_spec (ExistsUnique.exists (physical_existsUnique hL m t)))

@[simp] theorem Lambda_zero (σ : ℝ) (m : D05Mesh L κ) : (model.{u} L κ hL).Lambda σ m = 0 := by
  funext t
  simp only [Model.Lambda, Lmap_zero, norm_zero, mul_zero, Pi.zero_apply]

@[simp] theorem Lambda1_zero (σ : ℝ) (m : D05Mesh L κ) : (model.{u} L κ hL).Lambda1 σ m = 0 := by
  funext t
  unfold Model.Lambda1
  simp only [Pi.zero_apply]
  split_ifs
  · rfl
  · rw [Lphysical_zero]
    have hz : ‖(0 : (model.{u} L κ hL).H →L[ℂ] ((model.{u} L κ hL).physical 1).Space)‖ = 0 := ContinuousLinearMap.opNorm_zero
    rw [hz, mul_zero]

theorem L12_holds : L12 (model.{u} L κ hL) B := by
  constructor
  · intro σ hσ hσlam m s hs f hf t
    rw [linearError_eq, Pi.zero_apply, norm_zero, mul_zero, vnorm_eq]
    have := mesh_nonneg m
    have := (T1.budget_pos B "L12_a" σ s 0).le
    positivity
  · intro σ hσ hσlam m f hf t ht
    rw [linearError_eq]
    apply NBound_zero hL
    rw [vnorm_eq]
    have := mesh_nonneg m
    have := tw_nonneg t
    have := (T1.budget_pos B "L12_b" σ 0 0).le
    positivity
  · intro σ hσ hσlam m f hf t ht
    rw [linearError_eq]
    apply NBound_zero hL
    rw [vnorm_eq]
    have := mesh_nonneg m
    have := tw_nonneg t
    have := (T1.budget_pos B "L12_c" σ 0 0).le
    positivity
  · intro σ hσ hσlam m
    rw [Lambda_zero]
    refine ⟨measurable_const, ?_⟩
    intro p hp
    rcases hp with rfl | rfl | rfl <;>
      simp only [Pi.zero_apply, Real.zero_rpow (by norm_num : (1:ℝ) ≠ 0),
        Real.zero_rpow (by norm_num : (2:ℝ) ≠ 0), Real.zero_rpow (by norm_num : (4:ℝ) ≠ 0)]
    all_goals refine ⟨integrable_zero _ _ _, ?_⟩
    all_goals rw [integral_zero, Real.zero_rpow (by norm_num)]
    all_goals have := mesh_nonneg m
    all_goals unfold D01Budget.bound
    all_goals positivity
  · intro σ hσ hσlam m
    refine ⟨fun t _ => physical_existsUnique hL m t, ?_⟩
    rw [Lambda1_zero]
    refine ⟨measurable_const, integrable_zero _ _ _, ?_⟩
    simp only [Pi.zero_apply, integral_zero]
    have := mesh_nonneg m
    have := (T1.budget_pos B "L12_e" σ 0 0).le
    positivity

#print axioms L12_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Evolution.lean <==
import OrderingError.Spec11.NonTrivialModel.Algebra
import Mathlib.Analysis.Complex.RealDeriv
import Mathlib.Analysis.Complex.Basic
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.TangentCone.Real

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L)

section Generic
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E]

theorem exp_hasDeriv (a : ℝ) (x : E) (r : ℝ) :
    HasDerivAt (fun s : ℝ => (Real.exp (-a * s) : ℂ) • x)
      ((-a : ℂ) • ((Real.exp (-a * r) : ℂ) • x)) r := by
  have h := (((hasDerivAt_id r).const_mul (-a)).exp.ofReal_comp).smul_const x
  simpa only [id_eq, mul_one, smul_smul, Complex.ofReal_mul, Complex.ofReal_neg, mul_comm] using h

theorem exp_time_hasDeriv (a : ℝ) (x : E) (t : Time) :
    HasDerivWithinAt (fun s : ℝ => (Real.exp (-a * (Real.toNNReal s : ℝ)) : ℂ) • x)
      ((-a : ℂ) • ((Real.exp (-a * t) : ℂ) • x)) (Ici 0) t := by
  exact (exp_hasDeriv a x t).hasDerivWithinAt.congr_of_mem
    (fun s hs => by rw [Real.coe_toNNReal s hs]) t.coe_nonneg

theorem scalar_resolvent (a q : ℝ) (haq : 0 < q + a) (x : E) :
    (q : ℂ) • (((q + a : ℝ) : ℂ)⁻¹ • x) -
      (-a : ℂ) • (((q + a : ℝ) : ℂ)⁻¹ • x) = x := by
  rw [← sub_smul, smul_smul]
  have hn : ((q + a : ℝ) : ℂ) ≠ 0 := by exact_mod_cast haq.ne'
  have he : (q : ℂ) - (-a : ℂ) = ((q + a : ℝ) : ℂ) := by push_cast; ring
  rw [he, mul_inv_cancel₀ hn, one_smul]

end Generic

theorem inner_real_smul {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]
    (a : ℝ) (x : E) : (inner ℂ x ((a : ℂ) • x)).re = a * ‖x‖^2 := by
  rw [inner_smul_right, inner_self_eq_norm_sq_to_K]
  change ((a : ℂ) * ((‖x‖ : ℝ) : ℂ)^2).re = _
  rw [← Complex.ofReal_pow, ← Complex.ofReal_mul]
  rfl

theorem A_bijective : Function.Bijective (model.{u} L κ hL).A := by
  have hn : (-D01lambda L : ℂ) ≠ 0 := by
    exact neg_ne_zero.mpr (by exact_mod_cast (lambda_pos hL).ne')
  constructor
  · intro x y h
    change (-D01lambda L : ℂ) • full.val x = (-D01lambda L : ℂ) • full.val y at h
    apply fullEquiv.injective
    exact smul_right_injective _ hn h
  · intro x
    refine ⟨full.ofH ((-D01lambda L : ℂ)⁻¹ • x), ?_⟩
    change (-D01lambda L : ℂ) • full.val (full.ofH ((-D01lambda L : ℂ)⁻¹ • x)) = x
    rw [T1.Kernel.val_ofH _ (by trivial), smul_inv_smul₀ hn]

theorem maximalAccretive_holds : (model.{u} L κ hL).MaximalAccretive := by
  constructor
  · intro x
    change 0 ≤ (inner ℂ (full.val x) (-((-D01lambda L : ℂ) • full.val x))).re
    rw [← neg_smul, neg_neg, inner_real_smul]
    positivity [lambda_pos hL]
  · intro q hq f
    refine ⟨full.ofH (((q + D01lambda L : ℝ) : ℂ)⁻¹ • f), ?_⟩
    change (q : ℂ) • full.val (full.ofH _) - (-D01lambda L : ℂ) • full.val (full.ofH _) = f
    rw [T1.Kernel.val_ofH _ (by trivial)]
    exact scalar_resolvent _ _ (add_pos hq (lambda_pos hL)) f

theorem semigroup_holds : (model.{u} L κ hL).Semigroup := by
  refine ⟨?_, ?_, ?_⟩
  · apply ContinuousLinearMap.ext
    intro x
    change (Real.exp (-D01lambda L * (0 : Time)) : ℂ) • x = x
    simp
  · intro s t
    apply ContinuousLinearMap.ext
    intro x
    change (Real.exp (-D01lambda L * ((s + t : Time) : ℝ)) : ℂ) • x =
      (Real.exp (-D01lambda L * s) : ℂ) • ((Real.exp (-D01lambda L * t) : ℂ) • x)
    rw [smul_smul, ← Complex.ofReal_mul, ← Real.exp_add]
    congr 3
    push_cast
    ring
  · intro x
    change Continuous (fun t : Time => (Real.exp (-D01lambda L * t) : ℂ) • x)
    fun_prop

theorem generator_holds : (model.{u} L κ hL).Generator := by
  intro f y
  have hd : HasDerivWithinAt ((model.{u} L κ hL).realTime (fun t => (model.{u} L κ hL).T t f))
      ((-D01lambda L : ℂ) • f) (Ici 0) 0 := by
    change HasDerivWithinAt (fun s : ℝ =>
      (Real.exp (-D01lambda L * (Real.toNNReal s : ℝ)) : ℂ) • f)
      ((-D01lambda L : ℂ) • f) (Ici 0) 0
    simpa only [NNReal.coe_zero, mul_zero, Real.exp_zero, Complex.ofReal_one, one_smul]
      using exp_time_hasDeriv (D01lambda L) f 0
  constructor
  · intro hy
    refine ⟨by trivial, ?_⟩
    rw [applyA_eq]
    exact ((uniqueDiffWithinAt_Ici 0).eq_deriv (Ici 0) hy hd).symm
  · rintro ⟨hf, hy⟩
    rw [← hy, applyA_eq]
    exact hd

theorem domain_trajectories : ∀ f : ((model.{u} L κ hL).V 3).Space,
    ContDiffOn ℝ 1 ((model.{u} L κ hL).realTime (fun t => (model.{u} L κ hL).T t (((model.{u} L κ hL).V 3).val f))) (Ici 0) ∧
    ∀ t : Time, (model.{u} L κ hL).T t (((model.{u} L κ hL).V 3).val f) ∈ ((model.{u} L κ hL).V 3).carrier ∧
      (model.{u} L κ hL).applyA ((model.{u} L κ hL).T t (((model.{u} L κ hL).V 3).val f)) = (model.{u} L κ hL).T t ((model.{u} L κ hL).A f) ∧
      HasDerivWithinAt ((model.{u} L κ hL).realTime (fun s => (model.{u} L κ hL).T s (((model.{u} L κ hL).V 3).val f)))
        ((model.{u} L κ hL).applyA ((model.{u} L κ hL).T t (((model.{u} L κ hL).V 3).val f))) (Ici 0) t := by
  intro f
  constructor
  · have hc : ContDiff ℝ 1 (fun r : ℝ => (Real.exp (-D01lambda L * r) : ℂ) • full.val f) := by
      exact (Complex.ofRealCLM.contDiff.comp (Real.contDiff_exp.comp (contDiff_const.mul contDiff_id))).smul contDiff_const
    apply hc.contDiffOn.congr
    intro r hr
    change (Real.exp (-D01lambda L * (Real.toNNReal r : ℝ)) : ℂ) • full.val f = _
    rw [Real.coe_toNNReal r hr]
  · intro t
    refine ⟨by trivial, ?_, ?_⟩
    · rw [applyA_eq]
      change (-D01lambda L : ℂ) • ((Real.exp (-D01lambda L * t) : ℂ) • full.val f) =
        (Real.exp (-D01lambda L * t) : ℂ) • ((-D01lambda L : ℂ) • full.val f)
      exact smul_comm _ _ _
    · rw [applyA_eq]
      exact exp_time_hasDeriv (D01lambda L) (full.val f) t

theorem L01_b_holds : L01_b (model.{u} L κ hL) :=
  ⟨A_bijective hL, maximalAccretive_holds hL, semigroup_holds hL,
    generator_holds hL, domain_trajectories hL⟩

#print axioms L01_b_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/ForcedEnergy.lean <==
import OrderingError.Spec11.NonTrivialModel.WeightedSources
import OrderingError.Spec11.NonTrivialModel.ResponseContinuity
import OrderingError.Spec11.NonTrivialModel.Budget

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
local instance : InnerProductSpace ℝ Scalar.{u} := InnerProductSpace.complexToReal
variable {L κ : ℝ} (hL : 0 < L)

theorem weighted_Kstrong (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    (Real.exp (σ*t) : ℂ) • (model.{u} L κ hL).Kstrong g t =
      TimeKernel.vectorResponse (D01lambda L-σ) (weightedSource σ g) t := by
  unfold Model.Kstrong TimeKernel.vectorResponse
  rw [← integral_smul, ← integral_indicator measurableSet_Iic]
  apply integral_congr_ae
  filter_upwards with s
  by_cases hs : s ≤ t
  · rw [Set.indicator_of_mem (show s ∈ Iic t from hs)]
    rw [TimeKernel.kernel, ite_eq_left hs, weightedSource, T_eq, NNReal.coe_sub hs]
    change (Real.exp (σ*t) : ℂ) • ((Real.exp (-D01lambda L*((t:ℝ)-s)) : ℂ) • g s) =
      (Real.exp (-(D01lambda L-σ)*((t:ℝ)-s)) : ℂ) • ((Real.exp (σ*s) : ℂ) • g s)
    rw [smul_smul, smul_smul, ← Complex.ofReal_mul, ← Complex.ofReal_mul, ← Real.exp_add, ← Real.exp_add]
    congr 3
    ring
  · simp only [Set.indicator_of_notMem (show s ∉ Iic t from hs),
      TimeKernel.kernel, ite_eq_right hs, zero_smul]

theorem Kstrong_representation (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    (model.{u} L κ hL).Kstrong g t = (Real.exp (-σ*t) : ℂ) •
      TimeKernel.vectorResponse (D01lambda L-σ) (weightedSource σ g) t := by
  rw [← weighted_Kstrong (κ := κ) hL]
  rw [smul_smul, ← Complex.ofReal_mul, ← Real.exp_add]
  simp only [neg_mul, neg_add_cancel, Real.exp_zero, Complex.ofReal_one, one_smul]

theorem weighted_Knorm (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    Real.exp (σ*t)*‖(model.{u} L κ hL).Kstrong g t‖ =
      ‖TimeKernel.vectorResponse (D01lambda L-σ) (weightedSource σ g) t‖ := by
  rw [← weighted_Kstrong (κ := κ) hL, norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

theorem weighted_Ksquare (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    Real.exp (2*σ*t)*‖(model.{u} L κ hL).Kstrong g t‖^2 =
      ‖TimeKernel.vectorResponse (D01lambda L-σ) (weightedSource σ g) t‖^2 := by
  rw [← weighted_Knorm hL, mul_pow, exp_square]

theorem Kstrong_X0_energy {σ : ℝ} (hσ : σ < D01lambda L) {g : Time → Scalar.{u}}
    (hg : MemLp (weightedSource σ g) 2 timeMeasure) :
    (model.{u} L κ hL).X0 σ ((model.{u} L κ hL).Kstrong g) ∧ (model.{u} L κ hL).energy σ ((model.{u} L κ hL).Kstrong g) ≤
      (Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹) *
      Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure) := by
  have ha : 0 < D01lambda L-σ := sub_pos.mpr hσ
  have hc : Continuous ((model.{u} L κ hL).Kstrong g) := by
    have hrep := funext (Kstrong_representation (κ := κ) hL σ g)
    rw [hrep]
    exact (by fun_prop : Continuous (fun t : Time => (Real.exp (-σ*t) : ℂ))).smul
      (TimeKernel.vectorResponse_continuous ha hg)
  have hI : Integrable (fun t : Time => Real.exp (2*σ*t)*‖(model.{u} L κ hL).Kstrong g t‖^2) timeMeasure := by
    rw [funext (weighted_Ksquare (κ := κ) hL σ g)]
    exact TimeKernel.vectorResponse_square_integrable ha hg
  have hS : ∀ t : Time, Real.exp (σ*t)*‖(model.{u} L κ hL).Kstrong g t‖ ≤
      Real.sqrt ((D01lambda L-σ)⁻¹*(∫ s, ‖weightedSource σ g s‖^2 ∂timeMeasure)) := by
    intro t
    rw [weighted_Knorm]
    exact TimeKernel.vectorResponse_uniform_bound ha hg t
  have he := energy_ambient (κ := κ) hL hc hS hI
  refine ⟨⟨he.1, ?_⟩, ?_⟩
  · rw [funext (weighted_Knorm (κ := κ) hL σ g)]
    exact TimeKernel.vectorResponse_tendsto ha hg
  · have hi := TimeKernel.vectorResponse_integral_bound ha hg
    rw [funext (weighted_Ksquare (κ := κ) hL σ g)] at he
    have hs := Real.sqrt_le_sqrt hi
    rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (inv_pos.mpr ha).le] at hs
    have hp := mul_le_mul_of_nonneg_left hs (inv_pos.mpr (p_pos hL)).le
    have hx := he.2.trans (add_le_add le_rfl hp)
    rw [Real.sqrt_mul (inv_pos.mpr ha).le] at hx
    exact hx.trans_eq (by ring)

def forcingConstant (L σ : ℝ) : ℝ :=
  1+(D01p L)⁻¹*Real.sqrt ((2*(D01lambda L-σ))⁻¹) +
  (D01p L)⁻¹*(Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹)

theorem forced_energy {σ : ℝ} (hσ : σ < D01lambda L) (f : Scalar.{u}) {g : Time → Scalar.{u}}
    (hg : MemLp (weightedSource σ g) 2 timeMeasure) :
    (model.{u} L κ hL).X0 σ ((model.{u} L κ hL).linearFlow none f + (model.{u} L κ hL).Kstrong g) ∧
    (model.{u} L κ hL).energy σ ((model.{u} L κ hL).linearFlow none f + (model.{u} L κ hL).Kstrong g) ≤ forcingConstant L σ *
      (‖f‖+D01p L*Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure)) := by
  have ha : 0 < D01lambda L-σ := sub_pos.mpr hσ
  have hf := free_X0_energy (κ := κ) hL hσ f
  have hk := Kstrong_X0_energy (κ := κ) hL hσ hg
  constructor
  · exact T1.X0_add hf.1 hk.1
  · have hb := T1.energy_add_le hf.1 hk.1
    have hbound := hb.trans (add_le_add hf.2 hk.2)
    apply hbound.trans
    have hp := p_pos hL
    have hi := (inv_pos.mpr hp).le
    have hsq := Real.sqrt_nonneg (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure)
    have hinv := (inv_pos.mpr ha).le
    have hn := norm_nonneg f
    unfold forcingConstant
    have he : (D01p L)⁻¹*(Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹)*
        (D01p L*Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure)) =
        (Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹)*
          Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure) := by field_simp [hp.ne']
    have h0 : 0 ≤ (1+(D01p L)⁻¹*Real.sqrt ((2*(D01lambda L-σ))⁻¹))*
        (D01p L*Real.sqrt (∫ t, ‖weightedSource σ g t‖^2 ∂timeMeasure)) := by positivity
    have h1 : 0 ≤ (D01p L)⁻¹*(Real.sqrt ((D01lambda L-σ)⁻¹)+(D01p L)⁻¹*(D01lambda L-σ)⁻¹)*‖f‖ := by positivity
    nlinarith

#print axioms weighted_Kstrong
#print axioms Kstrong_X0_energy
#print axioms forced_energy
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/ForcedPremises.lean <==
import OrderingError.Spec11.NonTrivialModel.ForcedEnergy
import OrderingError.Spec11.NonTrivialModel.Discrete

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L)

def finalBudget (L : ℝ) : D01Budget := budget L (forcingConstant L)

theorem L03_c_holds : L03_c (model.{u} L κ hL) (finalBudget L) := by
  intro σ hσ hσlam f g hg
  have hm := weightedSource_memLp hg.1 (strong_weighted_square hL hg)
  have hf := forced_energy (κ := κ) hL hσlam f hm
  refine ⟨hf.1, ?_⟩
  rw [← sourceClass_norm hL hg] at hf
  have hb := (budget_bounds hL (forcingConstant L) "L03_c" σ 0 0).2.2.2.2.2
  exact hf.2.trans (mul_le_mul_of_nonneg_right hb (add_nonneg (norm_nonneg f) (norm_nonneg _)))

theorem L03_holds : L03 (model.{u} L κ hL) (finalBudget L) :=
  ⟨L03_a_holds hL _, L03_b_holds hL _, L03_c_holds hL⟩

theorem L05_d_holds : L05_d (model.{u} L κ hL) (finalBudget L) := by
  intro σ hσ hσlam m x g hg
  have hgm : AEStronglyMeasurable (fun t => (g t : Scalar.{u})) timeMeasure :=
    continuous_subtype_val.comp_aestronglyMeasurable hg.1
  have hm := weightedSource_memLp hgm (discrete_weighted_square hL m hg)
  have hf := forced_energy (κ := κ) hL hσlam (x:Scalar.{u}) hm
  have he : (model.{u} L κ hL).DiscreteForced m x g = (model.{u} L κ hL).linearFlow none (x:Scalar.{u}) + (model.{u} L κ hL).Kstrong (fun t => (g t:Scalar.{u})) := rfl
  rw [he]
  refine ⟨hf.1, ?_⟩
  rw [discrete_size hL]
  have hb := (budget_bounds hL (forcingConstant L) "L05_d" σ 0 0).2.2.2.2.2
  exact hf.2.trans (mul_le_mul_of_nonneg_right hb (add_nonneg (norm_nonneg x) (by positivity [p_pos hL])))

theorem L05_holds : L05 (model.{u} L κ hL) (finalBudget L) :=
  ⟨L05_a_holds hL, L05_b_holds hL, L05_c_holds hL, L05_d_holds hL⟩

#print axioms L03_holds
#print axioms L05_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Foundation.lean <==
import OrderingError.Spec11.Final.Core
import OrderingError.Spec11.Threads.T1.KernelBasic
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Analysis.InnerProductSpace.LinearMap
import Mathlib.Algebra.Module.ULift
import Mathlib.Analysis.Normed.Module.FiniteDimension

set_option linter.unusedVariables false
noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
def Scalar : Type u := ULift.{u} ℂ
instance scalarNontrivial : Nontrivial Scalar.{u} := inferInstanceAs (Nontrivial (ULift.{u} ℂ))
instance scalarNormedRing : NormedCommRing Scalar.{u} :=
  inferInstanceAs (NormedCommRing (ULift.{u} ℂ))
instance scalarAlgebra : NormedAlgebra ℂ Scalar.{u} :=
  inferInstanceAs (NormedAlgebra ℂ (ULift.{u} ℂ))
instance scalarComplete : CompleteSpace Scalar.{u} :=
  inferInstanceAs (CompleteSpace (ULift.{u} ℂ))
abbrev Scalar.down (x : Scalar.{u}) : ℂ := (show ULift.{u} ℂ from x).down
@[simp] theorem down_zero : (0 : Scalar.{u}).down = 0 := rfl
@[simp] theorem down_one : (1 : Scalar.{u}).down = 1 := rfl
@[simp] theorem down_add (x y : Scalar.{u}) : (x + y).down = x.down + y.down := rfl
@[simp] theorem down_neg (x : Scalar.{u}) : (-x).down = -x.down := rfl
@[simp] theorem down_sub (x y : Scalar.{u}) : (x - y).down = x.down - y.down := rfl
@[simp] theorem down_mul (x y : Scalar.{u}) : (x * y).down = x.down * y.down := rfl
@[simp] theorem down_smul (c : ℂ) (x : Scalar.{u}) : (c • x).down = c * x.down := rfl
@[simp] theorem down_mk (c : ℂ) : (show Scalar.{u} from ⟨c⟩).down = c := rfl
@[simp] theorem down_norm (x : Scalar.{u}) : ‖x.down‖ = ‖x‖ := rfl


instance scalarInner : InnerProductSpace ℂ Scalar.{u} where
  inner x y := inner ℂ x.down y.down
  norm_sq_eq_re_inner x := InnerProductSpace.norm_sq_eq_re_inner x.down
  conj_inner_symm x y := inner_conj_symm _ _
  add_left x y z := inner_add_left _ _ _
  smul_left x y r := inner_smul_left _ _ _

@[simp] theorem scalar_inner (x y : Scalar.{u}) :
    inner ℂ x y = inner ℂ x.down y.down := rfl

def downEquiv : Scalar.{u} ≃ₗ[ℂ] ℂ where
  toFun := ULift.down
  invFun := ULift.up
  left_inv := fun _ => rfl
  right_inv := fun _ => rfl
  map_add' := fun _ _ => rfl
  map_smul' := fun _ _ => rfl

instance scalarFinite : FiniteDimensional ℂ Scalar.{u} :=
  FiniteDimensional.of_injective downEquiv.toLinearMap downEquiv.injective

theorem scalar_norm (x : Scalar.{u}) : ‖x‖ = ‖x.down‖ := rfl

@[instance_reducible] def pullCore {G : Type*} [AddCommGroup G] [Module ℂ G]
    (f : G →ₗ[ℂ] Scalar.{u}) (hf : Function.Injective f) :
    InnerProductSpace.Core ℂ G where
  inner x y := inner ℂ (f x) (f y)
  conj_inner_symm x y := inner_conj_symm _ _
  re_inner_nonneg x := inner_self_nonneg
  add_left x y z := by simp only [map_add, inner_add_left]
  smul_left x y r := by simp only [map_smul, inner_smul_left]
  definite x hx := hf (by simpa only [map_zero, inner_self_eq_zero] using hx)

def scaled (c : ℝ) (hc : 0 < c) : D03Subspace Scalar.{u} where
  carrier := ⊤
  core := pullCore ((c : ℂ) • (⊤ : Submodule ℂ Scalar.{u}).subtype) (by
    intro x y h
    apply Subtype.ext
    exact smul_right_injective _ (by exact_mod_cast hc.ne') h)

@[simp] theorem scaled_mem (c : ℝ) (hc : 0 < c) (x : Scalar.{u}) :
    x ∈ (scaled.{u} c hc).carrier := trivial

@[simp] theorem scaled_val_ofH (c : ℝ) (hc : 0 < c) (x : Scalar.{u}) :
    (scaled.{u} c hc).val ((scaled.{u} c hc).ofH x) = x := by
  exact T1.Kernel.val_ofH _ (by trivial)

@[simp] theorem scaled_norm (c : ℝ) (hc : 0 < c) (x : (scaled.{u} c hc).Space) :
    ‖x‖ = c * ‖(scaled.{u} c hc).val x‖ := by
  change Real.sqrt (RCLike.re (inner ℂ ((c : ℂ) • (scaled.{u} c hc).val x)
    ((c : ℂ) • (scaled.{u} c hc).val x))) = _
  rw [← norm_sq_eq_re_inner]
  rw [Real.sqrt_sq (norm_nonneg _), norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos hc]

@[simp] theorem scaled_size (c : ℝ) (hc : 0 < c) (x : Scalar.{u}) :
    (scaled.{u} c hc).size x = c * ‖x‖ := by
  simp only [D03Subspace.size, scaled_norm, scaled_val_ofH]

def full : D03Subspace Scalar.{u} := scaled 1 zero_lt_one

@[simp] theorem full_size (x : Scalar.{u}) : full.{u}.size x = ‖x‖ := by
  simp [full]

@[simp] theorem full_norm (x : full.{u}.Space) : ‖x‖ = ‖full.val x‖ := by
  change ‖(show (scaled.{u} 1 zero_lt_one).Space from x)‖ = ‖(scaled.{u} 1 zero_lt_one).val x‖
  exact (scaled_norm 1 zero_lt_one x).trans (one_mul _)

def fullEquiv : full.{u}.Space ≃ₗᵢ[ℂ] Scalar.{u} where
  toLinearEquiv := Submodule.topEquiv
  norm_map' x := (full_norm x).symm

instance fullComplete : CompleteSpace full.{u}.Space :=
  fullEquiv.toIsometryEquiv.completeSpace_iff.mpr inferInstance

instance fullFinite : FiniteDimensional ℂ full.{u}.Space :=
  FiniteDimensional.of_injective fullEquiv.toLinearMap fullEquiv.injective

@[simp] theorem full_ofH (x : Scalar.{u}) : full.{u}.ofH x = fullEquiv.symm x := by
  apply Subtype.ext
  exact scaled_val_ofH 1 zero_lt_one x

@[simp] theorem full_val (x : full.{u}.Space) : full.val x = fullEquiv x := rfl

theorem p_pos {L : ℝ} (hL : 0 < L) : 0 < D01p L := by
  unfold D01p
  positivity

theorem lambda_pos {L : ℝ} (hL : 0 < L) : 0 < D01lambda L := by
  unfold D01lambda D01a
  exact div_pos (by norm_num) (sq_pos_of_pos (p_pos hL))

def conjugation : Scalar.{u} →ₗ⋆[ℂ] Scalar.{u} where
  toFun x := ⟨star x.down⟩
  map_add' x y := by
    apply ULift.ext
    change star (x.down + y.down) = star x.down + star y.down
    exact star_add _ _
  map_smul' c x := by
    apply ULift.ext
    change star (c * x.down) = star c * star x.down
    simp [star_mul, mul_comm]

def scalarProduct : Scalar.{u} →ₗ[ℂ] Scalar.{u} →ₗ[ℂ] Scalar.{u} :=
  LinearMap.mul ℂ Scalar.{u}

def scalarForm (a : ℝ) : full.{u}.Space →ₗ[ℂ] full.{u}.Space →ₗ⋆[ℂ] ℂ where
  toFun f :=
    { toFun := fun g => (a : ℂ) * (full.val f).down * star (full.val g).down
      map_add' := fun g h => by simp [mul_add]
      map_smul' := fun c g => by simp [mul_comm, mul_left_comm] }
  map_add' f g := by ext h; simp [mul_add, add_mul]
  map_smul' c f := by ext g; simp [mul_comm, mul_left_comm]

abbrev model (L κ : ℝ) (hL : 0 < L) : Model.{u} L κ where
  ambient := ⟨Scalar.{u}⟩
  V _ := full
  E4 := full
  energyCore := (scaled (D01p L)⁻¹ (inv_pos.mpr (p_pos hL))).core
  n1Core := full.core
  n2Core := full.core
  n3Core := full.core
  J := conjugation
  A := (-D01lambda L : ℂ) • full.val
  T t := (Real.exp (-D01lambda L * t) : ℂ) • ContinuousLinearMap.id ℂ Scalar.{u}
  b := scalarForm (D01lambda L)
  X _ := ⊤
  Pi _ := Submodule.topEquiv.symm.toLinearMap
  Ritz _ := LinearMap.id
  Ah _ := (-D01lambda L : ℂ) • LinearMap.id
  Th _ t := (Real.exp (-D01lambda L * t) : ℂ) • ContinuousLinearMap.id ℂ _
  F := (scalarProduct.compl₂ full.val).comp full.val

@[simp] theorem model_H (L κ : ℝ) (hL : 0 < L) : (model.{u} L κ hL).H = Scalar.{u} := rfl

#print axioms model
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/FreeEnergy.lean <==
import OrderingError.Spec11.NonTrivialModel.Evolution
import OrderingError.Spec11.NonTrivialModel.Dual
import OrderingError.Spec11.NonTrivialModel.TimeKernels
import OrderingError.Spec11.Threads.T1.WeightedL2

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L)

def energyLift : Scalar.{u} →L[ℂ] (model.{u} L κ hL).energySpace.Space :=
  LinearMap.toContinuousLinearMap (Submodule.topEquiv.symm.toLinearMap)

theorem energyLift_val (x : Scalar.{u}) : (model.{u} L κ hL).energySpace.val (energyLift hL x) = x := rfl

theorem energy_lift_cont {w : Time → Scalar.{u}} (hw : Continuous w) : (model.{u} L κ hL).AELift (model.{u} L κ hL).energySpace w := by
  refine ⟨fun t => energyLift hL (w t), ((energyLift hL).continuous.comp hw).aestronglyMeasurable, ?_⟩
  exact Eventually.of_forall fun t => energyLift_val hL (w t)

theorem energy_ambient {σ S : ℝ} {w : Time → Scalar.{u}} (hw : Continuous w)
    (hS : ∀ t : Time, Real.exp (σ*t)*‖w t‖ ≤ S)
    (hI : Integrable (fun t : Time => Real.exp (2*σ*t)*‖w t‖^2) timeMeasure) :
    (model.{u} L κ hL).Energy σ w ∧ (model.{u} L κ hL).energy σ w ≤
      S + (D01p L)⁻¹ * Real.sqrt (∫ t : Time, Real.exp (2*σ*t)*‖w t‖^2 ∂timeMeasure) := by
  have he : (fun t : Time => Real.exp (2*σ*t)*(model.{u} L κ hL).d1 (w t)^2) =
      fun t : Time => (D01p L)⁻¹^2 * (Real.exp (2*σ*t)*‖w t‖^2) := by
    funext t
    rw [d1_eq]
    ring
  have hD : Integrable (fun t : Time => Real.exp (2*σ*t)*(model.{u} L κ hL).d1 (w t)^2) timeMeasure := by
    rw [he]
    exact hI.const_mul _
  refine ⟨⟨hw, ⟨S,hS⟩, energy_lift_cont hL hw, hD⟩, ?_⟩
  unfold Model.energy
  rw [he, integral_const_mul, Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (inv_pos.mpr (p_pos hL)).le]
  apply add_le_add _ le_rfl
  apply csSup_le (Set.range_nonempty _)
  rintro r ⟨t,rfl⟩
  exact hS t

theorem exp_square (b : ℝ) (t : Time) : Real.exp (b*t)^2 = Real.exp (2*b*t) := by
  rw [pow_two, ← Real.exp_add]
  congr 1
  ring

theorem exp_time_integrable {a : ℝ} (ha : 0 < a) :
    Integrable (fun t : Time => Real.exp (-a*t)) timeMeasure := by
  simpa [TimeKernel.kernel] using TimeKernel.kernel_integrable_future ha 0

theorem exp_time_integral {a : ℝ} (ha : 0 < a) :
    ∫ t : Time, Real.exp (-a*t) ∂timeMeasure = a⁻¹ := by
  simpa [TimeKernel.kernel] using TimeKernel.kernel_integral_future ha 0

theorem exp_time_tendsto {a : ℝ} (ha : 0 < a) :
    Tendsto (fun t : Time => Real.exp (-a*t)) atTop (𝓝 0) := by
  have h1 : Tendsto (fun t : Time => (t : ℝ)) atTop atTop := NNReal.tendsto_coe_atTop.mpr tendsto_id
  have h2 := Real.tendsto_exp_neg_atTop_nhds_zero.comp (h1.const_mul_atTop ha)
  refine h2.congr (fun t => ?_)
  simp only [Function.comp_apply]
  congr 1
  ring

theorem exp_finite_integral {a : ℝ} (ha : 0 < a) (t : Time) :
    ∫ s in Iic t, Real.exp (-a*(s:ℝ)) ∂timeMeasure = (1-Real.exp (-a*t))/a := by
  rw [T1.Kernel.setIntegral_Iic_time]
  have he : (∫ x in (0:ℝ)..t, Real.exp (-a*(Real.toNNReal x : ℝ))) =
      ∫ x in (0:ℝ)..t, Real.exp (-a*x) := by
    apply intervalIntegral.integral_congr
    intro x hx
    rw [uIcc_of_le t.coe_nonneg] at hx
    dsimp only
    rw [Real.coe_toNNReal x hx.1]
  rw [he, intervalIntegral.integral_comp_mul_left Real.exp (neg_ne_zero.mpr ha.ne'), integral_exp]
  simp only [mul_zero, Real.exp_zero, smul_eq_mul]
  field_simp
  ring

theorem weighted_free_norm (σ : ℝ) (f : Scalar.{u}) (t : Time) :
    Real.exp (σ*t)*‖(model.{u} L κ hL).T t f‖ = Real.exp (-(D01lambda L-σ)*t)*‖f‖ := by
  rw [norm_T, ← mul_assoc, ← Real.exp_add]
  congr 2
  ring

theorem weighted_free_square (σ : ℝ) (f : Scalar.{u}) (t : Time) :
    Real.exp (2*σ*t)*‖(model.{u} L κ hL).T t f‖^2 = Real.exp (-(2*(D01lambda L-σ))*t)*‖f‖^2 := by
  rw [norm_T, mul_pow, exp_square, ← mul_assoc, ← Real.exp_add]
  congr 2
  ring

theorem free_X0_energy {σ : ℝ} (hσ : σ < D01lambda L) (f : Scalar.{u}) :
    (model.{u} L κ hL).X0 σ (fun t => (model.{u} L κ hL).T t f) ∧
    (model.{u} L κ hL).energy σ (fun t => (model.{u} L κ hL).T t f) ≤
      (1+(D01p L)⁻¹ * Real.sqrt ((2*(D01lambda L-σ))⁻¹))*‖f‖ := by
  have ha : 0 < D01lambda L-σ := sub_pos.mpr hσ
  have h2a : 0 < 2*(D01lambda L-σ) := by positivity
  have hI : Integrable (fun t : Time => Real.exp (2*σ*t)*‖(model.{u} L κ hL).T t f‖^2) timeMeasure := by
    have heq := funext (weighted_free_square (κ := κ) hL σ f)
    rw [heq]
    exact (exp_time_integrable h2a).mul_const _
  have hS : ∀ t : Time, Real.exp (σ*t)*‖(model.{u} L κ hL).T t f‖ ≤ ‖f‖ := by
    intro t
    rw [weighted_free_norm]
    have he : Real.exp (-(D01lambda L-σ)*t) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [t.coe_nonneg])
    exact mul_le_of_le_one_left (norm_nonneg f) he
  have he := energy_ambient (κ := κ) hL ((semigroup_holds hL).2.2 f) hS hI
  refine ⟨⟨he.1, ?_⟩, ?_⟩
  · have ht := (exp_time_tendsto ha).mul_const ‖f‖
    simpa only [weighted_free_norm (κ := κ) hL, zero_mul] using ht
  · have hi : (∫ t : Time, Real.exp (2*σ*t)*‖(model.{u} L κ hL).T t f‖^2 ∂timeMeasure) =
        (2*(D01lambda L-σ))⁻¹ * ‖f‖^2 := by
      have heq := funext (weighted_free_square (κ := κ) hL σ f)
      rw [heq]
      rw [integral_mul_const, exp_time_integral h2a]
    rw [hi, Real.sqrt_mul (inv_pos.mpr h2a).le, Real.sqrt_sq (norm_nonneg f)] at he
    exact he.2.trans_eq (by ring)

theorem free_finiteGradient (f : Scalar.{u}) (t : Time) :
    (model.{u} L κ hL).FiniteGradient (fun s => (model.{u} L κ hL).T s f) t := by
  constructor
  · exact energy_lift_cont hL ((semigroup_holds hL).2.2 f)
  · rw [T1.Kernel.integrableOn_Iic_time_iff]
    dsimp only
    simp_rw [d1_eq (κ := κ) hL, norm_T (κ := κ) hL]
    apply Continuous.intervalIntegrable
    fun_prop

theorem kato_identity (f : Scalar.{u}) (t : Time) :
    ‖(model.{u} L κ hL).T t f‖^2 + 2*D01a*(∫ s in Iic t, (model.{u} L κ hL).d1 ((model.{u} L κ hL).T s f)^2 ∂timeMeasure) = ‖f‖^2 := by
  have he : (fun s : Time => (model.{u} L κ hL).d1 ((model.{u} L κ hL).T s f)^2) =
      fun s : Time => ((D01p L)⁻¹^2*‖f‖^2) * Real.exp (-(2*D01lambda L)*s) := by
    funext s
    rw [d1_eq, norm_T, mul_pow, mul_pow, exp_square]
    have hx : 2*(-D01lambda L)*(s:ℝ) = -(2*D01lambda L)*s := by ring
    rw [hx]
    ring
  rw [he, integral_const_mul, exp_finite_integral (mul_pos (by norm_num) (lambda_pos hL)),
    norm_T, mul_pow, exp_square]
  have hx : 2*(-D01lambda L)*(t:ℝ) = -(2*D01lambda L)*t := by ring
  rw [hx]
  dsimp only [D01lambda, D01a]
  field_simp [(p_pos hL).ne']
  ring

theorem L01_c_holds : L01_c (model.{u} L κ hL) := by
  constructor
  · intro t
    apply ContinuousLinearMap.opNorm_le_bound _ (Real.exp_pos _).le
    intro f
    exact (norm_T hL t f).le
  · intro f t
    exact ⟨free_finiteGradient hL f t, (kato_identity hL f t).le⟩

theorem L01_holds : L01 (model.{u} L κ hL) := ⟨L01_a_holds hL, L01_b_holds hL, L01_c_holds hL⟩

#print axioms energy_ambient
#print axioms free_X0_energy
#print axioms L01_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/LinearBounds.lean <==
import OrderingError.Spec11.NonTrivialModel.Budget
import OrderingError.Spec11.NonTrivialModel.Evolution
import OrderingError.Spec11.NonTrivialModel.ZeroErrors

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

theorem mul_bound (B : D01Budget) (tag : String) (σ s r : ℝ) {x : ℝ} (hx : 0 ≤ x) :
    x ≤ B.bound tag σ s r * x := by
  nlinarith [T1.budget_one_le B tag σ s r]

theorem scalar_between {c b x : ℝ} (hc : 0 < c) (hb : 0 < b) (hx : 0 ≤ x)
    (hcb : c ≤ b) (hib : c⁻¹ ≤ b) : b⁻¹ * x ≤ c * x ∧ c*x ≤ b*x := by
  have hi : b⁻¹ ≤ c := by
    simpa only [inv_inv] using (inv_le_inv₀ hb (inv_pos.mpr hc)).mpr hib
  exact ⟨mul_le_mul_of_nonneg_right hi hx, mul_le_mul_of_nonneg_right hcb hx⟩

theorem L02_holds : L02 (model.{u} L κ hL) (budget L C) := by
  constructor
  · refine ⟨?_, ?_, ?_, ?_⟩
    · intro j hj hj3 f hf
      rw [vnorm_eq, nj_eq]
      simpa only [one_mul, inv_one] using scalar_between (c := 1) zero_lt_one
        (T1.budget_pos (budget L C) "L02_eq" 0 0 0) (norm_nonneg f)
        (T1.budget_one_le _ _ _ _ _) (by simpa using T1.budget_one_le (budget L C) "L02_eq" 0 0 0)
    · intro f hf
      rw [nj_eq, d1_eq]
      have hb := budget_bounds hL C "L02_d" 0 0 0
      exact scalar_between (inv_pos.mpr (p_pos hL)) (T1.budget_pos _ _ _ _ _) (norm_nonneg f)
        hb.2.1 (by simpa only [inv_inv] using hb.1)
    · intro f hf
      rw [nj_eq, norm_A]
      have hb := budget_bounds hL C "L02_A" 0 0 0
      exact scalar_between (lambda_pos hL) (T1.budget_pos _ _ _ _ _) (norm_nonneg f)
        hb.2.2.1 hb.2.2.2.1
    · intro r s hr hrs hs3 f hf
      rw [vnorm_eq, vnorm_eq]
      exact mul_bound _ _ _ _ _ (norm_nonneg f)
  · intro θ s hθ hθs hs3 hs f hf
    rw [vnorm_eq, vnorm_eq]
    have he : ‖f‖ ^ (1 - θ/s) * ‖f‖ ^ (θ/s) = ‖f‖ := by
      rw [← Real.rpow_add' (norm_nonneg f) (by ring_nf; norm_num)]
      simp
    rw [mul_assoc, he]
    exact mul_bound _ _ _ _ _ (norm_nonneg f)
  · intro θ hθ hθ3 f hf
    constructor
    · change Continuous (fun t : Time => full.ofH ((model.{u} L κ hL).T t f))
      simp only [full_ofH]
      exact fullEquiv.symm.continuous.comp ((semigroup_holds hL).2.2 f)
    · intro t
      refine ⟨by trivial, ?_⟩
      change full.size ((model.{u} L κ hL).T t f) ≤ _
      rw [full_size, norm_T, vnorm_eq]

theorem norm_Ah (m : D05Mesh L κ) (x : (model.{u} L κ hL).X m) :
    ‖(model.{u} L κ hL).Ah m x‖ = D01lambda L * ‖x‖ := by
  change ‖(-D01lambda L : ℂ) • x‖ = _
  rw [norm_smul, norm_neg]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (lambda_pos hL)]

theorem norm_Th (m : D05Mesh L κ) (t : Time) (x : (model.{u} L κ hL).X m) :
    ‖(model.{u} L κ hL).Th m t x‖ = Real.exp (-D01lambda L*t) * ‖x‖ := by
  change ‖(Real.exp (-D01lambda L*t) : ℂ) • x‖ = _
  rw [norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

theorem L04_a_holds : L04_a (model.{u} L κ hL) (budget L C) := by
  refine ⟨?_, ?_, ?_⟩
  · intro m f ψ
    rw [project_eq, sub_self, inner_zero_right]
  · intro m s hs hs4 f hf j hj
    rw [project_eq, sub_self]
    apply NBound_zero hL
    rw [nj_eq]
    have := (T1.budget_pos (budget L C) "L04_a" 0 s j).le
    have := mesh_nonneg m
    positivity
  · intro m s hs f hf
    refine ⟨by trivial, ?_⟩
    change full.size ((model.{u} L κ hL).project m f) ≤ _
    rw [project_eq, full_size, vnorm_eq]
    exact mul_bound _ _ _ _ _ (norm_nonneg f)

theorem L04_b_holds : L04_b (model.{u} L κ hL) (budget L C) := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro m f hf ψ
    rw [ritzH_eq]
  · intro m f hf
    change (-D01lambda L : ℂ) • full.val (full.ofH f) = (model.{u} L κ hL).project m ((model.{u} L κ hL).applyA f)
    rw [T1.val_ofH _ (by trivial), project_eq, applyA_eq]
  · intro m f hf
    rw [ritzH_eq, sub_self]
    apply NBound_zero hL
    rw [nj_eq]
    have := (T1.budget_pos (budget L C) "L04_b3" 0 0 0).le
    positivity
  · intro m f hf
    rw [ritzH_eq, sub_self]
    apply NBound_zero hL
    rw [nj_eq]
    have := (T1.budget_pos (budget L C) "L04_b4" 0 0 0).le
    have := mesh_nonneg m
    positivity

theorem L04_c_holds : L04_c (model.{u} L κ hL) (budget L C) := by
  constructor
  · intro m x
    rw [nj_eq, norm_Ah]
    change ‖x‖ ≤ (budget L C).bound "L04_c1" * (D01lambda L * ‖x‖)
    have hb := (budget_bounds hL C "L04_c1" 0 0 0).2.2.2.1
    have h := mul_le_mul_of_nonneg_right hb ((lambda_pos hL).le)
    rw [inv_mul_cancel₀ (lambda_pos hL).ne'] at h
    have hh := mul_le_mul_of_nonneg_right h (norm_nonneg x)
    simpa only [one_mul, mul_assoc] using hh
  · intro m f hf
    rw [norm_Ah, nj_eq]
    exact mul_le_mul_of_nonneg_right (budget_bounds hL C "L04_c2" 0 0 0).2.2.1 (norm_nonneg f)

theorem coefficient_smoothing (B : D01Budget) (tag : String) (s r : ℝ)
    {c x : ℝ} (hc : 0 ≤ c) (hx : 0 ≤ x) (hcb : c ≤ B.bound tag 0 s r)
    (t : Time) (ht : 0 < t) (a : ℝ) (ha : a ≤ 0) :
    c * (Real.exp (-D01lambda L*t) * x) ≤
      B.bound tag 0 s r * D01tw t^a * Real.exp (-D01lambda L*t) * x := by
  have hb := (T1.budget_pos B tag 0 s r).le
  have hw := tw_power_one_le t ht ha
  have hh : c ≤ B.bound tag 0 s r * D01tw t^a :=
    hcb.trans (by nlinarith)
  have he := (Real.exp_pos (-D01lambda L*t)).le
  have h := mul_le_mul_of_nonneg_right hh (mul_nonneg he hx)
  simpa only [mul_assoc] using h

theorem L06_a_holds : L06_a (model.{u} L κ hL) (budget L C) := by
  constructor
  · intro m t ht x
    rw [norm_Ah, norm_Th]
    exact coefficient_smoothing (budget L C) "L06_a" 0 0 (lambda_pos hL).le (norm_nonneg x)
      (budget_bounds hL C "L06_a" 0 0 0).2.2.1 t ht _ (by norm_num)
  · intro t ht f
    refine ⟨by trivial, ?_⟩
    rw [norm_A, norm_T]
    exact coefficient_smoothing (budget L C) "L06_a_cont" 0 0 (lambda_pos hL).le (norm_nonneg f)
      (budget_bounds hL C "L06_a_cont" 0 0 0).2.2.1 t ht _ (by norm_num)

theorem L06_b_holds : L06_b (model.{u} L κ hL) (budget L C) := by
  constructor
  · intro m t ht x
    rw [d1_eq]
    change (D01p L)⁻¹ * ‖(model.{u} L κ hL).Th m t x‖ ≤ _
    rw [norm_Th]
    exact coefficient_smoothing (budget L C) "L06_b" 0 0 (inv_pos.mpr (p_pos hL)).le (norm_nonneg x)
      (budget_bounds hL C "L06_b" 0 0 0).2.1 t ht _ (by norm_num)
  · intro t ht f
    refine ⟨by trivial, ?_⟩
    rw [d1_eq, norm_T]
    exact coefficient_smoothing (budget L C) "L06_b_cont" 0 0 (inv_pos.mpr (p_pos hL)).le (norm_nonneg f)
      (budget_bounds hL C "L06_b_cont" 0 0 0).2.1 t ht _ (by norm_num)

theorem L14_holds : L14 (model.{u} L κ hL) (budget L C) := by
  intro s hs m f hf t ht
  rw [norm_Ah, norm_Th, vnorm_eq]
  have hs2 : s ≤ 2 := by rcases hs with rfl | rfl <;> norm_num
  exact coefficient_smoothing (budget L C) "L14" s 0 (lambda_pos hL).le (norm_nonneg f)
    (budget_bounds hL C "L14" 0 s 0).2.2.1 t ht _ (by linarith)

#print axioms L02_holds
#print axioms L04_a_holds
#print axioms L04_b_holds
#print axioms L04_c_holds
#print axioms L06_a_holds
#print axioms L06_b_holds
#print axioms L14_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Main.lean <==
import OrderingError.Spec11.NonTrivialModel.Structure
import OrderingError.Spec11.NonTrivialModel.ErrorKernels
import OrderingError.Spec11.NonTrivialModel.Regularizer
import OrderingError.Spec11.NonTrivialModel.Products
import OrderingError.Spec11.NonTrivialModel.ForcedPremises
import OrderingError.Spec11.Final.CoreStatements

/-! A one-complex-dimensional model of all sixteen core premises.
The universe lift changes no algebra, topology or norm.  Linear errors vanish,
whereas the state space and the bilinear product are nonzero. -/
noncomputable section
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L)

theorem premisesCore_holds : Final.PremisesCore (model.{u} L κ hL) (finalBudget L) where
  Q01 := Q01_holds hL
  L01 := L01_holds hL
  L02 := L02_holds hL _
  L03 := L03_holds hL
  L04 := L04_holds hL _
  L05 := L05_holds hL
  L06 := L06_holds hL _
  L07 := L07_holds hL _
  L08 := L08_holds hL _
  L09 := L09_holds hL _
  L10 := L10_holds hL _
  L11 := L11_holds hL _
  L12 := L12_holds hL _
  L13 := L13_holds hL _
  L14 := L14_holds hL _
  C01 := C01_holds hL _

/-- Every allowed interval length and mesh ratio admits a nonzero-state model,
in precisely the same universe as the final core statements. -/
theorem nontrivial_model_exists (L κ : ℝ) (hL : 0 < L) (_hκ : 1 ≤ κ) :
    ∃ (B : D01Budget) (M : Model.{u} L κ), Final.PremisesCore M B ∧ ∃ x : M.H, x ≠ 0 :=
  ⟨finalBudget L, model.{u} L κ hL, premisesCore_holds hL, state_nonzero hL⟩

theorem premises_and_nonzero_product :
    Final.PremisesCore (model.{u} L κ hL) (finalBudget L) ∧ (∃ x : (model.{u} L κ hL).H, x ≠ 0) ∧ (model.{u} L κ hL).product 1 1 ≠ 0 :=
  ⟨premisesCore_holds hL, state_nonzero hL, product_nonzero hL⟩

theorem conclusion41 (hκ : 1 ≤ κ) {ν : ℝ} (hν : 0 < ν) (hνlam : ν < D01lambda L) :
    ∃ r > 0, ∃ C > 0, (model.{u} L κ hL).Conclusion41 (finalBudget L) ν r C := by
  obtain ⟨r, hr, C, hC, h⟩ := Final.final_statement41_core.{u} L hL κ hκ (finalBudget L) ν hν hνlam
  exact ⟨r, hr, C, hC, h _ (premisesCore_holds hL)⟩

theorem conclusion42 (hκ : 1 ≤ κ) {ν : ℝ} (hν : 0 < ν) (hνlam : ν < D01lambda L) :
    ∃ r > 0, ∃ C > 0, (model.{u} L κ hL).Pointwise42 (finalBudget L) ν r C ∧
      (∀ t₀ : Time, 0 < t₀ → ∀ ε : ℝ, 0 < ε → ∃ δ > 0,
        ∀ i : D17Index, ∀ f, (model.{u} L κ hL).Data i r f → ∀ m : D05Mesh L κ, m.h < δ → ∀ t : Time, t₀ ≤ t →
          Real.exp (ν*t)*((model.{u} L κ hL).vnorm i.theta ((model.{u} L κ hL).linearError m f t)+(model.{u} L κ hL).vnorm i.theta ((model.{u} L κ hL).error (finalBudget L) ν m f t)) < ε) := by
  obtain ⟨r, hr, C, hC, h, ha⟩ := Final.final_statement42_core.{u} L hL κ hκ (finalBudget L) ν hν hνlam
  refine ⟨r, hr, C, hC, h _ (premisesCore_holds hL), ?_⟩
  intro t₀ ht₀ ε hε
  obtain ⟨δ, hδ, hδm⟩ := ha t₀ ht₀ ε hε
  exact ⟨δ, hδ, hδm _ (premisesCore_holds hL)⟩

theorem conclusion43 (hκ : 1 ≤ κ) {ν : ℝ} (hν : 0 < ν) (hνlam : ν < D01lambda L) :
    ∃ r > 0, ∃ C > 0, (model.{u} L κ hL).Conclusion43 (finalBudget L) ν r C := by
  obtain ⟨r, hr, C, hC, h⟩ := Final.final_statement43_core.{u} L hL κ hκ (finalBudget L) ν hν hνlam
  exact ⟨r, hr, C, hC, h _ (premisesCore_holds hL)⟩

theorem conclusion44 (hκ : 1 ≤ κ) {ν : ℝ} (hν : 0 < ν) (hνlam : ν < D01lambda L) :
    ∃ r > 0, ∃ C > 0, (model.{u} L κ hL).Conclusion44 (finalBudget L) ν r C := by
  obtain ⟨r, hr, C, hC, h⟩ := Final.final_statement44_core.{u} L hL κ hκ (finalBudget L) ν hν hνlam
  exact ⟨r, hr, C, hC, h _ (premisesCore_holds hL)⟩

#print axioms premisesCore_holds
#print axioms nontrivial_model_exists
#print axioms premises_and_nonzero_product
#print axioms conclusion41
#print axioms conclusion42
#print axioms conclusion43
#print axioms conclusion44
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Products.lean <==
import OrderingError.Spec11.NonTrivialModel.WeakBounds

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

include hL in
theorem budget_product (tag : String) :
    (D01p L)^2 ≤ (budget L C).bound tag ∧
    D01p L*Real.sqrt (D01p L) ≤ (budget L C).bound tag := by
  have hp := (p_pos hL).le
  have hb := (budget_bounds hL C tag 0 0 0).2.2.2.2.1
  have hs : Real.sqrt (D01p L) ≤ 1+D01p L := by
    nlinarith [Real.sq_sqrt hp, Real.sqrt_nonneg (D01p L), sq_nonneg (D01p L)]
  have hc : D01p L*(1+D01p L) ≤ (1+D01p L)^3 := by nlinarith [sq_nonneg (D01p L), pow_nonneg hp 3]
  constructor
  · have hq : (D01p L)^2 ≤ (1+D01p L)^3 := by nlinarith [sq_nonneg (D01p L), pow_nonneg hp 3]
    exact hq.trans hb
  · exact (mul_le_mul_of_nonneg_left hs hp).trans (hc.trans hb)

theorem half_pair {r x : ℝ} (hr : 0 ≤ r) (hx : 0 ≤ x) :
    x^(1/2 : ℝ)*(r*x)^(1/2 : ℝ) = Real.sqrt r*x := by
  rw [Real.mul_rpow hr hx]
  calc _ = r^(1/2:ℝ)*(x^(1/2:ℝ)*x^(1/2:ℝ)) := by ring
       _ = Real.sqrt r*x := by
         rw [← Real.rpow_add' hx (by norm_num), show (1/2:ℝ)+1/2=1 by norm_num, Real.rpow_one, ← Real.sqrt_eq_rpow]

theorem weakProduct_norm_le (f g : Scalar.{u}) :
    ‖(model.{u} L κ hL).weakProduct f g‖ ≤ D01p L*‖f‖*‖g‖ := by
  classical
  unfold Model.weakProduct Model.FWeak
  split_ifs with hex
  · let G := Classical.choose (ExistsUnique.exists hex)
    have hs : (model.{u} L κ hL).FWeakSpec G := Classical.choose_spec (ExistsUnique.exists hex)
    have he := hs (full.ofH f) (full.ofH g)
    change G (full.val (full.ofH f)) ((model.{u} L κ hL).energySpace.ofH (full.val (full.ofH g))) = (model.{u} L κ hL).iota ((model.{u} L κ hL).product f g) at he
    rw [T1.val_ofH _ (by trivial), T1.val_ofH _ (by trivial)] at he
    change ‖G f ((model.{u} L κ hL).energySpace.ofH g)‖ ≤ _
    rw [he, iota_norm, norm_product]
    exact (mul_assoc _ _ _).symm.le
  · simp only [zero_apply, ContinuousLinearMap.opNorm_zero]
    positivity [p_pos hL]

theorem C01_a_holds : C01_a (model.{u} L κ hL) := by
  intro f g
  change full.val f*full.val g = full.val g*full.val f
  exact mul_comm _ _

theorem C01_b_holds : C01_b (model.{u} L κ hL) (budget L C) := by
  intro θ hθ hθ3 f g hf hg
  refine ⟨by trivial, ?_⟩
  change full.size ((model.{u} L κ hL).product f g) ≤ _
  rw [full_size, norm_product, vnorm_eq, vnorm_eq]
  have h := mul_bound (budget L C) "C01_b" 0 θ 0 (mul_nonneg (norm_nonneg f) (norm_nonneg g))
  simpa only [mul_assoc] using h

theorem C01_c_holds : C01_c (model.{u} L κ hL) (budget L C) := by
  intro f g hf hg
  rw [norm_product, iota_norm, norm_product, d1_eq, d1_eq]
  have hp := p_pos hL
  have hb := (budget_product hL C "C01_c").1
  have h1 : 1 ≤ (budget L C).bound "C01_c"*(D01p L)⁻¹^2 := by
    have h := mul_le_mul_of_nonneg_right hb (sq_nonneg (D01p L)⁻¹)
    have he : (D01p L)^2*(D01p L)⁻¹^2=1 := by field_simp [hp.ne']
    rwa [he] at h
  have h2 : D01p L ≤ (budget L C).bound "C01_c"*(D01p L)⁻¹ := by
    have h := mul_le_mul_of_nonneg_right hb (inv_pos.mpr hp).le
    have he : (D01p L)^2*(D01p L)⁻¹=D01p L := by field_simp [hp.ne']
    rwa [he] at h
  constructor
  · convert mul_le_mul_of_nonneg_right h1 (mul_nonneg (norm_nonneg f) (norm_nonneg g)) using 1 <;> ring
  · convert mul_le_mul_of_nonneg_right h2 (mul_nonneg (norm_nonneg f) (norm_nonneg g)) using 1 <;> ring

include hL in
theorem budget_agmon (tag : String) :
    D01p L ≤ (budget L C).bound tag*Real.sqrt ((D01p L)⁻¹) ∧
    1 ≤ (budget L C).bound tag*Real.sqrt ((D01p L)⁻¹)*(D01p L)⁻¹ := by
  have hp := p_pos hL
  have hs := Real.sqrt_pos.mpr hp
  have hb := (budget_product hL C tag).2
  have h := mul_le_mul_of_nonneg_right hb (Real.sqrt_nonneg ((D01p L)⁻¹))
  have he : D01p L*Real.sqrt (D01p L)*Real.sqrt ((D01p L)⁻¹)=D01p L := by
    rw [Real.sqrt_inv]
    field_simp [hs.ne']
  rw [he] at h
  refine ⟨h, ?_⟩
  have hh := mul_le_mul_of_nonneg_right h (inv_pos.mpr hp).le
  rwa [mul_inv_cancel₀ hp.ne'] at hh

theorem C01_d_holds : C01_d (model.{u} L κ hL) (budget L C) := by
  intro f g
  rw [d1_eq]
  have he := half_pair (inv_pos.mpr (p_pos hL)).le (norm_nonneg (full.val g))
  have hb := (budget_agmon hL C "C01_d").1
  calc _ ≤ D01p L*‖f‖*‖full.val g‖ := weakProduct_norm_le hL _ _
       _ ≤ (budget L C).bound "C01_d"*Real.sqrt ((D01p L)⁻¹)*‖f‖*‖full.val g‖ := by
         exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hb (norm_nonneg f)) (norm_nonneg _)
       _ = _ := by rw [mul_assoc ((budget L C).bound "C01_d"*‖f‖), he]; ring

theorem C01_e_holds : C01_e (model.{u} L κ hL) (budget L C) := by
  intro f g hf hg
  rw [norm_product, d1_eq, d1_eq]
  rw [half_pair (inv_pos.mpr (p_pos hL)).le (norm_nonneg f), half_pair (inv_pos.mpr (p_pos hL)).le (norm_nonneg g)]
  have hb := (budget_agmon hL C "C01_e").2
  have h := mul_le_mul_of_nonneg_right hb (mul_nonneg (norm_nonneg f) (norm_nonneg g))
  have h0 : 0 ≤ (budget L C).bound "C01_e"*(Real.sqrt ((D01p L)⁻¹)*‖g‖*((D01p L)⁻¹*‖f‖)) := by
    positivity [p_pos hL, T1.budget_pos (budget L C) "C01_e" 0 0 0]
  nlinarith

theorem C01_f_holds : C01_f (model.{u} L κ hL) (budget L C) := by
  intro f hf
  refine ⟨by trivial, ?_⟩
  change full.size ((model.{u} L κ hL).product f f) ≤ _
  rw [full_size, norm_product, d1_eq, nj_eq]
  have hb := (budget_bounds hL C "C01_f" 0 0 0).1
  have h := mul_le_mul_of_nonneg_right hb (inv_pos.mpr (p_pos hL)).le
  rw [mul_inv_cancel₀ (p_pos hL).ne'] at h
  convert mul_le_mul_of_nonneg_right h (mul_nonneg (norm_nonneg f) (norm_nonneg f)) using 1 <;> ring

theorem C01_holds : C01 (model.{u} L κ hL) (budget L C) :=
  ⟨C01_a_holds hL, C01_b_holds hL C, C01_c_holds hL C, C01_d_holds hL C, C01_e_holds hL C, C01_f_holds hL C⟩

theorem product_nonzero : (model.{u} L κ hL).product 1 1 ≠ 0 := by rw [product_eq, one_mul]; exact one_ne_zero

#print axioms C01_holds
#print axioms product_nonzero
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Regularizer.lean <==
import OrderingError.Spec11.NonTrivialModel.Discrete

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

theorem L13_a_holds : L13_a (model.{u} L κ hL) := by
  intro f hf y
  constructor
  · intro hy
    refine ⟨by trivial, ?_⟩
    rw [applyA_eq]
    apply ext_inner_left ℂ
    intro v
    have hv := hy (full.ofH v)
    change inner ℂ (full.val (full.ofH v)) y = -(model.{u} L κ hL).form f (full.val (full.ofH v)) at hv
    rw [T1.val_ofH _ (by trivial)] at hv
    exact (form_generator hL f v).trans hv.symm
  · rintro ⟨hf, rfl⟩ ψ
    rw [applyA_eq]
    exact form_generator hL f _

theorem L13_b_holds : L13_b (model.{u} L κ hL) (budget L C) := by
  intro f hf hAf
  refine ⟨by trivial, ?_⟩
  rw [nj_eq, vnorm_eq]
  exact (le_add_of_nonneg_right (norm_nonneg _)).trans
    (mul_bound _ _ _ _ _ (add_nonneg (norm_nonneg f) (norm_nonneg _)))

def regularizerVector (q : ℝ) (f : Scalar.{u}) : full.{u}.Space :=
  full.ofH ((q/(q+D01lambda L) : ℂ) • f)

theorem regularizer_spec {q : ℝ} (hq : 0 < q) (f : Scalar.{u}) :
    (model.{u} L κ hL).RegularizerSpec q f (regularizerVector (L := L) q f) := by
  have hqa := add_pos hq (lambda_pos hL)
  change (q:ℂ) • full.val (full.ofH _) - (-D01lambda L:ℂ) • full.val (full.ofH _) = (q:ℂ) • f
  rw [T1.val_ofH _ (by trivial), ← sub_smul, smul_smul]
  have he : (q:ℂ)-(-D01lambda L:ℂ) = ((q+D01lambda L : ℝ):ℂ) := by push_cast; ring
  rw [he]
  have hn : ((q+D01lambda L : ℝ):ℂ) ≠ 0 := by exact_mod_cast hqa.ne'
  congr 1
  rw [← Complex.ofReal_add]
  field_simp [hn]

theorem regularizer_unique {q : ℝ} (hq : 0 < q) (f : Scalar.{u})
    (x y : ((model.{u} L κ hL).V 3).Space) (hx : (model.{u} L κ hL).RegularizerSpec q f x) (hy : (model.{u} L κ hL).RegularizerSpec q f y) : x = y := by
  change (q:ℂ) • full.val x - (-D01lambda L:ℂ) • full.val x = (q:ℂ) • f at hx
  change (q:ℂ) • full.val y - (-D01lambda L:ℂ) • full.val y = (q:ℂ) • f at hy
  rw [← sub_smul] at hx hy
  have hn : (q:ℂ)-(-D01lambda L:ℂ) ≠ 0 := by
    have hqa := (add_pos hq (lambda_pos hL)).ne'
    have hn : ((q+D01lambda L : ℝ):ℂ) ≠ 0 := by exact_mod_cast hqa
    simpa only [Complex.ofReal_add, sub_neg_eq_add] using hn
  apply fullEquiv.injective
  exact smul_right_injective _ hn (hx.trans hy.symm)

theorem regularizer_existsUnique {q : ℝ} (hq : 0 < q) (f : Scalar.{u}) :
    ∃! x, (model.{u} L κ hL).RegularizerSpec q f x :=
  ⟨regularizerVector (L := L) q f, regularizer_spec hL hq f,
    fun y hy => regularizer_unique hL hq f y _ hy (regularizer_spec hL hq f)⟩

theorem regularizer_eq {q : ℝ} (hq : 0 < q) (f : Scalar.{u}) :
    (model.{u} L κ hL).regularizer q f = (q/(q+D01lambda L) : ℂ) • f := by
  classical
  unfold Model.regularizer
  rw [dite_eq_left (regularizer_existsUnique hL hq f)]
  have hx := regularizer_unique hL hq f _ (regularizerVector (L := L) q f)
    (Classical.choose_spec (ExistsUnique.exists (regularizer_existsUnique (κ := κ) hL hq f)))
    (regularizer_spec hL hq f)
  rw [hx]
  exact T1.val_ofH _ (by trivial)

theorem regularizer_norm_le {q : ℝ} (hq : 0 < q) (f : Scalar.{u}) : ‖(model.{u} L κ hL).regularizer q f‖ ≤ ‖f‖ := by
  rw [regularizer_eq hL hq, norm_smul]
  have he : (q/(q+D01lambda L) : ℂ) = ((q/(q+D01lambda L) : ℝ):ℂ) := by push_cast; rfl
  rw [he, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (div_nonneg hq.le (add_pos hq (lambda_pos hL)).le)]
  exact mul_le_of_le_one_left (norm_nonneg f) ((div_le_one (add_pos hq (lambda_pos hL))).mpr (by linarith [lambda_pos hL]))

theorem regularizer_error {q : ℝ} (hq : 0 < q) (f : Scalar.{u}) :
    ‖f-(model.{u} L κ hL).regularizer q f‖ = D01lambda L/(q+D01lambda L)*‖f‖ := by
  rw [regularizer_eq hL hq]
  have hsub : f-(q/(q+D01lambda L):ℂ) • f = ((1:ℂ)-(q/(q+D01lambda L):ℂ)) • f := by rw [sub_smul, one_smul]
  rw [hsub, norm_smul]
  have he : (1:ℂ)-(q/(q+D01lambda L):ℂ) = ((D01lambda L/(q+D01lambda L):ℝ):ℂ) := by
    push_cast
    have hn : ((q+D01lambda L:ℝ):ℂ) ≠ 0 := by exact_mod_cast (add_pos hq (lambda_pos hL)).ne'
    have hn2 : (q:ℂ)+(D01lambda L:ℂ) ≠ 0 := by simpa only [Complex.ofReal_add] using hn
    field_simp [hn2]
    ring
  rw [he, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (div_nonneg (lambda_pos hL).le (add_pos hq (lambda_pos hL)).le)]

theorem L13_c_holds : L13_c (model.{u} L κ hL) (budget L C) := by
  intro q hq
  have hq0 : 0 < q := lt_of_lt_of_le zero_lt_one hq
  refine ⟨fun f => regularizer_existsUnique hL hq0 f, ?_, ?_⟩
  · intro f
    refine ⟨regularizer_norm_le hL hq0 f, ?_⟩
    rw [regularizer_eq hL hq0, applyA_eq]
    have hr := regularizer_spec (κ := κ) hL hq0 f
    change (q:ℂ) • full.val (full.ofH _) - (-D01lambda L:ℂ) • full.val (full.ofH _) = (q:ℂ) • f at hr
    rw [T1.val_ofH _ (by trivial)] at hr
    exact hr
  · intro f hf
    constructor
    · rw [regularizer_error hL hq0, vnorm_eq]
      have hdiv : D01lambda L/(q+D01lambda L) ≤ D01lambda L/q :=
        div_le_div_of_nonneg_left (lambda_pos hL).le hq0 (by linarith [lambda_pos hL])
      have hpow : q⁻¹ ≤ q^(-1/3 : ℝ) := by
        simpa only [Real.rpow_neg_one] using Real.rpow_le_rpow_of_exponent_le hq (by norm_num : (-1:ℝ) ≤ -1/3)
      have hb := (budget_bounds hL C "L13_error" 0 0 0).2.2.1
      have hcoeff : D01lambda L/(q+D01lambda L) ≤ (budget L C).bound "L13_error"*q^(-1/3:ℝ) :=
        hdiv.trans (by rw [div_eq_mul_inv]; exact mul_le_mul hb hpow (inv_pos.mpr hq0).le (T1.budget_pos _ _ _ _ _).le)
      exact mul_le_mul_of_nonneg_right hcoeff (norm_nonneg f)
    · rw [nj_eq, vnorm_eq]
      apply (regularizer_norm_le hL hq0 f).trans
      have hp := Real.one_le_rpow hq (by norm_num : (0:ℝ) ≤ 2/3)
      have hb := T1.budget_one_le (budget L C) "L13_regular" 0 0 0
      have hh := mul_le_mul_of_nonneg_right (one_le_mul_of_one_le_of_one_le hb hp) (norm_nonneg f)
      simpa only [one_mul] using hh

theorem L13_holds : L13 (model.{u} L κ hL) (budget L C) := ⟨L13_a_holds hL, L13_b_holds hL C, L13_c_holds hL C⟩
#print axioms L13_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/ResponseContinuity.lean <==
import OrderingError.Spec11.NonTrivialModel.VectorResponse

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel.TimeKernel

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  ClassicalProofs.C10bProof.timeMeasure_finiteOnCompacts

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

 theorem kernel_continuousAt (a : ℝ) (s t : Time) (hne : s ≠ t) :
    ContinuousAt (fun r => kernel a r s) t := by
  rcases lt_or_gt_of_ne hne with hst | hts
  · have hc : Continuous (fun r : Time => Real.exp (-a*((r:ℝ)-s))) := by fun_prop
    apply hc.continuousAt.congr_of_eventuallyEq
    filter_upwards [Ioi_mem_nhds hst] with r hr
    simp only [kernel, ite_eq_left (le_of_lt (show s < r from hr))]
  · apply (continuousAt_const (y := (0:ℝ))).congr_of_eventuallyEq
    filter_upwards [Iio_mem_nhds hts] with r hr
    simp only [kernel, ite_eq_right (not_le.mpr (show r < s from hr))]

 theorem vectorResponse_continuous {a : ℝ} (ha : 0 < a) {g : Time → E}
    (hg : MemLp g 2 timeMeasure) : Continuous (vectorResponse a g) := by
  apply continuous_iff_continuousAt.mpr
  intro t
  let R : Time := t + 1
  have htR : t < R := by dsimp [R]; simp
  have hgi : IntegrableOn g (Iic R) timeMeasure := by
    have hh := integrableOn_Lp_of_measure_ne_top (hg.toLp g) (by norm_num : (1:ℝ≥0∞) ≤ 2)
      (ClassicalProofs.C10bProof.timeMeasure_Iic_lt_top R).ne
    exact hh.congr (ae_restrict_of_ae hg.coeFn_toLp)
  have hbound : Integrable ((Iic R).indicator (fun s => ‖g s‖)) timeMeasure :=
    IntegrableOn.integrable_indicator hgi.norm measurableSet_Iic
  change Tendsto (fun r => ∫ s, kernel a r s • g s ∂timeMeasure) (𝓝 t)
    (𝓝 (∫ s, kernel a t s • g s ∂timeMeasure))
  apply tendsto_integral_filter_of_dominated_convergence ((Iic R).indicator (fun s => ‖g s‖))
  · exact Eventually.of_forall fun r => (vector_integrand ha hg r).aestronglyMeasurable
  · filter_upwards [Iio_mem_nhds htR] with r hr
    exact Eventually.of_forall fun s => by
      by_cases hs : s ≤ R
      · rw [Set.indicator_of_mem (show s ∈ Iic R from hs), norm_smul, Real.norm_eq_abs, abs_of_nonneg (kernel_nonneg a r s)]
        exact mul_le_of_le_one_left (norm_nonneg _) (kernel_le_one ha.le r s)
      · have hsr : ¬s ≤ r := fun h => hs (h.trans hr.le)
        simp only [kernel, ite_eq_right hsr, zero_smul, norm_zero, Set.indicator_of_notMem (show s ∉ Iic R from hs), le_refl]
  · exact hbound
  · filter_upwards [Measure.ae_ne timeMeasure t] with s hs
    exact ((kernel_continuousAt a s t hs).tendsto.smul tendsto_const_nhds)

#print axioms vectorResponse_continuous
end OrderingError.Spec11.NonTrivialModel.TimeKernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/ScalarResponse.lean <==
import OrderingError.Spec11.NonTrivialModel.TimeKernels

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology
namespace OrderingError.Spec11.NonTrivialModel.TimeKernel

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  ClassicalProofs.C10bProof.timeMeasure_finiteOnCompacts

def response (a : ℝ) (G : Time → ℝ) (t : Time) : ℝ :=
  ∫ s, kernel a t s * G s ∂timeMeasure

variable {a : ℝ} (ha : 0 < a) {G : Time → ℝ}
    (hG : Integrable G timeMeasure) (hG0 : ∀ s, 0 ≤ G s)

include ha hG hG0

theorem response_integrand (t : Time) :
    Integrable (fun s => kernel a t s * G s) timeMeasure := by
  apply hG.mono'
  · exact ((kernel_measurable a).comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable.mul hG.aestronglyMeasurable
  · filter_upwards with s
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (kernel_nonneg a t s) (hG0 s))]
    exact mul_le_of_le_one_left (hG0 s) (kernel_le_one ha.le t s)

theorem response_nonneg (t : Time) : 0 ≤ response a G t :=
  integral_nonneg fun s => mul_nonneg (kernel_nonneg a t s) (hG0 s)

theorem response_le (t : Time) : response a G t ≤ ∫ s, G s ∂timeMeasure := by
  apply integral_mono (response_integrand ha hG hG0 t) hG
  intro s
  exact mul_le_of_le_one_left (hG0 s) (kernel_le_one ha.le t s)

theorem response_joint_integrable :
    Integrable (fun z : Time × Time => kernel a z.1 z.2 * G z.2) (timeMeasure.prod timeMeasure) := by
  have hm : AEStronglyMeasurable (fun z : Time × Time => kernel a z.1 z.2 * G z.2)
      (timeMeasure.prod timeMeasure) :=
    (kernel_measurable a).aestronglyMeasurable.mul hG.aestronglyMeasurable.comp_snd
  apply (integrable_prod_iff' hm).mpr
  constructor
  · exact Eventually.of_forall fun s => (kernel_integrable_future ha s).mul_const (G s)
  · have he : (fun s => ∫ t, ‖kernel a t s * G s‖ ∂timeMeasure) = fun s => a⁻¹ * G s := by
      funext s
      simp_rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (kernel_nonneg a _ s) (hG0 s))]
      rw [integral_mul_const, kernel_integral_future ha]
    rw [he]
    exact hG.const_mul _

theorem response_integrable : Integrable (response a G) timeMeasure :=
  (response_joint_integrable ha hG hG0).integral_prod_left

theorem response_integral : ∫ t, response a G t ∂timeMeasure = a⁻¹ * ∫ s, G s ∂timeMeasure := by
  unfold response
  rw [integral_integral_swap (response_joint_integrable ha hG hG0)]
  simp_rw [integral_mul_const, kernel_integral_future ha]
  exact integral_const_mul _ _

omit hG hG0 in
theorem kernel_tendsto (s : Time) : Tendsto (fun t => kernel a t s) atTop (𝓝 0) := by
  have ht : Tendsto (fun t : Time => (t : ℝ)) atTop atTop := NNReal.tendsto_coe_atTop.mpr tendsto_id
  have hsub : Tendsto (fun t : Time => (t : ℝ) - (s : ℝ)) atTop atTop := by
    simpa only [sub_eq_add_neg] using tendsto_atTop_add_const_right atTop (-(s : ℝ)) ht
  have he := Real.tendsto_exp_neg_atTop_nhds_zero.comp (hsub.const_mul_atTop ha)
  apply he.congr'
  filter_upwards [eventually_ge_atTop s] with t ht
  simp only [Function.comp_apply, kernel, if_pos ht]
  congr 1
  ring

theorem response_tendsto : Tendsto (response a G) atTop (𝓝 0) := by
  have hh := tendsto_integral_filter_of_dominated_convergence
    (μ := timeMeasure) (l := atTop) (F := fun t s => kernel a t s * G s) (f := fun _ => 0) G
    (Eventually.of_forall fun t => (response_integrand ha hG hG0 t).aestronglyMeasurable)
    (Eventually.of_forall fun t => Eventually.of_forall fun s => by
      rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (kernel_nonneg a t s) (hG0 s))]
      exact mul_le_of_le_one_left (hG0 s) (kernel_le_one ha.le t s)) hG
    (Eventually.of_forall fun s => by simpa using (kernel_tendsto ha s).mul_const (G s))
  change Tendsto (fun t => ∫ s, kernel a t s * G s ∂timeMeasure) atTop (𝓝 0)
  simpa only [integral_zero] using hh

#print axioms response_integrable
#print axioms response_integral
#print axioms response_tendsto
end OrderingError.Spec11.NonTrivialModel.TimeKernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/Structure.lean <==
import OrderingError.Spec11.NonTrivialModel.Algebra

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L)

@[simp] theorem conj_norm (x : Scalar.{u}) : ‖conjugation x‖ = ‖x‖ := by
  change ‖star x.down‖ = ‖x.down‖
  exact norm_star _

@[simp] theorem conj_conj (x : Scalar.{u}) : conjugation (conjugation x) = x := by
  apply ULift.ext
  exact star_star _

@[simp] theorem conj_real_smul (a : ℝ) (x : Scalar.{u}) :
    conjugation ((a : ℂ) • x) = (a : ℂ) • conjugation x := by
  apply ULift.ext
  change star ((a : ℂ) * x.down) = (a : ℂ) * star x.down
  simp [mul_comm]

@[simp] theorem conj_mul (x y : Scalar.{u}) : conjugation (x * y) =
    conjugation x * conjugation y := by
  apply ULift.ext
  change star (x.down * y.down) = star x.down * star y.down
  simp [star_mul, mul_comm]

theorem Q01_b_holds : Q01_b (model.{u} L κ hL) := by
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · exact conj_norm
  · exact conj_conj
  · intro θ hθ hθ3 f hf
    exact ⟨by trivial, by simpa only [vnorm_eq] using conj_norm f⟩
  · intro f hf
    exact ⟨by trivial, by simpa only [nj_eq] using conj_norm f⟩
  · intro f hf
    simp only [d1_eq]
    rw [conj_norm]
  · intro j hj hj3 f hf
    simpa only [nj_eq] using conj_norm f
  · intro m x; trivial
  · intro f hf
    simpa only [applyA_eq, Complex.ofReal_neg] using (conj_real_smul (-D01lambda L) f).symm
  · intro t f
    change (Real.exp (-D01lambda L * t) : ℂ) • conjugation f =
      conjugation ((Real.exp (-D01lambda L * t) : ℂ) • f)
    exact (conj_real_smul (Real.exp (-D01lambda L * t)) f).symm
  · intro m f; rfl
  · intro m f hf
    simp only [ritzH_eq]
  · intro m x y hy
    change ((-(D01lambda L)) : ℂ) • (y : Scalar.{u}) = conjugation (((-(D01lambda L)) : ℂ) • (x : Scalar.{u}))
    rw [hy]
    simpa only [Complex.ofReal_neg] using (conj_real_smul (-D01lambda L) (x : Scalar.{u})).symm
  · intro m t x y hy
    change (Real.exp (-D01lambda L * t) : ℂ) • (y : Scalar.{u}) =
      conjugation ((Real.exp (-D01lambda L * t) : ℂ) • (x : Scalar.{u}))
    rw [hy, conj_real_smul]
  · intro f g hf hg
    simpa only [product_eq] using (conj_mul f g).symm
  · intro f g hf hg
    simp only [form_eq]
    change (D01lambda L : ℂ) * star f.down * star (star g.down) =
      star ((D01lambda L : ℂ) * f.down * star g.down)
    simp [mul_comm, mul_assoc]

theorem scalar_down_continuous : Continuous (ULift.down : Scalar.{u} → ℂ) :=
  continuous_uliftDown

theorem full_down_continuous : Continuous (fun x : full.{u}.Space => (full.val x).down) :=
  scalar_down_continuous.comp fullEquiv.continuous

theorem Q01_c_holds : Q01_c (model.{u} L κ hL) := by
  refine ⟨?_, ?_, ?_⟩
  · have h : {z : Scalar.{u} × Scalar.{u} | z.1 ∈ full.carrier ∧
        (model L κ hL).applyA z.1 = z.2} =
        {z : Scalar.{u} × Scalar.{u} | (-D01lambda L : ℂ) • z.1 = z.2} := by
      ext z
      simp only [Set.mem_ofPred_eq, applyA_eq, show z.1 ∈ full.carrier from trivial, true_and]
    rw [h]
    exact isClosed_eq (continuous_fst.const_smul (-D01lambda L : ℂ)) continuous_snd
  · exact dense_univ
  · change Continuous (fun z : full.{u}.Space × full.{u}.Space =>
      (D01lambda L : ℂ) * (full.val z.1).down * star (full.val z.2).down)
    exact (continuous_const.mul (full_down_continuous.comp continuous_fst)).mul
      (full_down_continuous.comp continuous_snd).star

theorem Q01_holds : Q01 (model.{u} L κ hL) :=
  ⟨Q01_a_holds hL, Q01_b_holds hL, Q01_c_holds hL⟩

theorem state_nonzero : ∃ x : (model.{u} L κ hL).H, x ≠ 0 :=
  ⟨⟨1⟩, by intro h; have := congrArg ULift.down h; exact one_ne_zero this⟩

#print axioms Q01_holds
#print axioms state_nonzero
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/TimeKernels.lean <==
import OrderingError.Spec11.Threads.T1.KernelScalar
import OrderingError.Spec11.ClassicalProofs.C10b
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Integral.DominatedConvergence

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology
namespace OrderingError.Spec11.NonTrivialModel.TimeKernel
open OrderingError.Spec11.T1.Kernel

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  ClassicalProofs.C10bProof.timeMeasure_finiteOnCompacts

def kernel (a : ℝ) (t s : Time) : ℝ :=
  if s ≤ t then Real.exp (-a * ((t : ℝ) - s)) else 0

theorem kernel_nonneg (a : ℝ) (t s : Time) : 0 ≤ kernel a t s := by
  unfold kernel
  split_ifs <;> positivity

theorem kernel_le_one {a : ℝ} (ha : 0 ≤ a) (t s : Time) : kernel a t s ≤ 1 := by
  unfold kernel
  split_ifs with h
  · apply Real.exp_le_one_iff.mpr
    have hs : (s : ℝ) ≤ t := h
    nlinarith
  · norm_num

theorem kernel_measurable (a : ℝ) : Measurable (fun z : Time × Time => kernel a z.1 z.2) := by
  unfold kernel
  apply Measurable.ite (measurableSet_le measurable_snd measurable_fst)
  · fun_prop
  · fun_prop

theorem kernel_integrable_past {a : ℝ} (ha : 0 < a) (t : Time) :
    Integrable (kernel a t) timeMeasure := by
  change Integrable ((Iic t).indicator (fun s : Time => Real.exp (-a * ((t : ℝ) - s)))) timeMeasure
  rw [integrable_indicator_iff measurableSet_Iic, integrableOn_Iic_time_iff]
  apply Continuous.intervalIntegrable
  fun_prop

theorem kernel_integral_past {a : ℝ} (ha : 0 < a) (t : Time) :
    ∫ s, kernel a t s ∂timeMeasure = (1 - Real.exp (-a * t)) / a := by
  change (∫ s, (Iic t).indicator (fun s : Time => Real.exp (-a * ((t : ℝ) - s))) s ∂timeMeasure) = _
  rw [integral_indicator measurableSet_Iic, setIntegral_Iic_time]
  have he : (∫ x in (0 : ℝ)..t, Real.exp (-a * ((t : ℝ) - (Real.toNNReal x : ℝ)))) =
      ∫ x in (0 : ℝ)..t, Real.exp (-a * ((t : ℝ) - x)) := by
    apply intervalIntegral.integral_congr
    intro x hx
    rw [uIcc_of_le t.coe_nonneg] at hx
    dsimp only
    rw [Real.coe_toNNReal x hx.1]
  rw [he, intervalIntegral.integral_comp_sub_left (fun x => Real.exp (-a*x)) t]
  simp only [sub_zero, sub_self]
  rw [intervalIntegral.integral_comp_mul_left Real.exp (neg_ne_zero.mpr ha.ne'), integral_exp]
  simp only [mul_zero, Real.exp_zero, smul_eq_mul]
  field_simp
  ring

theorem kernel_integral_past_le {a : ℝ} (ha : 0 < a) (t : Time) :
    ∫ s, kernel a t s ∂timeMeasure ≤ a⁻¹ := by
  rw [kernel_integral_past ha, ← one_div]
  exact div_le_div_of_nonneg_right (by linarith [Real.exp_pos (-a*t)]) ha.le

theorem real_tail_integrable {a : ℝ} (ha : 0 < a) (s : ℝ) :
    IntegrableOn (fun t : ℝ => Real.exp (-a * (t - s))) (Ici s) volume := by
  have he : (fun t : ℝ => Real.exp (-a * (t - s))) =
      fun t => Real.exp (a*s) * Real.exp (-a*t) := by
    funext t
    rw [← Real.exp_add]
    congr 1
    ring
  rw [he]
  exact ((integrableOn_Ici_iff_integrableOn_Ioi).mpr
    (integrableOn_exp_mul_Ioi (neg_neg_of_pos ha) s)).const_mul _

theorem real_tail_integral {a : ℝ} (ha : 0 < a) (s : ℝ) :
    ∫ t in Ici s, Real.exp (-a * (t - s)) = a⁻¹ := by
  have he : (fun t : ℝ => Real.exp (-a * (t - s))) =
      fun t => Real.exp (a*s) * Real.exp (-a*t) := by
    funext t
    rw [← Real.exp_add]
    congr 1
    ring
  rw [he, integral_const_mul, integral_Ici_eq_integral_Ioi,
    integral_exp_mul_Ioi (neg_neg_of_pos ha)]
  rw [neg_div_neg_eq, ← mul_div_assoc]
  have hx : Real.exp (a*s) * Real.exp (-a*s) = 1 := by
    rw [← Real.exp_add]
    convert Real.exp_zero using 1 <;> ring
  rw [hx, one_div]

theorem tail_real_eq (a : ℝ) (s : Time) {r : ℝ} (hr : 0 ≤ r) :
    kernel a (Real.toNNReal r) s =
      (Ici (s : ℝ)).indicator (fun t : ℝ => Real.exp (-a * (t - s))) r := by
  unfold kernel
  rw [Real.coe_toNNReal r hr]
  have he : s ≤ Real.toNNReal r ↔ (s : ℝ) ≤ r := by
    rw [← NNReal.coe_le_coe, Real.coe_toNNReal r hr]
  simp only [he, Set.indicator, mem_Ici]

theorem kernel_integrable_future {a : ℝ} (ha : 0 < a) (s : Time) :
    Integrable (fun t => kernel a t s) timeMeasure := by
  rw [integrable_timeMeasure_iff]
  have h := ((integrable_indicator_iff measurableSet_Ici).mpr (real_tail_integrable ha s)).integrableOn (s := Ici (0:ℝ))
  exact h.congr (ae_restrict_of_forall_mem measurableSet_Ici fun r hr => (tail_real_eq a s hr).symm)

theorem kernel_integral_future {a : ℝ} (ha : 0 < a) (s : Time) :
    ∫ t, kernel a t s ∂timeMeasure = a⁻¹ := by
  rw [integral_timeMeasure]
  calc
    (∫ r in Ici (0:ℝ), kernel a (Real.toNNReal r) s) =
        ∫ r in Ici (0:ℝ), (Ici (s:ℝ)).indicator (fun t => Real.exp (-a*(t-s))) r :=
      setIntegral_congr_fun measurableSet_Ici fun r hr => tail_real_eq a s hr
    _ = ∫ r in Ici (s:ℝ), Real.exp (-a*(r-s)) := by
      rw [integral_indicator measurableSet_Ici, Measure.restrict_restrict measurableSet_Ici]
      rw [inter_eq_left.mpr (Ici_subset_Ici.mpr s.coe_nonneg)]
    _ = a⁻¹ := real_tail_integral ha s

#print axioms kernel_integral_past
#print axioms kernel_integral_future
end OrderingError.Spec11.NonTrivialModel.TimeKernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/VectorResponse.lean <==
import OrderingError.Spec11.NonTrivialModel.ScalarResponse
import Mathlib.MeasureTheory.Function.L2Space

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel.TimeKernel

local instance : IsFiniteMeasureOnCompacts timeMeasure :=
  ClassicalProofs.C10bProof.timeMeasure_finiteOnCompacts

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

def vectorResponse (a : ℝ) (g : Time → E) (t : Time) : E :=
  ∫ s, kernel a t s • g s ∂timeMeasure

variable {a : ℝ} (ha : 0 < a) {g : Time → E} (hg : MemLp g 2 timeMeasure)
include ha hg

theorem source_square_integrable : Integrable (fun s => ‖g s‖^2) timeMeasure :=
  (memLp_two_iff_integrable_sq_norm hg.aestronglyMeasurable).mp hg

theorem kernel_memLp_two (t : Time) : MemLp (kernel a t) 2 timeMeasure := by
  have hm : AEStronglyMeasurable (kernel a t) timeMeasure := ((kernel_measurable a).comp (measurable_const.prodMk measurable_id)).aestronglyMeasurable
  apply (memLp_two_iff_integrable_sq_norm hm).mpr
  apply (kernel_integrable_past ha t).mono'
  · exact hm.norm.pow 2
  · filter_upwards with s
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _), Real.norm_eq_abs,
      abs_of_nonneg (kernel_nonneg a t s)]
    have h0 := kernel_nonneg a t s
    have h1 := kernel_le_one ha.le t s
    nlinarith

theorem vector_integrand (t : Time) : Integrable (fun s => kernel a t s • g s) timeMeasure :=
  memLp_one_iff_integrable.mp ((kernel_memLp_two ha hg t).smul hg)

theorem vectorResponse_aestronglyMeasurable : AEStronglyMeasurable (vectorResponse a g) timeMeasure := by
  have hm : AEStronglyMeasurable (fun z : Time × Time => kernel a z.1 z.2 • g z.2)
      (timeMeasure.prod timeMeasure) :=
    (kernel_measurable a).aestronglyMeasurable.smul hg.aestronglyMeasurable.comp_snd
  exact hm.integral_prod_right'

omit hg in
theorem weighted_young (x y : ℝ) : x*y ≤ a/2*x^2 + a⁻¹/2*y^2 := by
  calc x*y ≤ (a^2*x^2+y^2)/(2*a) := by
         apply (le_div_iff₀ (by positivity : 0 < 2*a)).mpr
         nlinarith [sq_nonneg (a*x-y)]
       _ = _ := by field_simp

theorem vectorResponse_sq_le (t : Time) :
    ‖vectorResponse a g t‖^2 ≤ a⁻¹ * response a (fun s => ‖g s‖^2) t := by
  let v := vectorResponse a g t
  have hsq := source_square_integrable ha hg
  have hi := vector_integrand ha hg t
  have hR := response_integrand ha hsq (fun s => sq_nonneg _) t
  have hUp : Integrable (fun s => kernel a t s * (a/2*‖v‖^2 + a⁻¹/2*‖g s‖^2)) timeMeasure := by
    have h := ((kernel_integrable_past ha t).mul_const (a/2*‖v‖^2)).add (hR.const_mul (a⁻¹/2))
    convert h using 1
    funext s
    simp only [Pi.add_apply]
    ring
  have hineq : ‖v‖^2 ≤ ∫ s, kernel a t s * (a/2*‖v‖^2 + a⁻¹/2*‖g s‖^2) ∂timeMeasure := by
    calc ‖v‖^2 = ∫ s, inner ℝ v (kernel a t s • g s) ∂timeMeasure := by
           rw [integral_inner hi]
           exact (real_inner_self_eq_norm_sq v).symm
         _ ≤ _ := by
           apply integral_mono (hi.const_inner v) hUp
           intro s
           dsimp only
           rw [inner_smul_right]
           exact mul_le_mul_of_nonneg_left
             ((real_inner_le_norm v (g s)).trans (weighted_young ha ‖v‖ ‖g s‖)) (kernel_nonneg a t s)
  have he : (∫ s, kernel a t s * (a/2*‖v‖^2 + a⁻¹/2*‖g s‖^2) ∂timeMeasure) =
      (a/2*‖v‖^2) * (∫ s, kernel a t s ∂timeMeasure) +
        (a⁻¹/2) * response a (fun s => ‖g s‖^2) t := by
    have hf : (fun s => kernel a t s * (a/2*‖v‖^2 + a⁻¹/2*‖g s‖^2)) =
        fun s => (a/2*‖v‖^2)*kernel a t s + (a⁻¹/2)*(kernel a t s*‖g s‖^2) := by
      funext s; ring
    rw [hf, integral_add ((kernel_integrable_past ha t).const_mul _) (hR.const_mul _),
      integral_const_mul, integral_const_mul]
    rfl
  rw [he] at hineq
  have hK := mul_le_mul_of_nonneg_left (kernel_integral_past_le ha t)
    (show 0 ≤ a/2*‖v‖^2 by positivity)
  have hc : (a/2*‖v‖^2)*a⁻¹ = ‖v‖^2/2 := by field_simp
  rw [hc] at hK
  dsimp only [v] at *
  linarith

theorem vectorResponse_square_integrable : Integrable (fun t => ‖vectorResponse a g t‖^2) timeMeasure := by
  have hsq := source_square_integrable ha hg
  apply ((response_integrable ha hsq (fun s => sq_nonneg _)).const_mul a⁻¹).mono'
  · exact (vectorResponse_aestronglyMeasurable ha hg).norm.pow 2
  · filter_upwards with t
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact vectorResponse_sq_le ha hg t

theorem vectorResponse_integral_bound :
    ∫ t, ‖vectorResponse a g t‖^2 ∂timeMeasure ≤ a⁻¹^2 * ∫ s, ‖g s‖^2 ∂timeMeasure := by
  have hsq := source_square_integrable ha hg
  calc _ ≤ ∫ t, a⁻¹ * response a (fun s => ‖g s‖^2) t ∂timeMeasure :=
         integral_mono (vectorResponse_square_integrable ha hg)
           ((response_integrable ha hsq (fun s => sq_nonneg _)).const_mul _)
           (vectorResponse_sq_le ha hg)
       _ = _ := by rw [integral_const_mul, response_integral ha hsq (fun s => sq_nonneg _)]; ring

theorem vectorResponse_uniform_bound (t : Time) :
    ‖vectorResponse a g t‖ ≤ Real.sqrt (a⁻¹ * ∫ s, ‖g s‖^2 ∂timeMeasure) := by
  have hsq := source_square_integrable ha hg
  have hh := (vectorResponse_sq_le ha hg t).trans
    (mul_le_mul_of_nonneg_left (response_le ha hsq (fun s => sq_nonneg _) t) (inv_pos.mpr ha).le)
  calc _ = Real.sqrt (‖vectorResponse a g t‖^2) := (Real.sqrt_sq (norm_nonneg _)).symm
       _ ≤ _ := Real.sqrt_le_sqrt hh

theorem vectorResponse_tendsto : Tendsto (fun t => ‖vectorResponse a g t‖) atTop (𝓝 0) := by
  have hsq := source_square_integrable ha hg
  have hR := (response_tendsto ha hsq (fun s => sq_nonneg _)).const_mul a⁻¹
  have hs : Tendsto (fun t => ‖vectorResponse a g t‖^2) atTop (𝓝 0) := by
    apply squeeze_zero (fun t => sq_nonneg _) (vectorResponse_sq_le ha hg)
    simpa only [mul_zero] using hR
  have hsqrt := Real.continuous_sqrt.continuousAt.tendsto.comp hs
  simpa only [Function.comp_def, Real.sqrt_sq (norm_nonneg _), Real.sqrt_zero] using hsqrt

#print axioms vectorResponse_sq_le
#print axioms vectorResponse_integral_bound
#print axioms vectorResponse_tendsto
end OrderingError.Spec11.NonTrivialModel.TimeKernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/WeakBounds.lean <==
import OrderingError.Spec11.NonTrivialModel.LinearBounds
import OrderingError.Spec11.NonTrivialModel.Dual

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L) (C : ℝ → ℝ)

theorem L04_d_holds : L04_d (model.{u} L κ hL) (budget L C) := by
  intro m s hs f hf
  rw [residual_eq, minus_norm, norm_zero, mul_zero, nj_eq]
  refine ⟨?_, ?_, ?_⟩
  · intro ψ
    rw [project_eq, sub_self, form_eq]
    simp
  · have := mesh_nonneg m
    have := (T1.budget_pos (budget L C) "L04_dweak" 0 s 0).le
    positivity
  · have := mesh_nonneg m
    have := (T1.budget_pos (budget L C) "L04_dstrong" 0 s 0).le
    positivity

theorem L04_holds : L04 (model.{u} L κ hL) (budget L C) :=
  ⟨L04_a_holds hL C, L04_b_holds hL C, L04_c_holds hL C, L04_d_holds hL C⟩

theorem L06_c_holds : L06_c (model.{u} L κ hL) (budget L C) := by
  constructor
  · intro m t ht g
    rw [norm_Th]
    calc _ ≤ Real.exp (-D01lambda L*t) * ((D01p L)⁻¹*‖g‖) :=
           mul_le_mul_of_nonneg_left (PiMinus_norm_le hL m g) (Real.exp_pos _).le
         _ = (D01p L)⁻¹ * (Real.exp (-D01lambda L*t)*‖g‖) := by ring
         _ ≤ _ := coefficient_smoothing (budget L C) "L06_c" 0 0
           (inv_pos.mpr (p_pos hL)).le (norm_nonneg g)
           (budget_bounds hL C "L06_c" 0 0 0).2.1 t ht (-3/4 : ℝ) (by norm_num)
  · intro t ht g
    rw [norm_T]
    have he : ‖g‖ = (D01p L)⁻¹*‖(model.{u} L κ hL).iota g‖ := by
      rw [iota_norm, ← mul_assoc, inv_mul_cancel₀ (p_pos hL).ne', one_mul]
    rw [he]
    calc _ = (D01p L)⁻¹ * (Real.exp (-D01lambda L*t)*‖(model.{u} L κ hL).iota g‖) := by ring
         _ ≤ _ := coefficient_smoothing (budget L C) "L06_c_cont" 0 0
           (inv_pos.mpr (p_pos hL)).le (norm_nonneg ((model.{u} L κ hL).iota g))
           (budget_bounds hL C "L06_c_cont" 0 0 0).2.1 t ht (-3/4 : ℝ) (by norm_num)

theorem L06_holds : L06 (model.{u} L κ hL) (budget L C) :=
  ⟨L06_a_holds hL C, L06_b_holds hL C, L06_c_holds hL C⟩

#print axioms L04_holds
#print axioms L06_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/WeightedSources.lean <==
import OrderingError.Spec11.NonTrivialModel.FreeEnergy

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal Topology InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L)

def weightedSource (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) : Scalar.{u} :=
  (Real.exp (σ*t) : ℂ) • g t

theorem weightedSource_norm (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    ‖weightedSource σ g t‖ = Real.exp (σ*t)*‖g t‖ := by
  rw [weightedSource, norm_smul]
  simp only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

theorem weightedSource_square (σ : ℝ) (g : Time → Scalar.{u}) (t : Time) :
    ‖weightedSource σ g t‖^2 = Real.exp (2*σ*t)*‖g t‖^2 := by
  rw [weightedSource_norm, mul_pow, exp_square]

theorem weightedSource_memLp {σ : ℝ} {g : Time → Scalar.{u}}
    (hm : AEStronglyMeasurable g timeMeasure)
    (hi : Integrable (fun t : Time => Real.exp (2*σ*t)*‖g t‖^2) timeMeasure) :
    MemLp (weightedSource σ g) 2 timeMeasure := by
  have hc : Continuous (fun t : Time => (Real.exp (σ*t) : ℂ)) := by fun_prop
  apply (memLp_two_iff_integrable_sq_norm (hc.aestronglyMeasurable.smul hm)).mpr
  convert hi using 1
  exact funext (weightedSource_square σ g)

theorem unscale_integrable {c : ℝ} (hc : c ≠ 0) {G : Time → ℝ}
    (hI : Integrable (fun t => c^2*G t) timeMeasure) : Integrable G timeMeasure := by
  have h := hI.const_mul (c^2)⁻¹
  simpa only [← mul_assoc, inv_mul_cancel₀ (pow_ne_zero _ hc), one_mul] using h

theorem strong_weighted_square {σ : ℝ} {g : Time → Scalar.{u}} (hg : (model.{u} L κ hL).StrongSource σ g) :
    Integrable (fun t : Time => Real.exp (2*σ*t)*‖g t‖^2) timeMeasure := by
  have hi := T1.weighted_sq_integrable (E := (model.{u} L κ hL).Weak) (model.{u} L κ hL) hg.2.2
  have he : (fun t : Time => Real.exp (2*σ*t)*‖(model.{u} L κ hL).iota (g t)‖^2) =
      fun t : Time => (D01p L)^2*(Real.exp (2*σ*t)*‖g t‖^2) := by
    funext t
    rw [iota_norm]
    ring
  rw [he] at hi
  exact unscale_integrable (p_pos hL).ne' hi

theorem sourceClass_norm {σ : ℝ} {g : Time → Scalar.{u}} (hg : (model.{u} L κ hL).StrongSource σ g) :
    ‖(model.{u} L κ hL).sourceClass σ g‖ = D01p L * Real.sqrt (∫ t : Time, ‖weightedSource σ g t‖^2 ∂timeMeasure) := by
  classical
  rw [Model.sourceClass, dite_eq_left hg.2.2, T1.weighted_norm_toLp_two (model.{u} L κ hL)]
  have he : (fun t : Time => Real.exp (2*σ*t)*‖(model.{u} L κ hL).iota (g t)‖^2) =
      fun t : Time => (D01p L)^2*‖weightedSource σ g t‖^2 := by
    funext t
    rw [iota_norm, weightedSource_square]
    ring
  rw [he, integral_const_mul, Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (p_pos hL).le]

theorem discrete_weighted_square {σ : ℝ} (m : D05Mesh L κ) {g : Time → (model.{u} L κ hL).X m}
    (hg : (model.{u} L κ hL).DiscreteWeakSource σ m g) :
    Integrable (fun t : Time => Real.exp (2*σ*t)*‖(g t : Scalar.{u})‖^2) timeMeasure := by
  have hi := hg.2
  have he : (fun t : Time => Real.exp (2*σ*t)*(model.{u} L κ hL).minusNorm m (g t)^2) =
      fun t : Time => (D01p L)^2*(Real.exp (2*σ*t)*‖(g t : Scalar.{u})‖^2) := by
    funext t
    rw [minus_norm]
    change Real.exp (2*σ*t)*(D01p L*‖g t‖)^2 = (D01p L)^2*(Real.exp (2*σ*t)*‖g t‖^2)
    ring
  rw [he] at hi
  exact unscale_integrable (p_pos hL).ne' hi

theorem discrete_size {σ : ℝ} (m : D05Mesh L κ) (g : Time → (model.{u} L κ hL).X m) :
    (model.{u} L κ hL).DiscreteWeakSize σ m g = D01p L *
      Real.sqrt (∫ t : Time, ‖weightedSource σ (fun s => (g s : Scalar.{u})) t‖^2 ∂timeMeasure) := by
  unfold Model.DiscreteWeakSize
  have he : (fun t : Time => Real.exp (2*σ*t)*(model.{u} L κ hL).minusNorm m (g t)^2) =
      fun t : Time => (D01p L)^2*‖weightedSource σ (fun s => (g s : Scalar.{u})) t‖^2 := by
    funext t
    rw [minus_norm, weightedSource_square]
    change Real.exp (2*σ*t)*(D01p L*‖g t‖)^2 = (D01p L)^2*(Real.exp (2*σ*t)*‖g t‖^2)
    ring
  rw [he, integral_const_mul, Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (p_pos hL).le]

#print axioms strong_weighted_square
#print axioms sourceClass_norm
#print axioms discrete_weighted_square
#print axioms discrete_size
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/NonTrivialModel/ZeroErrors.lean <==
import OrderingError.Spec11.NonTrivialModel.Algebra
import OrderingError.Spec11.Threads.T1.EnergySpace

noncomputable section
open MeasureTheory Set Filter
open scoped NNReal ENNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.NonTrivialModel
universe u
variable {L κ : ℝ} (hL : 0 < L) (B : D01Budget)

theorem mesh_nonneg (m : D05Mesh L κ) : 0 ≤ m.h := NNReal.coe_nonneg _
theorem tw_nonneg (t : Time) : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one

theorem NBound_zero (j : ℕ) {R : ℝ} (hR : 0 ≤ R) : (model.{u} L κ hL).NBound j 0 R := by
  refine ⟨Or.inr ?_, ?_⟩
  · exact ((model.{u} L κ hL).physical j).carrier.zero_mem
  · simpa only [nj_eq, norm_zero] using hR

theorem VBound_zero (θ : ℝ) {R : ℝ} (hR : 0 ≤ R) : ((model.{u} L κ hL).V θ).Bound 0 R := by
  exact ⟨((model.{u} L κ hL).V θ).carrier.zero_mem, by simpa only [show ((model.{u} L κ hL).V θ).size 0 = ‖(0 : Scalar.{u})‖ from full_size 0, norm_zero] using hR⟩

theorem EBound_zero (σ : ℝ) {R : ℝ} (hR : 0 ≤ R) : (model.{u} L κ hL).EBound σ 0 R := by
  exact ⟨(T1.energy_zero_X0 (M := (model.{u} L κ hL)) σ).1, by rw [T1.energy_zero]; exact hR⟩

theorem L07_holds : L07 (model.{u} L κ hL) B := by
  constructor
  · intro m θ hθ hθ3 f hf t ht
    simp only [linearError_eq, Pi.zero_apply, norm_zero, zero_pow (by decide : 2 ≠ 0),
      project_eq, flowh_eq, T_eq, ContinuousLinearMap.smul_apply,
      ContinuousLinearMap.id_apply, sub_self, norm_zero, zero_pow (by decide : 2 ≠ 0), add_zero]
  · intro m θ hθ hθ3 f hf t ht
    rw [project_eq, sub_self, norm_zero, vnorm_eq]
    have := mesh_nonneg m
    have := tw_nonneg t
    have := (T1.budget_pos B "L07_b" 0 θ 0).le
    positivity
  · intro σ hσ hσlam m θ hθ hθ3 f hf t ht
    change ‖(model.{u} L κ hL).flowh m f t - (model.{u} L κ hL).project m ((model.{u} L κ hL).T t f)‖ ≤ _
    rw [project_eq, flowh_eq, T_eq, sub_self, norm_zero, vnorm_eq]
    have := mesh_nonneg m
    have := tw_nonneg t
    have := (T1.budget_pos B "L07_c" σ θ 0).le
    positivity

theorem L08_holds : L08 (model.{u} L κ hL) B := by
  constructor
  · intro σ hσ hσlam m f hf j hj t
    rw [linearError_eq]
    apply NBound_zero hL
    have := mesh_nonneg m
    have := (T1.budget_pos B "L08_a" σ j 0).le
    positivity
  · intro σ hσ hσlam m f hf
    rw [linearError_eq]
    apply EBound_zero hL
    have := (T1.budget_pos B "L08_b" σ 0 0).le
    positivity

theorem L09_holds : L09 (model.{u} L κ hL) B := by
  constructor
  · intro σ hσ hσlam m f hf
    rw [linearError_eq]
    apply EBound_zero hL
    have := (T1.budget_pos B "L09_a" σ 0 0).le
    positivity
  · intro σ hσ hσlam m s hs hs3 f hf
    rw [linearError_eq]
    apply EBound_zero hL
    rw [vnorm_eq]
    have := mesh_nonneg m
    have := (T1.budget_pos B "L09_b" σ s 0).le
    positivity

theorem L10_holds : L10 (model.{u} L κ hL) B := by
  constructor
  · intro σ hσ hσlam m s hs hs2 f hf t ht
    rw [linearError_eq, Pi.zero_apply, norm_zero, vnorm_eq]
    have := tw_nonneg t
    have := (T1.budget_pos B "L10_a" σ s 0).le
    positivity
  · intro σ hσ hσlam m s hs hs2 f hf t ht
    rw [linearError_eq]
    apply VBound_zero hL
    rw [vnorm_eq]
    have := tw_nonneg t
    have := (T1.budget_pos B "L10_b" σ s 0).le
    positivity
  · intro σ hσ hσlam m s hs hs2 f hf t ht
    rw [linearError_eq]
    apply VBound_zero hL
    rw [vnorm_eq]
    have := mesh_nonneg m
    have := tw_nonneg t
    have := (T1.budget_pos B "L10_c" σ s 0).le
    positivity

#print axioms L07_holds
#print axioms L08_holds
#print axioms L09_holds
#print axioms L10_holds
end OrderingError.Spec11.NonTrivialModel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Premises.lean <==
import OrderingError.Spec11.Classical

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11
universe u
attribute [local instance] Classical.propDecidable
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)

/-- Q01(a): all fixed subspaces, completeness, density, and nesting; no
nonlinear trajectory regularity is assumed. -/
def Q01_a : Prop :=
  (M.V 0).carrier = ⊤ ∧ (∀ f, M.vnorm 0 f = ‖f‖) ∧
  (∀ θ, 0 ≤ θ → θ ≤ 3 → CompleteSpace (M.V θ).Space) ∧
  CompleteSpace M.E4.Space ∧
  (∀ θ, 0 ≤ θ → θ ≤ 3 → Continuous (M.V θ).val) ∧ Continuous M.E4.val ∧
  (∀ r s, 0 ≤ r → r ≤ s → s ≤ 3 → (M.V s).carrier ≤ (M.V r).carrier) ∧
  (∀ θ, 0 ≤ θ → θ ≤ 3 →
    DenseRange (fun x : (M.V 3).Space => (M.V θ).ofH ((M.V 3).val x))) ∧
  M.E4.carrier ≤ (M.V 3).carrier ∧
  (∀ m, FiniteDimensional ℂ (M.X m)) ∧
  ∀ m, M.X m ≤ (M.V 2).carrier
/-- Q01(b): real structure and compatibility on exactly the specified domains. -/
def Q01_b : Prop :=
  (∀ f, ‖M.J f‖ = ‖f‖) ∧ (∀ f, M.J (M.J f) = f) ∧
  (∀ θ, 0 ≤ θ → θ ≤ 3 → ∀ f, f ∈ (M.V θ).carrier →
    M.J f ∈ (M.V θ).carrier ∧ M.vnorm θ (M.J f) = M.vnorm θ f) ∧
  (∀ f, f ∈ M.E4.carrier → M.J f ∈ M.E4.carrier ∧ M.nj 4 (M.J f) = M.nj 4 f) ∧
  (∀ f, f ∈ (M.V 1).carrier → M.d1 (M.J f) = M.d1 f) ∧
  (∀ j : ℕ, 1 ≤ j → j ≤ 3 → ∀ f, f ∈ (M.V j).carrier →
    M.nj j (M.J f) = M.nj j f) ∧
  (∀ m, ∀ x : M.X m, M.J (x : M.H) ∈ M.X m) ∧
  (∀ f, f ∈ (M.V 3).carrier → M.applyA (M.J f) = M.J (M.applyA f)) ∧
  (∀ t f, M.T t (M.J f) = M.J (M.T t f)) ∧
  (∀ m f, M.project m (M.J f) = M.J (M.project m f)) ∧
  (∀ m f, f ∈ (M.V 2).carrier → M.ritzH m (M.J f) = M.J (M.ritzH m f)) ∧
  (∀ m, ∀ x y : M.X m, (y : M.H) = M.J x →
    (M.Ah m y : M.H) = M.J (M.Ah m x)) ∧
  (∀ m t, ∀ x y : M.X m, (y : M.H) = M.J x →
    (M.Th m t y : M.H) = M.J (M.Th m t x)) ∧
  (∀ f g, f ∈ (M.V 1).carrier → g ∈ (M.V 1).carrier →
    M.product (M.J f) (M.J g) = M.J (M.product f g)) ∧
  ∀ f g, f ∈ (M.V 2).carrier → g ∈ (M.V 1).carrier →
    M.form (M.J f) (M.J g) = star (M.form f g)
/-- Q01(c): closed generator graph, dense domain, and continuous form. -/
def Q01_c : Prop :=
  IsClosed {z : M.H × M.H | z.1 ∈ (M.V 3).carrier ∧ M.applyA z.1 = z.2} ∧
  Dense ((M.V 3).carrier : Set M.H) ∧
  Continuous (fun z : (M.V 2).Space × (M.V 1).Space => M.b z.1 z.2)
/-- Q01: the three approved structural groups. -/
structure Q01 : Prop where
  a : Q01_a M
  b : Q01_b M
  c : Q01_c M

/-- L01(a), (2.3): Poincare and form coercivity. -/
def L01_a : Prop :=
  (∀ f, f ∈ (M.V 1).carrier → ‖f‖ ≤ D01p L * M.d1 f) ∧
  ∀ f, f ∈ (M.V 2).carrier → D01a * M.d1 f ^ 2 ≤ (M.form f f).re
/-- L01(b), Proposition 2.1: inverse, generator, and C1 domain trajectories. -/
def L01_b : Prop :=
  Function.Bijective M.A ∧ M.MaximalAccretive ∧ M.Semigroup ∧ M.Generator ∧
  ∀ f : (M.V 3).Space,
    ContDiffOn ℝ 1 (M.realTime (fun t => M.T t ((M.V 3).val f))) (Ici 0) ∧
    ∀ t : Time, M.T t ((M.V 3).val f) ∈ (M.V 3).carrier ∧
      M.applyA (M.T t ((M.V 3).val f)) = M.T t (M.A f) ∧
      HasDerivWithinAt (M.realTime (fun s => M.T s ((M.V 3).val f)))
        (M.applyA (M.T t ((M.V 3).val f))) (Ici 0) t
/-- L01(c), (2.4): continuous decay and the qualified Kato integral. -/
def L01_c : Prop :=
  (∀ t : Time, ‖M.T t‖ ≤ Real.exp (-D01lambda L * t)) ∧
  ∀ f t, M.FiniteGradient (fun s => M.T s f) t ∧
    ‖M.T t f‖ ^ 2 + 2 * D01a *
      (∫ s in Iic t, M.d1 (M.T s f) ^ 2 ∂timeMeasure) ≤ ‖f‖ ^ 2
/-- L01: the exact three approved groups. -/
structure L01 : Prop where
  a : L01_a M
  b : L01_b M
  c : L01_c M

/-- L02(a): equivalent norms, graph norm, and scale embeddings. -/
def L02_a : Prop :=
  (∀ j : ℕ, 1 ≤ j → j ≤ 3 → ∀ f, f ∈ (M.V j).carrier →
    (B.bound "L02_eq")⁻¹ * M.vnorm j f ≤ M.nj j f ∧
      M.nj j f ≤ B.bound "L02_eq" * M.vnorm j f) ∧
  (∀ f, f ∈ (M.V 1).carrier →
    (B.bound "L02_d")⁻¹ * M.nj 1 f ≤ M.d1 f ∧
      M.d1 f ≤ B.bound "L02_d" * M.nj 1 f) ∧
  (∀ f, f ∈ (M.V 3).carrier →
    (B.bound "L02_A")⁻¹ * M.nj 3 f ≤ ‖M.applyA f‖ ∧
      ‖M.applyA f‖ ≤ B.bound "L02_A" * M.nj 3 f) ∧
  ∀ r s, 0 ≤ r → r ≤ s → s ≤ 3 → ∀ f, f ∈ (M.V s).carrier →
    M.vnorm r f ≤ B.bound "L02_embed" 0 s r * M.vnorm s f
/-- L02(b), (2.8): the stated moment inequality. -/
def L02_b : Prop :=
  ∀ θ s, 0 ≤ θ → θ ≤ s → s ≤ 3 → 0 < s → ∀ f, f ∈ (M.V s).carrier →
    M.vnorm θ f ≤ B.bound "L02_b" 0 s θ * ‖f‖ ^ (1 - θ / s) * M.vnorm s f ^ (θ / s)
/-- L02(c): stability and strong continuity in each scale space. -/
def L02_c : Prop :=
  ∀ θ, 0 ≤ θ → θ ≤ 3 → ∀ f, f ∈ (M.V θ).carrier →
    Continuous (fun t : Time => (M.V θ).ofH (M.T t f)) ∧
    ∀ t : Time, (M.V θ).Bound (M.T t f) (Real.exp (-D01lambda L * t) * M.vnorm θ f)
/-- L02: three groups, no general interpolation theorem. -/
structure L02 : Prop where
  a : L02_a M B
  b : L02_b M B
  c : L02_c M

/-- L03(a): continuous smoothing, with explicit membership. -/
def L03_a : Prop :=
  ∀ α, 0 ≤ α → α ≤ 1 → ∀ t : Time, 0 < t → ∀ f,
    (M.V (3 * α)).Bound (M.T t f)
      (B.bound "L03_a" 0 α * D01tw t ^ (-3 * α / 2) * Real.exp (-D01lambda L * t) * ‖f‖)
/-- L03(b), (2.17): scale-to-scale smoothing. -/
def L03_b : Prop :=
  ∀ s r, 0 ≤ s → s ≤ r → r ≤ 3 → ∀ t : Time, 0 < t → ∀ f, f ∈ (M.V s).carrier →
    (M.V r).Bound (M.T t f)
      (B.bound "L03_b" 0 s r * D01tw t ^ (-(r - s) / 2) *
        Real.exp (-D01lambda L * t) * M.vnorm s f)
/-- L03(c), (2.19): only the actual strong-source Bochner formula is a premise. -/
def L03_c : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ f g, M.StrongSource σ g →
    let y := M.linearFlow none f + M.Kstrong g
    M.X0 σ y ∧ M.energy σ y ≤ B.bound "L03_c" σ * (‖f‖ + ‖M.sourceClass σ g‖)
/-- L03: three approved linear groups. -/
structure L03 : Prop where
  a : L03_a M B
  b : L03_b M B
  c : L03_c M B

/-- L04(a), (3.3): orthogonal projection, approximation and stability. -/
def L04_a : Prop :=
  (∀ m f, ∀ ψ : M.X m, inner ℂ (ψ : M.H) (f - M.project m f) = 0) ∧
  (∀ m, ∀ s : ℕ, 2 ≤ s → s ≤ 4 → ∀ f,
    (if s = 4 then f ∈ M.E4.carrier else f ∈ (M.V s).carrier) →
    ∀ j : ℕ, j ≤ 2 →
      M.NBound j (f - M.project m f)
        (B.bound "L04_a" 0 s j * m.h ^ (s - j : ℕ) * M.nj s f)) ∧
  ∀ m s, (s = 1 ∨ s = 2) → ∀ f, f ∈ (M.V s).carrier →
    (M.V s).Bound (M.project m f) (B.bound "L04_stable" 0 s * M.vnorm s f)
/-- L04(b), (3.4): Ritz identity and exactly the two stated errors. -/
def L04_b : Prop :=
  (∀ m f, f ∈ (M.V 2).carrier → ∀ ψ : M.X m, M.form (M.ritzH m f) ψ = M.form f ψ) ∧
  (∀ m f, f ∈ (M.V 3).carrier →
    (M.Ah m (M.Ritz m ((M.V 2).ofH f)) : M.H) = M.project m (M.applyA f)) ∧
  (∀ m f, f ∈ (M.V 3).carrier →
    M.NBound 2 (f - M.ritzH m f) (B.bound "L04_b3" * M.nj 3 f)) ∧
  ∀ m f, f ∈ M.E4.carrier →
    M.NBound 2 (f - M.ritzH m f) (B.bound "L04_b4" * m.h * M.nj 4 f)
/-- L04(c), (3.5)-(3.6): discrete graph recovery and projected generator. -/
def L04_c : Prop :=
  (∀ m, ∀ x : M.X m, M.nj 2 x ≤ B.bound "L04_c1" * ‖M.Ah m x‖) ∧
  ∀ m f, f ∈ (M.V 3).carrier → ‖M.Ah m (M.Pi m f)‖ ≤ B.bound "L04_c2" * M.nj 3 f
/-- L04(d), (3.7): residual identity, including its sign and exact domains. -/
def L04_d : Prop :=
  ∀ m, ∀ s : ℕ, (s = 3 ∨ s = 4) → ∀ f,
    (if s = 4 then f ∈ M.E4.carrier else f ∈ (M.V 3).carrier) →
    (∀ ψ : M.X m, inner ℂ (ψ : M.H) (M.residual m f : M.H) =
      -M.form (f - M.project m f) ψ) ∧
    M.minusNorm m (M.residual m f) ≤ B.bound "L04_dweak" 0 s * m.h ^ (s - 2) * M.nj s f ∧
    ‖M.residual m f‖ ≤ B.bound "L04_dstrong" 0 s * m.h ^ (s - 3) * M.nj s f
/-- L04: four groups; the former combination is separately L14. -/
structure L04 : Prop where
  a : L04_a M B
  b : L04_b M B
  c : L04_c M B
  d : L04_d M B

/-- L05(a): discrete form, inverse, maximal accretivity and generator. -/
def L05_a : Prop :=
  ∀ m, (∀ x ψ : M.X m, inner ℂ (ψ : M.H) (M.Ah m x : M.H) = -M.form x ψ) ∧
    Function.Bijective (M.Ah m) ∧ M.DiscreteMaximalAccretive m ∧ M.DiscreteSemigroup m
/-- L05(b): the two dissipative inequalities are separate, never added. -/
def L05_b : Prop :=
  ∀ m, ∀ x : M.X m,
    D01a * M.d1 x ^ 2 ≤ -(inner ℂ x (M.Ah m x)).re ∧
    D01lambda L * ‖x‖ ^ 2 ≤ -(inner ℂ x (M.Ah m x)).re
/-- L05(c): decay, graph-energy product, and qualified Kato integral. -/
def L05_c : Prop :=
  ∀ m, (∀ t : Time, ‖M.Th m t‖ ≤ Real.exp (-D01lambda L * t)) ∧
    (∀ x : M.X m, M.d1 x ^ 2 ≤ D01a⁻¹ * ‖M.Ah m x‖ * ‖x‖) ∧
    ∀ x : M.X m, ∀ t : Time,
      M.FiniteGradient (fun s => (M.Th m s x : M.H)) t ∧
      ‖M.Th m t x‖ ^ 2 + 2 * D01a *
        (∫ s in Iic t, M.d1 (M.Th m s x) ^ 2 ∂timeMeasure) ≤ ‖x‖ ^ 2
/-- L05(d): the strong finite-dimensional forced formula and its exact weak norm. -/
def L05_d : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m x g, M.DiscreteWeakSource σ m g →
    M.X0 σ (M.DiscreteForced m x g) ∧
    M.energy σ (M.DiscreteForced m x g) ≤
      B.bound "L05_d" σ * (‖x‖ + M.DiscreteWeakSize σ m g)
                                         
structure L05 : Prop where
  a : L05_a M
  b : L05_b M
  c : L05_c M
  d : L05_d M B

/-- L06(a): integer generator smoothing; continuous formula is explicit. -/
def L06_a : Prop :=
  (∀ m t, 0 < t → ∀ x : M.X m,
    ‖M.Ah m (M.Th m t x)‖ ≤ B.bound "L06_a" * D01tw t ^ (-3 / 2 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖x‖) ∧
  ∀ t, 0 < t → ∀ f, M.T t f ∈ (M.V 3).carrier ∧
    ‖M.applyA (M.T t f)‖ ≤ B.bound "L06_a_cont" * D01tw t ^ (-3 / 2 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖f‖
/-- L06(b): discrete and continuous gradient smoothing. -/
def L06_b : Prop :=
  (∀ m t, 0 < t → ∀ x : M.X m,
    M.d1 (M.Th m t x) ≤ B.bound "L06_b" * D01tw t ^ (-3 / 4 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖x‖) ∧
  ∀ t, 0 < t → ∀ f, M.T t f ∈ (M.V 1).carrier ∧
    M.d1 (M.T t f) ≤ B.bound "L06_b_cont" * D01tw t ^ (-3 / 4 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖f‖
/-- L06(c): the continuous estimate has H input, not arbitrary anti-dual input. -/
def L06_c : Prop :=
  (∀ m t, 0 < t → ∀ g : M.Weak,
    ‖M.Th m t (M.PiMinus m g)‖ ≤ B.bound "L06_c" * D01tw t ^ (-3 / 4 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖g‖) ∧
  ∀ t, 0 < t → ∀ g : M.H,
    ‖M.T t g‖ ≤ B.bound "L06_c_cont" * D01tw t ^ (-3 / 4 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖M.iota g‖
/-- L06: three groups, both versions written explicitly. -/
structure L06 : Prop where
  a : L06_a M B
  b : L06_b M B
  c : L06_c M B

/-- L07(a): orthogonal decomposition of the actual error. -/
def L07_a : Prop :=
  ∀ m θ, 0 ≤ θ → θ < 3 → ∀ f, f ∈ (M.V θ).carrier → ∀ t : Time, 0 < t →
    ‖M.linearError m f t‖ ^ 2 =
      ‖M.T t f - M.project m (M.T t f)‖ ^ 2 +
      ‖M.flowh m f t - M.project m (M.T t f)‖ ^ 2
/-- L07(b): projection component, with the exact time power. -/
def L07_b : Prop :=
  ∀ m θ, 0 ≤ θ → θ < 3 → ∀ f, f ∈ (M.V θ).carrier → ∀ t : Time, 0 < t →
    ‖M.T t f - M.project m (M.T t f)‖ ≤
      B.bound "L07_b" 0 θ * m.h ^ 3 * D01tw t ^ (-(3 - θ) / 2) *
        Real.exp (-D01lambda L * t) * M.vnorm θ f
/-- L07(c): projected difference; no unused logarithmic endpoint. -/
def L07_c : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m θ, 0 ≤ θ → θ < 3 →
    ∀ f, f ∈ (M.V θ).carrier → ∀ t : Time, 0 < t →
      ‖M.flowh m f t - M.project m (M.T t f)‖ ≤
        B.bound "L07_c" σ θ * m.h * D01tw t ^ (-(3 - θ) / 2) *
          Real.exp (-σ * t) * M.vnorm θ f
/-- L07: three groups. -/
structure L07 : Prop where
  a : L07_a M
  b : L07_b M B
  c : L07_c M B

/-- L08(a): smooth-data pointwise error, with explicit space membership. -/
def L08_a : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m f, M.DA2 f → ∀ j : ℕ, j ≤ 2 →
    ∀ t : Time, M.NBound j (M.linearError m f t)
      (B.bound "L08_a" σ j * m.h ^ (2 - (j : ℝ) / 2) *
        Real.exp (-σ * t) * ‖M.applyA (M.applyA f)‖)
/-- L08(b): smooth-data energy error. -/
def L08_b : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m f, M.DA2 f →
    M.EBound σ (M.linearError m f) (B.bound "L08_b" σ * m.h ^ 2 * ‖M.applyA (M.applyA f)‖)
/-- L08: only the two approved groups. -/
structure L08 : Prop where
  a : L08_a M B
  b : L08_b M B

/-- L09(a): D(A) data energy error; no independent H4 trajectory premise. -/
def L09_a : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m f, f ∈ (M.V 3).carrier →
    M.EBound σ (M.linearError m f) (B.bound "L09_a" σ * m.h ^ 2 * ‖M.applyA f‖)
/-- L09(b): the approved scale-energy interpolation output. -/
def L09_b : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m s, 0 ≤ s → s ≤ 3 →
    ∀ f, f ∈ (M.V s).carrier →
      M.EBound σ (M.linearError m f) (B.bound "L09_b" σ s * m.h ^ (2 * s / 3) * M.vnorm s f)
/-- L09: two groups. -/
structure L09 : Prop where
  a : L09_a M B
  b : L09_b M B

/-- L10(a), (4.11): strong-input H error. -/
def L10_a : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m s, 1 ≤ s → s ≤ 2 →
    ∀ f, f ∈ (M.V s).carrier → ∀ t : Time, 0 < t →
      ‖M.linearError m f t‖ ≤ B.bound "L10_a" σ s * m.h ^ 2 *
        D01tw t ^ (-(4 - s) / 2) * Real.exp (-σ * t) * M.vnorm s f
/-- L10(b), (4.12): V1 error, including membership. -/
def L10_b : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m s, 1 ≤ s → s ≤ 2 →
    ∀ f, f ∈ (M.V s).carrier → ∀ t : Time, 0 < t →
      (M.V 1).Bound (M.linearError m f t) (B.bound "L10_b" σ s * m.h ^ 2 *
        D01tw t ^ (-(5 - s) / 2) * Real.exp (-σ * t) * M.vnorm s f)
/-- L10(c), (4.13): V2 error, including membership. -/
def L10_c : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m s, 1 ≤ s → s ≤ 2 →
    ∀ f, f ∈ (M.V s).carrier → ∀ t : Time, 0 < t →
      (M.V 2).Bound (M.linearError m f t) (B.bound "L10_c" σ s * m.h *
        D01tw t ^ (-(5 - s) / 2) * Real.exp (-σ * t) * M.vnorm s f)
/-- L10: all three prescribed target norms. -/
structure L10 : Prop where
  a : L10_a M B
  b : L10_b M B
  c : L10_c M B

/-- L11(a), (4.14): the full retained half-scale stability statement. -/
def L11_a : Prop :=
  ∀ θ, 0 ≤ θ → θ ≤ 2 → ∀ m f, f ∈ (M.V (3 * θ / 2)).carrier → ∀ t : Time,
    (M.V θ).Bound (M.flowh m f t)
      (B.bound "L11_a" 0 θ * Real.exp (-D01lambda L * t) * M.vnorm (3 * θ / 2) f)
/-- L11: one group, unchanged in mathematical scope. -/
structure L11 : Prop where
  a : L11_a M B

/-- L12(a): pointwise writing of the weighted uniform H error. -/
def L12_a : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m s, (s = 1 ∨ s = 2) →
    ∀ f, f ∈ (M.V s).carrier → ∀ t : Time,
      Real.exp (σ * t) * ‖M.linearError m f t‖ ≤
        B.bound "L12_a" σ s * m.h ^ (2 * s / 3) * M.vnorm s f
/-- L12(b): physical first-norm error. -/
def L12_b : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m f, f ∈ (M.V 1).carrier →
    ∀ t : Time, 0 < t → M.NBound 1 (M.linearError m f t)
      (B.bound "L12_b" σ * m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ) *
        Real.exp (-σ * t) * M.vnorm 1 f)
/-- L12(c): physical second-norm error. -/
def L12_c : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m f, f ∈ (M.V 2).carrier →
    ∀ t : Time, 0 < t → M.NBound 2 (M.linearError m f t)
      (B.bound "L12_c" σ * m.h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ) *
        Real.exp (-σ * t) * M.vnorm 2 f)
/-- L12(d): the actual measurable error kernel, only p=1,2,4. -/
def L12_d : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m,
    Measurable (M.Lambda σ m) ∧ ∀ p : ℝ, (p = 1 ∨ p = 2 ∨ p = 4) →
      Integrable (fun t => M.Lambda σ m t ^ p) timeMeasure ∧
      (∫ t, M.Lambda σ m t ^ p ∂timeMeasure) ^ (1 / p) ≤
        B.bound "L12_d" σ p * m.h ^ (2 / (3 * p))
/-- L12(e): the actual strong error map and its integrable kernel. -/
def L12_e : Prop :=
  ∀ σ, 0 < σ → σ < D01lambda L → ∀ m,
    (∀ t : Time, 0 < t → ∃! G, M.LphysicalSpec 1 m t G) ∧
    Measurable (M.Lambda1 σ m) ∧ Integrable (M.Lambda1 σ m) timeMeasure ∧
    (∫ t, M.Lambda1 σ m t ∂timeMeasure) ≤ B.bound "L12_e" σ * m.h ^ (1 / 6 : ℝ)
/-- L12: five groups. -/
structure L12 : Prop where
  a : L12_a M B
  b : L12_b M B
  c : L12_c M B
  d : L12_d M B
  e : L12_e M B

/-- L13(a): recognition of the entire generator graph by the fixed form. -/
def L13_a : Prop :=
  ∀ f, f ∈ (M.V 2).carrier → ∀ y,
    (∀ ψ : (M.V 1).Space, inner ℂ ((M.V 1).val ψ) y = -M.form f ((M.V 1).val ψ)) ↔
      f ∈ (M.V 3).carrier ∧ M.applyA f = y
/-- L13(b): arbitrary-vector fourth-order recovery, not a solution estimate. -/
def L13_b : Prop :=
  ∀ f, f ∈ (M.V 3).carrier → M.applyA f ∈ (M.V 1).carrier →
    f ∈ M.E4.carrier ∧ M.nj 4 f ≤ B.bound "L13_b" * (‖f‖ + M.vnorm 1 (M.applyA f))
/-- L13(c): uniquely specified resolvent regularization and exactly three bounds. -/
def L13_c : Prop :=
  ∀ q : ℝ, 1 ≤ q →
    (∀ f, ∃! x, M.RegularizerSpec q f x) ∧
    (∀ f, ‖M.regularizer q f‖ ≤ ‖f‖ ∧
      (q : ℂ) • M.regularizer q f - M.applyA (M.regularizer q f) = (q : ℂ) • f) ∧
    ∀ f, f ∈ (M.V 1).carrier →
      ‖f - M.regularizer q f‖ ≤ B.bound "L13_error" * q ^ (-1 / 3 : ℝ) * M.vnorm 1 f ∧
      M.nj 3 (M.regularizer q f) ≤ B.bound "L13_regular" * q ^ (2 / 3 : ℝ) * M.vnorm 1 f
/-- L13: three groups. -/
structure L13 : Prop where
  a : L13_a M
  b : L13_b M B
  c : L13_c M B

/-- L14: (3.8)+(3.15), separated from the projection lemma. -/
def L14 : Prop :=
  ∀ s, (s = 1 ∨ s = 2) → ∀ m f, f ∈ (M.V s).carrier →
    ∀ t : Time, 0 < t →
      ‖M.Ah m (M.Th m t (M.Pi m f))‖ ≤
        B.bound "L14" 0 s * D01tw t ^ (-(3 - s) / 2) *
          Real.exp (-D01lambda L * t) * M.vnorm s f

/-- C01(a): bilinearity is encoded by the linear-map type; symmetry remains explicit. -/
def C01_a : Prop := ∀ f g : (M.V 1).Space, M.F f g = M.F g f
/-- C01(b), (2.9): strong product on each approved domain. -/
def C01_b : Prop :=
  ∀ θ, 1 ≤ θ → θ ≤ 3 → ∀ f g, f ∈ (M.V θ).carrier → g ∈ (M.V θ).carrier →
    (M.V (θ - 1)).Bound (M.product f g) (B.bound "C01_b" 0 θ * M.vnorm θ f * M.vnorm θ g)
/-- C01(c), (3.12): the strong and weak bounds on two V1 members. -/
def C01_c : Prop :=
  ∀ f g, f ∈ (M.V 1).carrier → g ∈ (M.V 1).carrier →
    ‖M.product f g‖ ≤ B.bound "C01_c" * M.d1 f * M.d1 g ∧
    ‖M.iota (M.product f g)‖ ≤ B.bound "C01_c" * M.d1 f * ‖g‖
/-- C01(d): weak Agmon; first variable H, second variable V1. -/
def C01_d : Prop :=
  ∀ f : M.H, ∀ g : (M.V 1).Space,
    ‖M.weakProduct f ((M.V 1).val g)‖ ≤
      B.bound "C01_d" * ‖f‖ * ‖(M.V 1).val g‖ ^ (1 / 2 : ℝ) *
        M.d1 ((M.V 1).val g) ^ (1 / 2 : ℝ)
/-- C01(e): strong Agmon for arbitrary complex vectors, not trajectories. -/
def C01_e : Prop :=
  ∀ f g, f ∈ (M.V 1).carrier → g ∈ (M.V 1).carrier →
    ‖M.product f g‖ ≤ B.bound "C01_e" *
      (‖f‖ ^ (1 / 2 : ℝ) * M.d1 f ^ (1 / 2 : ℝ) * M.d1 g +
       ‖g‖ ^ (1 / 2 : ℝ) * M.d1 g ^ (1 / 2 : ℝ) * M.d1 f)
/-- C01(f): the diagonal third-order product bound, with membership. -/
def C01_f : Prop :=
  ∀ f, f ∈ (M.V 3).carrier →
    (M.V 1).Bound (M.nonlinear f) (B.bound "C01_f" * M.d1 f * M.nj 3 f)
/-- C01: the six approved function-inequality groups only. -/
structure C01 : Prop where
  a : C01_a M
  b : C01_b M B
  c : C01_c M B
  d : C01_d M B
  e : C01_e M B
  f : C01_f M B

/-- Section 2: exactly the approved structural, linear, function, and classical premises. -/
structure Premises : Prop where
  Q01 : Q01 M
  L01 : L01 M
  L02 : L02 M B
  L03 : L03 M B
  L04 : L04 M B
  L05 : L05 M B
  L06 : L06 M B
  L07 : L07 M B
  L08 : L08 M B
  L09 : L09 M B
  L10 : L10 M B
  L11 : L11 M B
  L12 : L12 M B
  L13 : L13 M B
  L14 : L14 M B
  C01 : C01 M B
  classical : ClassicalPremises M

end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Protocol.lean <==
import OrderingError.Spec11.Statements

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11
universe u
namespace Model
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- D10: actual weighted supremum, used only with Y qualification. -/
def ynorm (ν θ : ℝ) (w : M.Trajectory) : ℝ :=
  sSup (Set.range (fun t : Time => Real.exp (ν * t) * M.vnorm θ (w t)))
/-- D11: the norm on the actual higher trajectory space. -/
def trajectoryNorm (ν θ : ℝ) (w : M.Trajectory) : ℝ :=
  if θ = 0 then M.energy ν w else M.energy ν w + M.ynorm ν θ w
/-- D11: the zeroth trajectory space does not introduce an extra strong norm. -/
def TrajectoryMember (ν θ : ℝ) (w : M.Trajectory) : Prop :=
  if θ = 0 then M.X0 ν w else M.Xtheta ν θ w
/-- D11: completeness formulated on the actual H-valued continuous representatives. -/
def TrajectoryComplete (ν θ : ℝ) : Prop :=
  ∀ w : ℕ → M.Trajectory, (∀ n, M.TrajectoryMember ν θ (w n)) →
    (∀ ε : ℝ, 0 < ε → ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      M.TrajectoryMember ν θ (w m - w n) ∧
      M.trajectoryNorm ν θ (w m - w n) < ε) →
    ∃ z, M.TrajectoryMember ν θ z ∧
      (∀ n, M.TrajectoryMember ν θ (w n - z)) ∧
      Tendsto (fun n => M.trajectoryNorm ν θ (w n - z)) atTop (nhds 0)
/-- D11: norm axioms for the actual formulas, to be established with the trajectory construction. -/
def TrajectoryNormLaws (ν θ : ℝ) : Prop :=
  M.TrajectoryMember ν θ 0 ∧ M.trajectoryNorm ν θ 0 = 0 ∧
  (∀ w, M.TrajectoryMember ν θ w →
    0 ≤ M.trajectoryNorm ν θ w ∧ (M.trajectoryNorm ν θ w = 0 ↔ w = 0)) ∧
  (∀ w z, M.TrajectoryMember ν θ w → M.TrajectoryMember ν θ z →
    M.TrajectoryMember ν θ (w + z) ∧
    M.trajectoryNorm ν θ (w + z) ≤ M.trajectoryNorm ν θ w + M.trajectoryNorm ν θ z) ∧
  ∀ (c : ℂ) w, M.TrajectoryMember ν θ w →
    M.TrajectoryMember ν θ (c • w) ∧
    M.trajectoryNorm ν θ (c • w) = ‖c‖ * M.trajectoryNorm ν θ w
/-- Theorem 2.2: homogeneous coefficients are continuous multilinear maps at every time;
their uniform trajectory-norm bound supplies continuity in the stronger trajectory norm. -/
abbrev SeriesCoefficients (θ : ℝ) :=
  ∀ n : ℕ, Time → ContinuousMultilinearMap ℂ (fun _ : Fin n => (M.V θ).Space) M.H
/-- Theorem 2.2: diagonal evaluation in the one actual state space. -/
def coefficient (θ : ℝ) (p : M.SeriesCoefficients θ) (n : ℕ) (f : M.H) : M.Trajectory :=
  fun t => p n t (fun _ => (M.V θ).ofH f)
/-- Theorem 2.2: an actual convergent trajectory-valued analytic expansion.
The stronger open ball of radius 2r makes estimates valid on the closed target ball of radius r. -/
def AnalyticSeries (B : D01Budget) (ν θ r C : ℝ) (d : Option (D05Mesh L κ)) : Prop :=
  ∃ p : M.SeriesCoefficients θ,
    (∀ f, f ∈ (M.V θ).carrier →
      M.coefficient θ p 0 f = 0 ∧
      M.coefficient θ p 1 f = M.linearFlow d f ∧
      M.coefficient θ p 2 f = M.P2 ν d f) ∧
    (∀ n f, f ∈ (M.V θ).carrier →
      M.TrajectoryMember ν θ (M.coefficient θ p n f) ∧
      M.trajectoryNorm ν θ (M.coefficient θ p n f) ≤
        C * (M.vnorm θ f / (4 * r)) ^ n) ∧
    (∀ f, f ∈ (M.V θ).carrier → M.vnorm θ f < 2 * r →
      (∃! w, M.SmallSolution B ν d f w) ∧
      Summable (fun n => M.trajectoryNorm ν θ (M.coefficient θ p n f)) ∧
      (∀ n, M.TrajectoryMember ν θ
        (M.solution B ν d f - ∑ k ∈ Finset.range n, M.coefficient θ p k f)) ∧
      Tendsto (fun n => M.trajectoryNorm ν θ
        (M.solution B ν d f - ∑ k ∈ Finset.range n, M.coefficient θ p k f))
        atTop (nhds 0)) ∧
    ∀ n : ℕ, ∃ Cn > 0, ∀ f, f ∈ (M.V θ).carrier → M.vnorm θ f ≤ r →
      M.trajectoryNorm ν θ
        (M.solution B ν d f - ∑ k ∈ Finset.range (n + 1), M.coefficient θ p k f) ≤
        Cn * (M.vnorm θ f) ^ (n + 1)
/-- Theorem 2.2 / Proposition 3.6: a genuine Lipschitz estimate in the actual trajectory norm. -/
def SolutionLipschitz (B : D01Budget) (ν θ r C : ℝ)
    (d : Option (D05Mesh L κ)) : Prop :=
  ∀ f g, f ∈ (M.V θ).carrier → g ∈ (M.V θ).carrier →
    M.vnorm θ f ≤ r → M.vnorm θ g ≤ r →
      M.TrajectoryMember ν θ (M.solution B ν d f - M.solution B ν d g) ∧
      M.trajectoryNorm ν θ (M.solution B ν d f - M.solution B ν d g) ≤
        C * M.vnorm θ (f - g)
/-- Proposition 3.6: the chosen mild solution is the finite-dimensional classical solution. -/
def DiscreteODE (B : D01Budget) (ν r : ℝ) : Prop :=
  ∀ m f, ‖f‖ ≤ r → ∃ w : Time → M.X m,
    Continuous w ∧ w 0 = M.Pi m f ∧
    (∀ t, (w t : M.H) = M.solution B ν (some m) f t) ∧
    ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t
/-- Lemmas 4.17 and 4.18: an actual positive-time derivative, not a model field. -/
def derivative (w : M.Trajectory) (t : Time) : M.H := deriv (M.realTime w) t
/-- Step 3: strong derivative equation in H, including the right derivative at zero. -/
def StrongSolution (B : D01Budget) (ν : ℝ) (f : M.H) : Prop :=
  let w := M.solution B ν none f
  M.ContinuousLift (M.V 3) w ∧
  ∃ q : M.Trajectory, Continuous q ∧ ∀ t : Time,
    w t ∈ (M.V 3).carrier ∧
    q t = M.applyA (w t) + M.nonlinear (w t) ∧
    HasDerivWithinAt (M.realTime w) (q t) (Ici 0) t
/-- Step 3, (4.33): true E4 lifting and weighted fourth-norm integrability. -/
def IntegratedE4 (ν : ℝ) (w : M.Trajectory) : Prop :=
  M.AELift M.E4 w ∧
  Integrable (fun t : Time => Real.exp (2 * ν * t) * M.nj 4 (w t) ^ 2) timeMeasure
/-- Step 3, (4.33): the actual weighted fourth-norm time integral. -/
def normE4 (ν : ℝ) (w : M.Trajectory) : ℝ :=
  Real.sqrt (∫ t : Time, Real.exp (2 * ν * t) * M.nj 4 (w t) ^ 2 ∂timeMeasure)
/-- Lemma 4.17: all four derivative bounds, with pointwise domain membership. -/
def DerivativeBounds (B : D01Budget) (ν r C : ℝ) (d : Option (D05Mesh L κ)) : Prop :=
  ∀ f, f ∈ (M.V 2).carrier → M.vnorm 2 f ≤ r →
    let w := M.solution B ν d f
    let z := M.share B ν d f
    ∀ t : Time, 0 < t →
      HasDerivAt (M.realTime w) (M.derivative w t) t ∧
      HasDerivAt (M.realTime z) (M.derivative z t) t ∧
      w t ∈ (M.V 2).carrier ∧ z t ∈ (M.V 2).carrier ∧
      ‖M.derivative w t‖ + M.nj 2 (w t) ≤
        C * M.vnorm 2 f * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) ∧
      ‖M.derivative z t‖ + M.nj 2 (z t) ≤
        C * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) ∧
      M.NBound 1 (M.derivative w t)
        (C * M.vnorm 2 f * D01tw t ^ (-2 : ℝ) * Real.exp (-ν * t)) ∧
      M.NBound 1 (M.derivative z t)
        (C * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-2 : ℝ) * Real.exp (-ν * t))
/-- D07/D09/D13: correctness of all deterministic extensions and their canonical inclusions. -/
def ExtensionIdentities (ν : ℝ) : Prop :=
  (∀ x : M.energySpace.Space, M.energySpace.inclusion x = M.energySpace.val x) ∧
  (∀ m f, M.PiMinus m (M.iota f) = M.Pi m f) ∧
  M.FWeakSpec M.FWeak ∧
  (∀ m g, M.RieszSpec m g (M.PiMinus m g)) ∧
  (∀ d, M.KSpec ν d (M.Kweak ν d)) ∧
  ∀ (g : Time → M.Weak) (hg : MemLp g 2 (M.weightedMeasure ν)) m t,
    M.Kweak ν (some m) (hg.toLp g) t =
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (g s)) : M.H) ∂timeMeasure
/-- D14: self-mapping and the specified one-quarter contraction in the uniqueness ball. -/
def FixedPointBall (B : D01Budget) (ν : ℝ) : Prop :=
  ∀ d f, ‖f‖ ≤ D14r B ν →
    (∀ w, M.X0 ν w → M.energy ν w ≤ D14R B ν →
      M.X0 ν (M.linearFlow d f + M.Q ν d w w) ∧
      M.energy ν (M.linearFlow d f + M.Q ν d w w) ≤ D14R B ν) ∧
    ∀ w z, M.X0 ν w → M.X0 ν z →
      M.energy ν w ≤ D14R B ν → M.energy ν z ≤ D14R B ν →
      M.Energy ν (M.Q ν d w w - M.Q ν d z z) ∧
      M.energy ν (M.Q ν d w w - M.Q ν d z z) ≤
        (1 / 4 : ℝ) * M.energy ν (w - z)
/-- Section 4.5 Step 3: the true continuous derivative is an energy trajectory
and satisfies the affine derivative equation. -/
def StrongDerivativeChain (B : D01Budget) (ν r C : ℝ) : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
    ∃ q : M.Trajectory,
      M.X0 ν q ∧ M.energy ν q ≤ C * M.nj 3 f ∧
      q 0 = M.applyA f + M.nonlinear f ∧
      (∀ t : Time, HasDerivWithinAt (M.realTime (M.solution B ν none f))
        (q t) (Ici 0) t) ∧
      q = M.linearFlow none (M.applyA f + M.nonlinear f) +
        (2 : ℂ) • M.Q ν none (M.solution B ν none f) q
/-- Section 4.5 Step 3: actual discrete derivatives, their differentiated ODE and uniform energy.
The Hilbert weak-limit/Riesz/graph-identification argument must produce StrongDerivativeChain. -/
def DiscreteDerivativeChain (B : D01Budget) (ν r C : ℝ) : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
    ∀ m, ∃ w q : Time → M.X m,
      (∀ t, (w t : M.H) = M.solution B ν (some m) f t) ∧
      q 0 = M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f) ∧
      M.X0 ν (fun t => (q t : M.H)) ∧
      M.energy ν (fun t => (q t : M.H)) ≤ C * M.nj 3 f ∧
      ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t ∧
        HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
          (M.Ah m (q t) + (2 : ℂ) • M.Fh m (w t) (q t)) (Ici 0) t
end Model
/-- C07 / Section 4.5 Step 3: the bilinear W11 product rule is a proof obligation.
Its input space is explicit; it never treats the original F as continuous on H x H. -/
def C07ProductRule : Prop :=
  ∀ (E G : Type u) [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]
    [NormedAddCommGroup G] [NormedSpace ℂ G] [CompleteSpace G],
    ∀ (F : E →L[ℂ] E →L[ℂ] G) (w q : ℝ → E) a b,
      C07W11 w q a b →
      C07W11 (fun t => F (w t) (w t))
        (fun t => F (q t) (w t) + F (w t) (q t)) a b
end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Rates.lean <==
import OrderingError.Spec11.Interfaces
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.FunProp
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.NormNum

noncomputable section
open Set Filter
namespace OrderingError.Spec11

/-- D17 / Section 4.7: a convenient positive mesh exponent for the linear rate. -/
def rateExponentA : D17Index → ℝ | .zero => 1 | .one => 1 / 4 | .two => 1 / 3
/-- D17 / Section 4.7: the corresponding nonpositive time exponent. -/
def rateTimeA : D17Index → ℝ | .zero => -3 / 2 | .one => -5 / 8 | .two => -1
/-- D17 / Section 4.7: the exact positive mesh exponent for the ordering rate. -/
def rateExponentB : D17Index → ℝ | .zero => 1 / 6 | .one => 1 / 6 | .two => 4 / 15
/-- D17 / Section 4.7: the corresponding nonpositive ordering time exponent. -/
def rateTimeB : D17Index → ℝ | .zero => 0 | .one => -5 / 8 | .two => -3 / 2

/-- Section 4.7: a uniform scalar envelope on every positive-time tail. -/
theorem rate_envelope (i : D17Index) {h : ℝ} (hh : 0 ≤ h)
    {t₀ t : Time} (ht₀ : 0 < t₀) (htt : t₀ ≤ t) :
    D17a i h t ≤ h ^ rateExponentA i * D01tw t₀ ^ rateTimeA i ∧
    D17b i h t ≤ h ^ rateExponentB i * D01tw t₀ ^ rateTimeB i := by
  have htw : 0 < D01tw t₀ := lt_min (show (0 : ℝ) < t₀ from ht₀) zero_lt_one
  have hmono : D01tw t₀ ≤ D01tw t := min_le_min htt le_rfl
  have hp (q : ℝ) (hq : q ≤ 0) : D01tw t ^ q ≤ D01tw t₀ ^ q :=
    Real.rpow_le_rpow_of_nonpos htw hmono hq
  cases i with
  | zero =>
    dsimp [D17a, D17b, rateExponentA, rateExponentB, rateTimeA, rateTimeB]
    rw [Real.rpow_one, Real.rpow_zero, mul_one]
    exact ⟨(min_le_right _ _).trans
      (mul_le_mul_of_nonneg_left (hp _ (by norm_num)) hh), le_rfl⟩
  | one =>
    dsimp [D17a, D17b, rateExponentA, rateExponentB, rateTimeA, rateTimeB]
    exact ⟨(min_le_left _ _).trans
      (mul_le_mul_of_nonneg_left (hp _ (by norm_num)) (Real.rpow_nonneg hh _)),
      mul_le_mul_of_nonneg_left (hp _ (by norm_num)) (Real.rpow_nonneg hh _)⟩
  | two =>
    dsimp [D17a, D17b, rateExponentA, rateExponentB, rateTimeA, rateTimeB]
    exact ⟨(min_le_left _ _).trans
      (mul_le_mul_of_nonneg_left (hp _ (by norm_num)) (Real.rpow_nonneg hh _)),
      mul_le_mul_of_nonneg_left (hp _ (by norm_num)) (Real.rpow_nonneg hh _)⟩

                                                                                                 
theorem section47_rates : Section47_rates := by
  intro r C hr hC i t₀ ht₀ ε hε
  have ha : 0 < rateExponentA i := by cases i <;> norm_num [rateExponentA]
  have hb : 0 < rateExponentB i := by cases i <;> norm_num [rateExponentB]
  let e : ℝ → ℝ := fun h => C *
    (2 * (h ^ rateExponentA i * D01tw t₀ ^ rateTimeA i) * r +
      (h ^ rateExponentB i * D01tw t₀ ^ rateTimeB i) * r ^ 2)
  have hpa : Continuous (fun h : ℝ => h ^ rateExponentA i) :=
    Real.continuous_rpow_const ha.le
  have hpb : Continuous (fun h : ℝ => h ^ rateExponentB i) :=
    Real.continuous_rpow_const hb.le
  have hc : Continuous e := by
    dsimp [e]
    exact continuous_const.mul
      (((continuous_const.mul (hpa.mul continuous_const)).mul continuous_const).add
        ((hpb.mul continuous_const).mul continuous_const))
  have he0 : e 0 = 0 := by
    dsimp [e]
    rw [Real.zero_rpow ha.ne', Real.zero_rpow hb.ne']
    ring
  obtain ⟨δ, hδ, hd⟩ := Metric.continuousAt_iff.mp (hc.continuousAt (x := 0)) ε hε
  refine ⟨δ, hδ, ?_⟩
  intro h hh hlt t htt
  have hdist : dist h 0 < δ := by simpa [Real.dist_eq, abs_of_nonneg hh] using hlt
  have he : e h < ε := by
    have hnear := hd hdist
    rw [he0, Real.dist_eq, sub_zero] at hnear
    exact lt_of_le_of_lt (le_abs_self _) hnear
  have henv := rate_envelope i hh ht₀ htt
  calc
    C * (2 * D17a i h t * r + D17b i h t * r ^ 2) ≤ e h := by
      dsimp [e]
      gcongr
      · exact henv.1
      · exact henv.2
    _ < ε := he

end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Statements.lean <==
import OrderingError.Spec11.Premises

noncomputable section
open MeasureTheory Set Filter
namespace OrderingError.Spec11
universe u
variable {L κ : ℝ}

namespace Model
variable (M : Model.{u} L κ) (B : D01Budget) (ν r C : ℝ)

/-- D17: the zeroth data norm is the ambient norm. -/
def dataSize (i : D17Index) (f : M.H) : ℝ :=
  match i with | .zero => ‖f‖ | _ => M.vnorm i.theta f
/-- Section 3: the real data ball with the specified strong membership. -/
def Data (i : D17Index) (r : ℝ) (f : M.H) : Prop :=
  M.RealData f ∧ f ∈ (M.V i.theta).carrier ∧ M.dataSize i f ≤ r
/-- Theorem 4.1(i): the two qualified weighted fourth-power time norms. -/
def Bound41Z : Prop :=
  ∀ f, M.RealData f → ‖f‖ ≤ r → M.SolutionsDefined B ν f ∧
    ∀ m, M.ZValid ν (M.linearError m f) ∧ M.ZValid ν (M.error B ν m f) ∧
      M.Z ν (M.linearError m f) + M.Z ν (M.error B ν m f) ≤
        C * m.h ^ (1 / 6 : ℝ) * ‖f‖
/-- Theorem 4.1(i): all-mesh, all-time convergence for each fixed datum.
linearError has the opposite sign to v-v_h, with the same norm and regularity. -/
def Convergence41 : Prop :=
  ∀ f, M.RealData f → ‖f‖ ≤ r →
    ∀ ε : ℝ, 0 < ε → ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ →
      ∀ t : Time, Real.exp (ν * t) *
        (‖M.linearError m f t‖ + ‖M.error B ν m f t‖) < ε
/-- Theorem 4.1(ii): only the ambient norm is small. -/
def Bound41J : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V 1).carrier → ‖f‖ ≤ r →
    M.SolutionsDefined B ν f ∧ ∀ m,
      M.JValid ν (M.linearError m f) ∧ M.JValid ν (M.error B ν m f) ∧
      M.Jnorm ν (M.linearError m f) + M.Jnorm ν (M.error B ν m f) ≤
        C * m.h ^ (2 / 3 : ℝ) * M.vnorm 1 f
/-- Theorem 4.2, (4.5): pointwise linear estimate with strong membership. -/
def Linear42 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → ∀ m, ∀ t : Time, 0 < t →
    (M.V i.theta).Bound (M.linearError m f t)
      (C * Real.exp (-ν * t) * D17a i m.h t * M.dataSize i f)
/-- Theorem 4.2, (4.6): pointwise nonlinear estimate with strong membership. -/
def Nonlinear42 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → M.SolutionsDefined B ν f ∧
    ∀ m, ∀ t : Time, 0 < t →
      (M.V i.theta).Bound (M.error B ν m f t)
        (C * Real.exp (-ν * t) *
          (D17a i m.h t * M.dataSize i f + D17b i m.h t * (M.dataSize i f) ^ 2))
/-- Theorem 4.3, (4.7): the continuous nonlinear share, including zero. -/
def Share43 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → M.SolutionsDefined B ν f ∧ ∀ t : Time,
    (M.V i.theta).Bound (M.share B ν none f t)
      (C * Real.exp (-ν * t) * (M.dataSize i f) ^ 2)
/-- Theorem 4.3, (4.7): the discrete nonlinear share at positive times. -/
def DiscreteShare43 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → ∀ m, ∀ t : Time, 0 < t →
    (M.V i.theta).Bound (M.share B ν (some m) f t)
      (C * Real.exp (-ν * t) * D17c i t * (M.dataSize i f) ^ 2)
/-- Theorem 4.3, (4.8): zero initial ordering error and the strong positive-time estimate. -/
def Ordering43 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → ∀ m,
    M.orderingError B ν m f 0 = 0 ∧
    (∀ t : Time, 0 < t →
      (M.V i.theta).Bound (M.orderingError B ν m f t)
        (C * Real.exp (-ν * t) * D17b i m.h t * (M.dataSize i f) ^ 2)) ∧
    (i = .zero → ∀ t : Time,
      Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤
        C * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2)
/-- Theorem 4.3: the two quadratic-coefficient estimates, restricted to the stated data. -/
def Coefficients43 (i : D17Index) : Prop :=
  ∀ f, M.Data i r f → ∀ m,
    (∀ t : Time, Real.exp (ν * t) *
      ‖M.orderingError B ν m f t - M.Dcoeff ν m f t‖ ≤
        C * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 3) ∧
    ∀ t : Time, 0 < t → ‖M.Dcoeff ν m f t‖ ≤
      C * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) *
        Real.exp (-ν * t) * ‖f‖ ^ 2
/-- Theorem 4.4(i): qualified energy norms, with no small high-order norm. -/
def Bound44Energy : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
    M.SolutionsDefined B ν f ∧ ∀ m,
      M.Energy ν (M.linearError m f) ∧ M.Energy ν (M.error B ν m f) ∧
      M.energy ν (M.linearError m f) + M.energy ν (M.error B ν m f) ≤
        C * m.h ^ 2 * M.nj 3 f
/-- Theorem 4.4(ii): continuous V1 lifts of all three actual errors, including zero. -/
def Bound44Strong : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V (3 / 2)).carrier → M.vnorm (3 / 2) f ≤ r →
    M.SolutionsDefined B ν f ∧ ∀ m,
      M.ContinuousLift (M.V 1) (M.orderingError B ν m f) ∧
      M.ContinuousLift (M.V 1) (M.linearError m f) ∧
      M.ContinuousLift (M.V 1) (M.error B ν m f) ∧
      ∀ t : Time, (M.orderingError B ν m f t ∈ (M.V 1).carrier) ∧
        Real.exp (ν * t) * M.nj 1 (M.orderingError B ν m f t) ≤
          C * m.h ^ (1 / 6 : ℝ) * (M.vnorm (3 / 2) f) ^ 2
/-- Theorem 4.4(ii): fixed-data all-mesh, all-time convergence in the physical first norm. -/
def Convergence44 : Prop :=
  ∀ f, M.RealData f → f ∈ (M.V (3 / 2)).carrier → M.vnorm (3 / 2) f ≤ r →
    ∀ ε : ℝ, 0 < ε → ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ →
      ∀ t : Time, Real.exp (ν * t) *
        (M.nj 1 (M.linearError m f t) + M.nj 1 (M.error B ν m f t)) < ε
/-- Theorem 4.1: the three separate conclusions. -/
def Conclusion41 : Prop :=
  M.Bound41Z B ν r C ∧ M.Convergence41 B ν r ∧ M.Bound41J B ν r C
/-- Theorem 4.2: the pointwise estimates for every approved index. -/
def Pointwise42 : Prop :=
  ∀ i, M.Linear42 ν r C i ∧ M.Nonlinear42 B ν r C i
/-- Theorem 4.3: all share, ordering, and coefficient conclusions. -/
def Conclusion43 : Prop :=
  ∀ i, M.Share43 B ν r C i ∧ M.DiscreteShare43 B ν r C i ∧
    M.Ordering43 B ν r C i ∧ M.Coefficients43 B ν r C i
/-- Theorem 4.4: energy estimate and full half-line strong convergence. -/
def Conclusion44 : Prop :=
  M.Bound44Energy B ν r C ∧ M.Bound44Strong B ν r C ∧ M.Convergence44 B ν r
end Model

/-- Section 3: all radii and constants are selected before the entire model. -/
def Uniform
    (P : ∀ {L κ : ℝ}, Model.{u} L κ → D01Budget → ℝ → ℝ → ℝ → Prop) : Prop :=
  ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L →
      ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → P M B ν r C

/-- Theorem 4.2: delta is chosen before model, mesh, index, and data. -/
def UniformAway42 (L κ : ℝ) (B : D01Budget) (ν r : ℝ) : Prop :=
  ∀ t₀ : Time, 0 < t₀ → ∀ ε : ℝ, 0 < ε → ∃ δ > 0,
    ∀ M : Model.{u} L κ, Premises M B → ∀ i : D17Index, ∀ f, M.Data i r f →
      ∀ m : D05Mesh L κ, m.h < δ → ∀ t : Time, t₀ ≤ t →
        Real.exp (ν * t) *
          (M.vnorm i.theta (M.linearError m f t) +
           M.vnorm i.theta (M.error B ν m f t)) < ε

/-- Theorem 4.1, exact uniform quantifier order of specification Section 3. -/
def Statement41 : Prop := Uniform.{u} (fun M B ν r C => M.Conclusion41 B ν r C)
/-- Theorem 4.2: one radius and constant for all three indices; model-uniform delta. -/
def Statement42 : Prop :=
  ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L →
      ∃ r > 0, ∃ C > 0,
        (∀ M : Model.{u} L κ, Premises M B → M.Pointwise42 B ν r C) ∧
        UniformAway42.{u} L κ B ν r
/-- Theorem 4.3, with actual deterministic Duhamel coefficients and solutions. -/
def Statement43 : Prop := Uniform.{u} (fun M B ν r C => M.Conclusion43 B ν r C)
/-- Theorem 4.4, keeping the V_(3/2) route and only H-smallness in part (i). -/
def Statement44 : Prop := Uniform.{u} (fun M B ν r C => M.Conclusion44 B ν r C)

end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/Basic.lean <==
import OrderingError.Spec11.Assembly

   
                                                        
                                               
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace

namespace OrderingError.Spec11.T1
universe u
attribute [local instance] Classical.propDecidable

section Subspaces
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
variable (S : D03Subspace H)

theorem val_ofH {x : H} (hx : x ∈ S.carrier) : S.val (S.ofH x) = x := by
  change ((if h : x ∈ S.carrier then ⟨x, h⟩ else 0 : S.carrier) : H) = x
  simp only [dite_eq_left hx]

theorem ofH_val (x : S.Space) : S.ofH (S.val x) = x := by
  change (if h : (x : S.carrier).val ∈ S.carrier then ⟨(x : S.carrier).val, h⟩ else 0 : S.carrier) = x
  simp only [dite_eq_left x.property]
  rfl

theorem val_injective : Function.Injective S.val := by
  intro x y h
  exact Subtype.ext h

theorem val_mem (x : S.Space) : S.val x ∈ S.carrier := x.property

theorem size_val (x : S.Space) : S.size (S.val x) = ‖x‖ := by
  rw [D03Subspace.size, ofH_val]

theorem ofH_zero : S.ofH 0 = 0 := by
  exact (ofH_val S 0).trans (by rfl)

theorem size_zero : S.size 0 = 0 := by
  rw [D03Subspace.size, ofH_zero, norm_zero]

theorem ofH_add {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := by
  apply val_injective S
  rw [val_ofH S (S.carrier.add_mem hx hy), map_add, val_ofH S hx, val_ofH S hy]

theorem ofH_smul (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (a • x) = a • S.ofH x := by
  apply val_injective S
  rw [val_ofH S (S.carrier.smul_mem a hx), map_smul, val_ofH S hx]

theorem size_add_le {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.size (x + y) ≤ S.size x + S.size y := by
  unfold D03Subspace.size
  rw [ofH_add S hx hy]
  exact norm_add_le _ _

theorem size_smul (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.size (a • x) = ‖a‖ * S.size x := by
  unfold D03Subspace.size
  rw [ofH_smul S a hx, norm_smul]

theorem size_nonneg (x : H) : 0 ≤ S.size x := norm_nonneg _

theorem inclusion_eq_val
    (h : ∃ C : ℝ, ∀ x : S.Space, ‖S.val x‖ ≤ C * ‖x‖) (x : S.Space) :
    S.inclusion x = S.val x := by
  simp only [D03Subspace.inclusion, dite_eq_left h, LinearMap.mkContinuousOfExistsBound_apply]

end Subspaces

theorem budget_one_le (B : D01Budget) (tag : String) (σ s r : ℝ) :
    1 ≤ B.bound tag σ s r := by
  unfold D01Budget.bound
  linarith [abs_nonneg (B.raw tag σ s r)]

theorem budget_pos (B : D01Budget) (tag : String) (σ s r : ℝ) :
    0 < B.bound tag σ s r := lt_of_lt_of_le zero_lt_one (budget_one_le B tag σ s r)

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/Consistency.lean <==
import OrderingError.Spec11.Threads.T1.Weights
import OrderingError.Spec11.Threads.T1.StrongGraph

                                                
                                          
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem Q_cross_weight (hP : Premises M B) {σ τ : ℝ} (hσ : 0 < σ)
    (hτ : 0 < τ) (hσd : σ < D01lambda L) (hτd : τ < D01lambda L)
    {w z : M.Trajectory} (hs : M.ProductSource σ w z) (ht : M.ProductSource τ w z)
    (d : Option (D05Mesh L κ)) : M.Q σ d w z = M.Q τ d w z := by
  classical
  unfold Model.Q Model.productClass
  rw [dite_eq_left hs, dite_eq_left ht]
  exact Kweak_cross_weight hP hσ hτ hσd hτd hs ht d

theorem common_radius_bound (B : D01Budget) (rates : Finset ℝ) (hn : rates.Nonempty)
    {σ τ : ℝ} (hs : σ ∈ rates) (ht : τ ∈ rates) {x : ℝ}
    (hx : 0 ≤ x) (hr : x ≤ D14commonRadius B rates hn) :
    2 * D14ell B τ * x ≤ D14R B σ := by
  have hm : D14ell B τ ≤ rates.sup' hn (D14ell B) := Finset.le_sup' _ ht
  have hp : 0 < rates.sup' hn (D14ell B) := (ell_pos B τ).trans_le hm
  have hR : rates.inf' hn (D14R B) ≤ D14R B σ := Finset.inf'_le _ hs
  have hh : 2 * rates.sup' hn (D14ell B) * x ≤ rates.inf' hn (D14R B) := by
    have hh := (le_div_iff₀ (mul_pos (by norm_num) hp)).mp hr
    nlinarith
  exact (mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_left hm (by norm_num)) hx).trans (hh.trans hR)

theorem common_radius_le_data (B : D01Budget) (rates : Finset ℝ) (hn : rates.Nonempty)
    {σ : ℝ} (hs : σ ∈ rates) {f : M.H} (hf : ‖f‖ ≤ D14commonRadius B rates hn) :
    ‖f‖ ≤ D14r B σ := by
  apply (le_div_iff₀ (mul_pos (by norm_num) (ell_pos B σ))).mpr
  have h := common_radius_bound B rates hn hs hs (norm_nonneg f) hf
  nlinarith

theorem common_solutions (hP : Premises M B) (rates : Finset ℝ) (hn : rates.Nonempty)
    (hr : ∀ σ ∈ rates, 0 < σ ∧ σ < D01lambda L)
    {f : M.H} (hf : ‖f‖ ≤ D14commonRadius B rates hn) :
    (∀ σ ∈ rates, M.SolutionsDefined B σ f) ∧
    ∀ σ ∈ rates, ∀ τ ∈ rates, ∀ d,
      M.solution B σ d f = M.solution B τ d f := by
  have hsmall (σ : ℝ) (hs : σ ∈ rates) (d : Option (D05Mesh L κ)) :
      M.SmallSolution B σ d f (M.solution B σ d f) :=
    solution_spec hP (hr σ hs).1 (hr σ hs).2 d (common_radius_le_data B rates hn hs hf)
  have heq {σ τ : ℝ} (hs : σ ∈ rates) (ht : τ ∈ rates) (hst : σ ≤ τ)
      (d : Option (D05Mesh L κ)) :
      M.solution B σ d f = M.solution B τ d f := by
    have htS := hsmall τ ht d
    have hX := X0_mono_weight hst htS.2.1
    have hProd := productSource_valid hP (hr σ hs).1.le hX hX
    have hbound := solution_energy_bound hP (hr τ ht).1 (hr τ ht).2 d
      (common_radius_le_data B rates hn ht hf)
    have hsS : M.SmallSolution B σ d f (M.solution B τ d f) := by
      refine ⟨extensions hP (hr σ hs).1 (hr σ hs).2, hX, hProd, ?_, ?_⟩
      · exact ((energy_mono_weight hst htS.2.1.1).2.trans hbound.2).trans
          (common_radius_bound B rates hn hs ht (norm_nonneg f) hf)
      · rw [Q_cross_weight hP (hr σ hs).1 (hr τ ht).1 (hr σ hs).2 (hr τ ht).2
          hProd htS.2.2.1 d]
        exact htS.2.2.2.2
    exact (smallSolution_existsUnique hP (hr σ hs).1 (hr σ hs).2 d
      (common_radius_le_data B rates hn hs hf)).unique (hsmall σ hs d) hsS
  refine ⟨fun σ hs d => smallSolution_existsUnique hP (hr σ hs).1 (hr σ hs).2 d
    (common_radius_le_data B rates hn hs hf), ?_⟩
  intro σ hs τ ht d
  rcases le_total σ τ with h | h
  · exact heq hs ht h d
  · exact (heq ht hs h d).symm

                                                                         
                                               
theorem prove_Consistency (hP : Premises M B) : Consistency M B := by
  refine ⟨?_, ?_, common_solutions hP⟩
  · intro σ hσ hd
    refine ⟨extensions hP hσ hd, extensionIdentities hP hσ hd, fixedPointBall hP hσ hd,
      ?_, ?_, ?_⟩
    · intro θ hθ
      rcases hθ with rfl | rfl | rfl | rfl
      · exact ⟨trajectoryNormLaws_zero σ, trajectoryComplete_zero hP σ⟩
      · exact ⟨trajectoryNormLaws_strong σ (by norm_num),
          trajectoryComplete_strong hP σ (by norm_num) (by norm_num) (by norm_num)⟩
      · exact ⟨trajectoryNormLaws_strong σ (by norm_num),
          trajectoryComplete_strong hP σ (by norm_num) (by norm_num) (by norm_num)⟩
      · exact ⟨trajectoryNormLaws_strong σ (by norm_num),
          trajectoryComplete_strong hP σ (by norm_num) (by norm_num) (by norm_num)⟩
    · intro d w z hw hz
      exact ⟨productSource_valid hP hσ.le hw hz, Q_bound hP hσ hd d hw hz⟩
    · intro d f hf
      exact ⟨smallSolution_existsUnique hP hσ hd d hf, solution_energy_bound hP hσ hd d hf⟩
  · intro σ τ hσ hdσ hτ hdτ g hs ht d
    exact Kweak_cross_weight hP hσ hτ hdσ hdτ hs ht d

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/ContinuousK.lean <==
import OrderingError.Spec11.Threads.T1.StrongSources

/-!
The continuous weak-source Duhamel map is constructed from the dense strong sources.
Its exact budget bound, strong-source agreement and uniqueness are proved here.
-/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem energy_weighted_point {σ : ℝ} {w : M.Trajectory}
    (hw : M.Energy σ w) (t : Time) :
    Real.exp (σ * t) * ‖w t‖ ≤ M.energy σ w := by
  have hb : BddAbove (Set.range (fun s : Time => Real.exp (σ * s) * ‖w s‖)) := by
    obtain ⟨C, hC⟩ := hw.2.1
    exact ⟨C, by rintro _ ⟨s, rfl⟩; exact hC s⟩
  unfold Model.energy
  exact (le_csSup hb (Set.mem_range_self t)).trans
    (le_add_of_nonneg_right (Real.sqrt_nonneg _))

theorem energy_point {σ : ℝ} (hσ : 0 ≤ σ) {w : M.Trajectory}
    (hw : M.Energy σ w) (t : Time) : ‖w t‖ ≤ M.energy σ w := by
  have he : 1 ≤ Real.exp (σ * t) := Real.one_le_exp (mul_nonneg hσ t.2)
  exact (le_mul_of_one_le_left (norm_nonneg _) he).trans (energy_weighted_point hw t)

theorem Kstrong_X0 (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g) :
    M.X0 σ (M.Kstrong g) ∧
      M.energy σ (M.Kstrong g) ≤ B.bound "L03_c" σ * ‖M.sourceClass σ g‖ := by
  have h := hP.L03.c σ hσ hdecay 0 g hg
  have he : M.linearFlow none 0 + M.Kstrong g = M.Kstrong g := by
    funext t
    change M.T t 0 + M.Kstrong g t = M.Kstrong g t
    rw [map_zero, zero_add]
  dsimp only at h
  rw [he] at h
  simpa only [norm_zero, zero_add] using h

def strongDuhamel (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : strongSourceSpace (M := M) σ →ₗ[ℂ] energyGraph M where
  toFun g := energyRep σ (M.Kstrong g) (Kstrong_X0 hP hσ hdecay g.property).1
  map_add' f g := by
    apply graphTrajectory_injective σ
    rw [graphTrajectory_add, energyRep_spec, energyRep_spec, energyRep_spec]
    exact Kstrong_add hP f.property g.property
  map_smul' a g := by
    apply graphTrajectory_injective σ
    simp only [RingHom.id_apply]
    rw [graphTrajectory_smul, energyRep_spec, energyRep_spec]
    exact Kstrong_smul (M := M) a g.val

theorem strongDuhamel_spec (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : strongSourceSpace (M := M) σ) :
    graphTrajectory σ (strongDuhamel hP hσ hdecay g) = M.Kstrong g :=
  energyRep_spec (Kstrong_X0 hP hσ hdecay g.property).1

theorem strongDuhamel_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : strongSourceSpace (M := M) σ) :
    ‖strongDuhamel hP hσ hdecay g‖ ≤ B.bound "L03_c" σ * ‖sourceLinear σ g‖ := by
  rw [← graphTrajectory_norm σ, strongDuhamel_spec]
  exact (Kstrong_X0 hP hσ hdecay g.property).2

def continuousKGraph (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.WeakL2 σ →L[ℂ] energyGraph M := by
  letI := energyGraph_complete hP
  exact (strongDuhamel hP hσ hdecay).extendOfNorm (sourceLinear σ)

def continuousK (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.WeakL2 σ →ₗ[ℂ] M.Trajectory :=
  (graphTrajectoryLinear σ).comp (continuousKGraph hP hσ hdecay).toLinearMap

theorem continuousKGraph_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : M.WeakL2 σ) :
    ‖continuousKGraph hP hσ hdecay g‖ ≤ B.bound "L03_c" σ * ‖g‖ := by
  letI := energyGraph_complete hP
  exact LinearMap.norm_extendOfNorm_apply_le (sourceLinear_dense hP hσ)
    (B.bound "L03_c" σ) (strongDuhamel_bound hP hσ hdecay) g

theorem continuousK_strong (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g) :
    continuousK hP hσ hdecay (M.sourceClass σ g) = M.Kstrong g := by
  letI := energyGraph_complete hP
  have he := LinearMap.extendOfNorm_eq (sourceLinear_dense hP hσ)
    ⟨B.bound "L03_c" σ, strongDuhamel_bound hP hσ hdecay⟩
    (⟨g, hg⟩ : strongSourceSpace (M := M) σ)
  change continuousKGraph hP hσ hdecay (M.sourceClass σ g) =
    strongDuhamel hP hσ hdecay ⟨g, hg⟩ at he
  change graphTrajectory σ (continuousKGraph hP hσ hdecay (M.sourceClass σ g)) = _
  rw [he]
  exact strongDuhamel_spec hP hσ hdecay ⟨g, hg⟩

theorem continuousK_spec (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.KSpec σ none (continuousK hP hσ hdecay) := by
  refine ⟨⟨B.bound "L03_c" σ, (budget_pos B "L03_c" σ 0 0).le, ?_⟩, ?_⟩
  · intro g
    refine ⟨graphTrajectory_X0 σ _, ?_⟩
    change M.energy σ (graphTrajectory σ (continuousKGraph hP hσ hdecay g)) ≤ _
    rw [graphTrajectory_norm]
    exact continuousKGraph_bound hP hσ hdecay g
  · intro g hg
    exact continuousK_strong hP hσ hdecay hg

def evaluationLinear (t : Time) : M.Trajectory →ₗ[ℂ] M.H where
  toFun w := w t
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

theorem KSpec_unique (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    {d : Option (D05Mesh L κ)} {K J : M.WeakL2 σ →ₗ[ℂ] M.Trajectory}
    (hK : M.KSpec σ d K) (hJ : M.KSpec σ d J) : K = J := by
  obtain ⟨CK, hCK, hKb⟩ := hK.1
  obtain ⟨CJ, hCJ, hJb⟩ := hJ.1
  apply LinearMap.ext
  intro g
  funext t
  let P : M.WeakL2 σ →L[ℂ] M.H := ((evaluationLinear t).comp K).mkContinuous CK
    (fun v => (energy_point hσ.le (hKb v).1.1 t).trans (hKb v).2)
  let R : M.WeakL2 σ →L[ℂ] M.H := ((evaluationLinear t).comp J).mkContinuous CJ
    (fun v => (energy_point hσ.le (hJb v).1.1 t).trans (hJb v).2)
  have he : (P : M.WeakL2 σ → M.H) = R :=
    (sourceLinear_dense hP hσ).equalizer P.continuous R.continuous (by
      funext v
      exact congrFun ((hK.2 v v.property).trans (hJ.2 v v.property).symm) t)
  exact congrFun he g

theorem continuousK_existsUnique (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : ∃! K, M.KSpec σ none K :=
  ⟨continuousK hP hσ hdecay, continuousK_spec hP hσ hdecay,
    fun _ hK => KSpec_unique hP hσ hK (continuousK_spec hP hσ hdecay)⟩

theorem Kweak_none_eq (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.Kweak σ none = continuousK hP hσ hdecay := by
  classical
  unfold Model.Kweak
  rw [dite_eq_left (continuousK_existsUnique hP hσ hdecay)]
  exact KSpec_unique hP hσ
    (Classical.choose_spec (continuousK_existsUnique hP hσ hdecay).exists)
    (continuousK_spec hP hσ hdecay)

theorem Kweak_none_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : M.WeakL2 σ) :
    M.X0 σ (M.Kweak σ none g) ∧
      M.energy σ (M.Kweak σ none g) ≤ B.bound "L03_c" σ * ‖g‖ := by
  rw [Kweak_none_eq hP hσ hdecay]
  refine ⟨graphTrajectory_X0 σ _, ?_⟩
  change M.energy σ (graphTrajectory σ (continuousKGraph hP hσ hdecay g)) ≤ _
  rw [graphTrajectory_norm]
  exact continuousKGraph_bound hP hσ hdecay g

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/Delivery.lean <==
import OrderingError.Spec11.Threads.T1.Basic
import OrderingError.Spec11.Threads.T1.Consistency
import OrderingError.Spec11.Threads.T1.ContinuousK
import OrderingError.Spec11.Threads.T1.DiscreteDual
import OrderingError.Spec11.Threads.T1.DiscreteK
import OrderingError.Spec11.Threads.T1.DiscreteODE
import OrderingError.Spec11.Threads.T1.DiscreteStrongKernel
import OrderingError.Spec11.Threads.T1.DiscreteStrongStability
import OrderingError.Spec11.Threads.T1.EnergyAnalytic
import OrderingError.Spec11.Threads.T1.EnergyGraph
import OrderingError.Spec11.Threads.T1.EnergyLp
import OrderingError.Spec11.Threads.T1.EnergyProduct
import OrderingError.Spec11.Threads.T1.EnergyQ
import OrderingError.Spec11.Threads.T1.EnergySeries
import OrderingError.Spec11.Threads.T1.EnergySpace
import OrderingError.Spec11.Threads.T1.FiniteTime
import OrderingError.Spec11.Threads.T1.HigherAnalytic
import OrderingError.Spec11.Threads.T1.HigherAnalyticOps
import OrderingError.Spec11.Threads.T1.HigherDuhamel
import OrderingError.Spec11.Threads.T1.HigherSpace
import OrderingError.Spec11.Threads.T1.HigherTrajectoryOps
import OrderingError.Spec11.Threads.T1.KernelBasic
import OrderingError.Spec11.Threads.T1.KernelConvolution
import OrderingError.Spec11.Threads.T1.KernelDiscrete
import OrderingError.Spec11.Threads.T1.KernelDuhamel
import OrderingError.Spec11.Threads.T1.KernelFacts
import OrderingError.Spec11.Threads.T1.KernelScalar
import OrderingError.Spec11.Threads.T1.LinearBounds
import OrderingError.Spec11.Threads.T1.LinearConvergence
import OrderingError.Spec11.Threads.T1.LinearFlow
import OrderingError.Spec11.Threads.T1.MainStatements
import OrderingError.Spec11.Threads.T1.ODECalculus
import OrderingError.Spec11.Threads.T1.ProjectedSources
import OrderingError.Spec11.Threads.T1.RealStructure
import OrderingError.Spec11.Threads.T1.Riesz
import OrderingError.Spec11.Threads.T1.Section47
import OrderingError.Spec11.Threads.T1.SmallSolutions
import OrderingError.Spec11.Threads.T1.SmoothDecay
import OrderingError.Spec11.Threads.T1.SourceConvergence
import OrderingError.Spec11.Threads.T1.Spaces
import OrderingError.Spec11.Threads.T1.StepFour
import OrderingError.Spec11.Threads.T1.StepTwo
import OrderingError.Spec11.Threads.T1.StrongComparisonData
import OrderingError.Spec11.Threads.T1.StrongCzero
import OrderingError.Spec11.Threads.T1.StrongEnergyProduct
import OrderingError.Spec11.Threads.T1.StrongFeedback
import OrderingError.Spec11.Threads.T1.StrongGraph
import OrderingError.Spec11.Threads.T1.StrongLifts
import OrderingError.Spec11.Threads.T1.StrongLinearConvergence
import OrderingError.Spec11.Threads.T1.StrongLinearRate
import OrderingError.Spec11.Threads.T1.StrongOrderingBound
import OrderingError.Spec11.Threads.T1.StrongProductOps
import OrderingError.Spec11.Threads.T1.StrongSources
import OrderingError.Spec11.Threads.T1.StrongSpace
import OrderingError.Spec11.Threads.T1.ThetaZero
import OrderingError.Spec11.Threads.T1.Thm22Monotone
import OrderingError.Spec11.Threads.T1.V2Check
import OrderingError.Spec11.Threads.T1.WeakFormula
import OrderingError.Spec11.Threads.T1.WeakProduct
import OrderingError.Spec11.Threads.T1.WeightedL2
import OrderingError.Spec11.Threads.T1.Weights

                                                               

#check OrderingError.Spec11.T1.prove_Consistency
#check OrderingError.Spec11.T1.prove_Thm22_theta0
#check OrderingError.Spec11.T1.prove_Thm22_thetaThreeHalf
#check OrderingError.Spec11.T1.prove_Proposition36
#check OrderingError.Spec11.T1.prove_Step1
#check OrderingError.Spec11.T1.prove_Step2
#check OrderingError.Spec11.T1.prove_Step4
#check OrderingError.Spec11.T1.prove_Section47_bounds
#check OrderingError.Spec11.T1.prove_Bound41Z
#check OrderingError.Spec11.T1.prove_Convergence41
#check OrderingError.Spec11.T1.prove_Bound44Strong
#check OrderingError.Spec11.T1.prove_Convergence44


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/DiscreteDual.lean <==
import OrderingError.Spec11.Threads.T1.Riesz

/-!
Linearity and continuity of the canonical discrete anti-dual projection.
Continuity of the actual supremum defining the discrete dual norm is proved.
-/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem PiMinus_add (hP : Premises M B) (m : D05Mesh L κ) (g v : M.Weak) :
    M.PiMinus m (g + v) = M.PiMinus m g + M.PiMinus m v := by
  apply (discrete_riesz_exists hP m (g + v)).unique (PiMinus_spec hP m (g + v))
  intro x
  simp only [Submodule.coe_add, inner_add_right, add_apply]
  rw [PiMinus_spec hP m g x, PiMinus_spec hP m v x]

theorem PiMinus_smul (hP : Premises M B) (m : D05Mesh L κ) (a : ℂ) (g : M.Weak) :
    M.PiMinus m (a • g) = a • M.PiMinus m g := by
  apply (discrete_riesz_exists hP m (a • g)).unique (PiMinus_spec hP m (a • g))
  intro x
  simp only [Submodule.coe_smul, inner_smul_right, smul_apply, smul_eq_mul]
  rw [PiMinus_spec hP m g x]

def PiMinusLinear (hP : Premises M B) (m : D05Mesh L κ) : M.Weak →ₗ[ℂ] M.X m where
  toFun := M.PiMinus m
  map_add' := PiMinus_add hP m
  map_smul' := PiMinus_smul hP m

theorem PiMinus_norm_le (hP : Premises M B) (m : D05Mesh L κ) (g : M.Weak) :
    ‖M.PiMinus m g‖ ≤ ‖discreteEnergyMap hP m‖ * ‖g‖ := by
  let r := M.PiMinus m g
  have h1 := g.le_opNorm (M.energySpace.ofH r)
  rw [← PiMinus_spec hP m g r] at h1
  change ‖inner ℂ (r : M.H) (r : M.H)‖ ≤ ‖g‖ * ‖M.energySpace.ofH r‖ at h1
  rw [← inner_self_re_eq_norm, inner_self_eq_norm_sq] at h1
  have h2 := (discreteEnergyMap hP m).le_opNorm r
  change ‖M.energySpace.ofH r‖ ≤ ‖discreteEnergyMap hP m‖ * ‖r‖ at h2
  change ‖r‖ ^ 2 ≤ ‖g‖ * ‖M.energySpace.ofH r‖ at h1
  have h3 := mul_le_mul_of_nonneg_left h2 (norm_nonneg g)
  change ‖r‖ ≤ _
  by_cases hz : ‖r‖ = 0
  · rw [hz]
    positivity
  · have hp : 0 < ‖r‖ := (norm_nonneg r).lt_of_ne' hz
    nlinarith

def PiMinusCLM (hP : Premises M B) (m : D05Mesh L κ) : M.Weak →L[ℂ] M.X m :=
  (PiMinusLinear hP m).mkContinuous ‖discreteEnergyMap hP m‖ (PiMinus_norm_le hP m)

theorem dual_ratio_bound (hP : Premises M B) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ |D01p L| * ‖r‖ := by
  apply (div_le_iff₀ (d1_discrete_pos hP hx)).mpr
  have hp := hP.L01.a.1 (x : M.H) (discrete_mem_V1 hP x)
  have hd := size_nonneg M.energySpace (x : M.H)
  calc
    ‖inner ℂ (x : M.H) (r : M.H)‖ ≤ ‖(x : M.H)‖ * ‖(r : M.H)‖ :=
      norm_inner_le_norm _ _
    _ ≤ (D01p L * M.d1 x) * ‖r‖ := mul_le_mul_of_nonneg_right hp (norm_nonneg r)
    _ ≤ (|D01p L| * M.d1 x) * ‖r‖ := by
      gcongr
      exact le_abs_self _
    _ = _ := by ring

theorem minusNorm_le_of_ratio (hP : Premises M B) {m : D05Mesh L κ} (r : M.X m)
    {C : ℝ} (hC : 0 ≤ C)
    (h : ∀ x : M.X m, x ≠ 0 → ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ C) :
    M.minusNorm m r ≤ C := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · rintro _ ⟨x, hx, rfl⟩
      exact h x hx
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact hC

theorem minusNorm_le_pnorm (hP : Premises M B) {m : D05Mesh L κ} (r : M.X m) :
    M.minusNorm m r ≤ |D01p L| * ‖r‖ :=
  minusNorm_le_of_ratio hP r (mul_nonneg (abs_nonneg _) (norm_nonneg _))
    (fun x hx => dual_ratio_bound hP r x hx)

theorem dual_ratio_le (hP : Premises M B) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ M.minusNorm m r := by
  apply le_csSup
  · refine ⟨|D01p L| * ‖r‖, ?_⟩
    rintro _ ⟨y, hy, rfl⟩
    exact dual_ratio_bound hP r y hy
  · exact ⟨x, hx, rfl⟩

theorem minusNorm_nonneg (hP : Premises M B) {m : D05Mesh L κ} (r : M.X m) :
    0 ≤ M.minusNorm m r := by
  classical
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · obtain ⟨x, hx⟩ := hn
    exact (div_nonneg (norm_nonneg _) (d1_discrete_pos hP hx).le).trans (dual_ratio_le hP r x hx)
  · have hr : r = 0 := by by_contra h; exact hn ⟨r, h⟩
    subst r
    unfold Model.minusNorm
    have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) ((0 : M.X m) : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]

theorem minusNorm_shift (hP : Premises M B) {m : D05Mesh L κ} (r s : M.X m) :
    M.minusNorm m r ≤ M.minusNorm m s + |D01p L| * ‖r - s‖ := by
  apply minusNorm_le_of_ratio hP r
    (add_nonneg (minusNorm_nonneg hP s) (mul_nonneg (abs_nonneg _) (norm_nonneg _)))
  intro x hx
  have he : inner ℂ (x : M.H) (r : M.H) =
      inner ℂ (x : M.H) (s : M.H) + inner ℂ (x : M.H) ((r - s : M.X m) : M.H) := by
    rw [Submodule.coe_sub, inner_sub_right]
    abel
  calc
    _ ≤ (‖inner ℂ (x : M.H) (s : M.H)‖ +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖) / M.d1 x := by
      rw [he]
      exact div_le_div_of_nonneg_right (norm_add_le _ _) (d1_discrete_pos hP hx).le
    _ = ‖inner ℂ (x : M.H) (s : M.H)‖ / M.d1 x +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖ / M.d1 x := add_div _ _ _
    _ ≤ _ := add_le_add (dual_ratio_le hP s x hx) (dual_ratio_bound hP (r - s) x hx)

theorem minusNorm_lipschitz (hP : Premises M B) (m : D05Mesh L κ) :
    LipschitzWith ⟨|D01p L|, abs_nonneg _⟩ (M.minusNorm m) := by
  apply LipschitzWith.of_dist_le_mul
  intro r s
  rw [Real.dist_eq, dist_eq_norm]
  change |M.minusNorm m r - M.minusNorm m s| ≤ |D01p L| * ‖r - s‖
  apply abs_le.mpr
  have h1 := minusNorm_shift hP r s
  have h2 := minusNorm_shift hP s r
  rw [norm_sub_rev s r] at h2
  constructor <;> linarith

theorem minusNorm_continuous (hP : Premises M B) (m : D05Mesh L κ) :
    Continuous (M.minusNorm m) := (minusNorm_lipschitz hP m).continuous

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/DiscreteK.lean <==
import OrderingError.Spec11.Threads.T1.ProjectedSources

/-! The discrete weak-source extension, constructed by density in the complete energy graph. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def strongDiscreteDuhamel (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : strongSourceSpace (M := M) σ →ₗ[ℂ] energyGraph M where
  toFun g := energyRep σ (M.Khstrong m g) (Khstrong_X0 hP hσ hdecay g.property m).1
  map_add' f g := by
    apply graphTrajectory_injective σ
    rw [graphTrajectory_add, energyRep_spec, energyRep_spec, energyRep_spec]
    exact Khstrong_add hP f.property g.property m
  map_smul' a g := by
    apply graphTrajectory_injective σ
    simp only [RingHom.id_apply]
    rw [graphTrajectory_smul, energyRep_spec, energyRep_spec]
    exact Khstrong_smul (M := M) m a g.val

theorem strongDiscreteDuhamel_spec (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : strongSourceSpace (M := M) σ) :
    graphTrajectory σ (strongDiscreteDuhamel hP m hσ hdecay g) = M.Khstrong m g :=
  energyRep_spec (Khstrong_X0 hP hσ hdecay g.property m).1

theorem strongDiscreteDuhamel_bound (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : strongSourceSpace (M := M) σ) :
    ‖strongDiscreteDuhamel hP m hσ hdecay g‖ ≤ B.bound "L05_d" σ * ‖sourceLinear σ g‖ := by
  rw [← graphTrajectory_norm σ, strongDiscreteDuhamel_spec]
  exact (Khstrong_X0 hP hσ hdecay g.property m).2

def discreteKGraph (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.WeakL2 σ →L[ℂ] energyGraph M := by
  letI := energyGraph_complete hP
  exact (strongDiscreteDuhamel hP m hσ hdecay).extendOfNorm (sourceLinear σ)

def discreteK (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.WeakL2 σ →ₗ[ℂ] M.Trajectory :=
  (graphTrajectoryLinear σ).comp (discreteKGraph hP m hσ hdecay).toLinearMap

theorem discreteKGraph_bound (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : M.WeakL2 σ) :
    ‖discreteKGraph hP m hσ hdecay g‖ ≤ B.bound "L05_d" σ * ‖g‖ := by
  letI := energyGraph_complete hP
  exact LinearMap.norm_extendOfNorm_apply_le (sourceLinear_dense hP hσ)
    (B.bound "L05_d" σ) (strongDiscreteDuhamel_bound hP m hσ hdecay) g

theorem discreteK_strong (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g) :
    discreteK hP m hσ hdecay (M.sourceClass σ g) = M.Khstrong m g := by
  letI := energyGraph_complete hP
  have he := LinearMap.extendOfNorm_eq (sourceLinear_dense hP hσ)
    ⟨B.bound "L05_d" σ, strongDiscreteDuhamel_bound hP m hσ hdecay⟩
    (⟨g, hg⟩ : strongSourceSpace (M := M) σ)
  change discreteKGraph hP m hσ hdecay (M.sourceClass σ g) =
    strongDiscreteDuhamel hP m hσ hdecay ⟨g, hg⟩ at he
  change graphTrajectory σ (discreteKGraph hP m hσ hdecay (M.sourceClass σ g)) = _
  rw [he]
  exact strongDiscreteDuhamel_spec hP m hσ hdecay ⟨g, hg⟩

theorem discreteK_spec (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.KSpec σ (some m) (discreteK hP m hσ hdecay) := by
  refine ⟨⟨B.bound "L05_d" σ, (budget_pos B "L05_d" σ 0 0).le, ?_⟩, ?_⟩
  · intro g
    refine ⟨graphTrajectory_X0 σ _, ?_⟩
    change M.energy σ (graphTrajectory σ (discreteKGraph hP m hσ hdecay g)) ≤ _
    rw [graphTrajectory_norm]
    exact discreteKGraph_bound hP m hσ hdecay g
  · intro g hg
    exact discreteK_strong hP m hσ hdecay hg

theorem discreteK_existsUnique (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : ∃! K, M.KSpec σ (some m) K :=
  ⟨discreteK hP m hσ hdecay, discreteK_spec hP m hσ hdecay,
    fun _ hK => KSpec_unique hP hσ hK (discreteK_spec hP m hσ hdecay)⟩

theorem Kweak_some_eq (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.Kweak σ (some m) = discreteK hP m hσ hdecay := by
  classical
  unfold Model.Kweak
  rw [dite_eq_left (discreteK_existsUnique hP m hσ hdecay)]
  exact KSpec_unique hP hσ
    (Classical.choose_spec (discreteK_existsUnique hP m hσ hdecay).exists)
    (discreteK_spec hP m hσ hdecay)

theorem Kweak_some_bound (hP : Premises M B) (m : D05Mesh L κ) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (g : M.WeakL2 σ) :
    M.X0 σ (M.Kweak σ (some m) g) ∧
      M.energy σ (M.Kweak σ (some m) g) ≤ B.bound "L05_d" σ * ‖g‖ := by
  rw [Kweak_some_eq hP m hσ hdecay]
  refine ⟨graphTrajectory_X0 σ _, ?_⟩
  change M.energy σ (graphTrajectory σ (discreteKGraph hP m hσ hdecay g)) ≤ _
  rw [graphTrajectory_norm]
  exact discreteKGraph_bound hP m hσ hdecay g


end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/DiscreteODE.lean <==
import OrderingError.Spec11.Threads.T1.ThetaZero
import OrderingError.Spec11.Threads.T1.ODECalculus

/-! The chosen discrete energy solution is the classical finite-dimensional solution. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem Pi_self (hP : Premises M B) (m : D05Mesh L κ) (x : M.X m) :
    M.Pi m (x : M.H) = x := by
  have h := hP.L04.a.1 m (x : M.H) (x - M.Pi m x)
  change inner ℂ ((x - M.Pi m x : M.X m) : M.H)
    (((x - M.Pi m x : M.X m)) : M.H) = 0 at h
  rw [inner_self_eq_zero] at h
  have he : x - M.Pi m (x : M.H) = 0 := Subtype.ext h
  exact (sub_eq_zero.mp he).symm

def ambientProjection (hP : Premises M B) (m : D05Mesh L κ) : M.H →L[ℂ] M.H :=
  (M.X m).subtypeL.comp (projectionMap hP m)

theorem project_Khstrong (hP : Premises M B) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) (t : Time) :
    M.project m (M.Khstrong m g t) = M.Khstrong m g t := by
  have hi := (ambientProjection hP m).integral_comp_comm (discrete_kernel_integrable hP hg m t)
  change (∫ s in Iic t, M.project m (M.flowh m (g s) (t - s)) ∂timeMeasure) =
    M.project m (M.Khstrong m g t) at hi
  rw [← hi]
  apply integral_congr_ae
  filter_upwards [] with s
  exact congrArg Subtype.val (Pi_self hP m (M.Th m (t - s) (M.Pi m (g s))))

theorem discrete_solution_project (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B σ)
    (m : D05Mesh L κ) (t : Time) :
    M.project m (M.solution B σ (some m) f t) = M.solution B σ (some m) f t := by
  have hs := solution_spec hP hσ hd (some m) hf
  have he := congrFun hs.2.2.2.2 t
  rw [Q_strong_formula hP hσ hd (some m) hs.2.1 hs.2.1] at he
  change M.solution B σ (some m) f t =
    M.flowh m f t + M.Khstrong m (fun s => M.product (M.solution B σ (some m) f s)
      (M.solution B σ (some m) f s)) t at he
  rw [he]
  change ambientProjection hP m (_ + _) = _
  rw [map_add]
  change M.project m (M.flowh m f t) + M.project m (M.Khstrong m _ t) = _
  rw [project_Khstrong hP (product_strongSource hP hσ.le hs.2.1 hs.2.1)]
  congr 1
  exact congrArg Subtype.val (Pi_self hP m (M.Th m t (M.Pi m f)))

theorem discreteODE (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) : M.DiscreteODE B σ (D14r B σ) := by
  intro m f hf
  letI : FiniteDimensional ℂ (M.X m) := hP.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  have hs := solution_spec hP hσ hd (some m) hf
  let w : Time → M.X m := fun t => M.Pi m (M.solution B σ (some m) f t)
  have hw : Continuous w := (projectionMap hP m).continuous.comp hs.2.1.1.1
  have he (t : Time) : (w t : M.H) = M.solution B σ (some m) f t :=
    discrete_solution_project hP hσ hd hf m t
  let g : Time → M.X m := fun t => M.Fh m (w t) (w t)
  have hg : Continuous g := by
    have hwE := (discreteEnergyMap hP m).continuous.comp hw
    exact (projectionMap hP m).continuous.comp
      ((energyStrongProductCLM hP).continuous₂.comp (hwE.prodMk hwE))
  have hformula (t : Time) : w t = M.Th m t (M.Pi m f) +
      ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure := by
    have hsol := congrFun hs.2.2.2.2 t
    rw [Q_strong_formula hP hσ hd (some m) hs.2.1 hs.2.1] at hsol
    have hh := congrArg (M.Pi m) hsol
    change w t = M.Pi m (M.flowh m f t + M.Khstrong m _ t) at hh
    rw [map_add, Model.flowh, Pi_self hP m (M.Th m t (M.Pi m f))] at hh
    rw [hh]
    congr 1
    have hi := (projectionMap hP m).integral_comp_comm
      (discrete_kernel_integrable hP (product_strongSource hP hσ.le hs.2.1 hs.2.1) m t)
    change (∫ s in Iic t, M.Pi m (M.flowh m
      (M.product (M.solution B σ (some m) f s) (M.solution B σ (some m) f s)) (t - s))
        ∂timeMeasure) = M.Pi m (M.Khstrong m _ t) at hi
    rw [← hi]
    apply integral_congr_ae
    filter_upwards [] with s
    rw [show M.Pi m (M.flowh m _ (t - s)) = _ from Pi_self hP m (M.Th m (t - s) _)]
    change M.Th m (t - s) (M.Pi m (M.product _ _)) = M.Th m (t - s) (M.Pi m (M.product _ _))
    rw [he s]
  obtain ⟨v, hv, hvf, hv0, hvd⟩ := discrete_Duhamel_classical M B hP m (M.Pi m f) g hg
  have hwv : w = v := funext (fun t => (hformula t).trans (hvf t).symm)
  refine ⟨w, hw, ?_, he, ?_⟩
  · rw [hwv]
    exact hv0
  · intro t
    have hh := hvd t
    rw [← hwv] at hh
    exact hh

                                                                                                      
theorem prove_Proposition36 (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) :
    Proposition36 M B σ (zeroRadius B σ) (zeroConstant B σ) := by
  refine ⟨fun m => ⟨analyticSeries_zero hP hσ hd (some m),
    solutionLipschitz_zero hP hσ hd (some m)⟩, ?_, ?_, ?_⟩
  · intro m f hf
    exact discreteODE hP hσ hd m f (hf.trans (zeroRadius_le B σ))
  · intro f hf
    have hsmall := hf.trans (zeroRadius_le B σ)
    exact ⟨solutionsDefined hP hσ hd hsmall, fun m =>
      ⟨solution_energy_bound hP hσ hd (some m) hsmall,
        solution_real hP hσ hd (some m) hsmall⟩⟩
  · intro f hf m t _ht
    have hsmall : ‖f‖ ≤ D14r B σ := hf.2.2.trans (zeroRadius_le B σ)
    simpa only [D17Index.theta, Model.dataSize, D17c, mul_one] using
      solution_share_bound_zero hP hσ hd (some m) hsmall t

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/DiscreteStrongKernel.lean <==
import OrderingError.Spec11.Threads.T1.KernelDiscrete
import OrderingError.Spec11.Threads.T1.KernelDuhamel

                                                                                  
noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def kernelConstant (B : D01Budget) (L ν b : ℝ) : ℝ :=
  (B.bound "L02_eq" * B.bound "L02_d") * B.bound "L06_b" *
    kernelConst (3 / 4) b (min (D01lambda L - ν) ν)

theorem kernelConstant_pos (B : D01Budget) {L ν b : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hb : 0 ≤ b) (hb1 : b < 1) :
    0 < kernelConstant B L ν b := by
  have := kernelConst_pos (a := 3 / 4) (by norm_num) hb1
    (lt_min (sub_pos.mpr hνL) hν)
  have := bound_pos B "L02_eq" 0 0 0
  have := bound_pos B "L02_d" 0 0 0
  have := bound_pos B "L06_b" 0 0 0
  unfold kernelConstant
  positivity

/-- The source bound is required only strictly between zero and the target time. -/
theorem convolution_bound (hP : Premises M B) {ν b : ℝ} (hν : 0 < ν)
    (hνL : ν < D01lambda L) (hb : 0 ≤ b) (hbq : b ≤ 1 / 4)
    (m : D05Mesh L κ) (g : M.Trajectory) {G : ℝ} (hG : 0 ≤ G) (t : Time)
    (hg : ∀ s : Time, 0 < s → s < t →
      ‖g s‖ ≤ G * kw b s * Real.exp (-(2 * ν) * s)) :
    M.vnorm 1 (M.Khstrong m g t) ≤
      kernelConstant B L ν b * G * Real.exp (-ν * t) := by
  set ψ : Time → M.X m := fun s => M.Th m (t - s) (M.Pi m (g s))
  change M.vnorm 1 (∫ s in Iic t, (ψ s : M.H) ∂timeMeasure) ≤ _
  rw [coe_integral hP]
  haveI := X_complete hP m
  haveI := V_complete hP 1 (by norm_num) (by norm_num)
  rw [← norm_iotaV hP, ← (iotaV hP m).integral_comp_comm' (iotaV_antilipschitz hP m)]
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with ht | ht
  · rw [← ht, integral_Iic_zero_time, norm_zero]
    exact mul_nonneg (mul_nonneg (kernelConstant_pos B hν hνL hb (by linarith)).le hG)
      (Real.exp_pos _).le
  set c := (B.bound "L02_eq" * B.bound "L02_d") * B.bound "L06_b"
  have hc : 0 < c := by
    have := bound_pos B "L02_eq" 0 0 0
    have := bound_pos B "L02_d" 0 0 0
    have := bound_pos B "L06_b" 0 0 0
    positivity
  set δ := min (D01lambda L - ν) ν
  have hδ : 0 < δ := lt_min (sub_pos.mpr hνL) hν
  have hpt : ∀ s : Time, 0 < s → s < t → ‖iotaV hP m (ψ s)‖ ≤
      (c * G * Real.exp (-ν * t)) * Real.exp (-δ * t) *
        (kw (3 / 4) ((t : ℝ) - s) * kw b s) := by
    intro s hs hst
    have he := NNReal.coe_sub hst.le
    have h6 := hP.L06.b.1 m (t - s) (tsub_pos_of_lt hst) (M.Pi m (g s))
    have hkw : D01tw (t - s) ^ (-3 / 4 : ℝ) = kw (3 / 4) ((t : ℝ) - s) := by
      unfold D01tw kw; rw [he]; norm_num
    rw [hkw, he] at h6
    have hPi := (norm_Pi_le hP m (g s)).trans (hg s hs hst)
    have hgap := exp_gap (lam := D01lambda L) (ν := ν) (δ := δ)
      (t := t) (s := s) (min_le_left _ _) (min_le_right _ _) s.coe_nonneg hst.le
    have hk := kw_nonneg (3 / 4) ((t : ℝ) - s) (sub_nonneg.mpr hst.le)
    have hks := kw_nonneg b s s.coe_nonneg
    have ce := (bound_pos B "L02_eq" 0 0 0).le
    have cd := (bound_pos B "L02_d" 0 0 0).le
    have c6 := (bound_pos B "L06_b" 0 0 0).le
    calc ‖iotaV hP m (ψ s)‖ = M.vnorm 1 (ψ s : M.H) := norm_iotaV hP m _
      _ ≤ (B.bound "L02_eq" * B.bound "L02_d") * M.d1 (ψ s : M.H) :=
        vnorm1_le_d1 hP (X_mem_V1 hP _)
      _ ≤ (B.bound "L02_eq" * B.bound "L02_d") *
          (B.bound "L06_b" * kw (3 / 4) ((t : ℝ) - s) *
            Real.exp (-D01lambda L * ((t : ℝ) - s)) * (G * kw b s * Real.exp (-(2 * ν) * s))) := by
        gcongr
        exact h6.trans (by gcongr)
      _ = c * G * (Real.exp (-D01lambda L * ((t : ℝ) - s)) * Real.exp (-(2 * ν) * s)) *
          (kw (3 / 4) ((t : ℝ) - s) * kw b s) := by dsimp [c]; ring
      _ ≤ c * G * (Real.exp (-ν * t) * Real.exp (-δ * t)) *
          (kw (3 / 4) ((t : ℝ) - s) * kw b s) := by gcongr
      _ = _ := by ring
  have hker := norm_integral_le_kernel (fun s => iotaV hP m (ψ s)) ht
    (a := 3 / 4) (b := b) (by norm_num) (by norm_num) hb (by linarith) hδ
    (by positivity : 0 ≤ c * G * Real.exp (-ν * t)) hpt
  have hp : (min (t : ℝ) 1) ^ (1 - 3 / 4 - b) ≤ 1 :=
    Real.rpow_le_one (le_min t.coe_nonneg zero_le_one) (min_le_right _ _) (by linarith)
  calc _ ≤ (c * G * Real.exp (-ν * t)) * kernelConst (3 / 4) b δ * 1 :=
      hker.trans (mul_le_mul_of_nonneg_left hp (by
        have := kernelConst_pos (a := 3 / 4) (b := b) (by norm_num) (by linarith) hδ
        positivity))
    _ = _ := by dsimp [kernelConstant, c, δ]; ring

/-- First crossing with a strict initial bound, including a nonzero initial value. -/
theorem first_crossing {φ : Time → ℝ} (hc : Continuous φ) {K : ℝ} (h0 : φ 0 < K)
    (hstep : ∀ t : Time, 0 < t → (∀ s : Time, s < t → φ s ≤ K) → φ t < K) :
    ∀ t, φ t < K := by
  by_contra hne
  simp only [not_forall, not_lt] at hne
  set S := {t : Time | K ≤ φ t}
  have hS : IsClosed S := isClosed_le continuous_const hc
  have hSne : S.Nonempty := hne
  have hmem : sInf S ∈ S := hS.csInf_mem hSne (OrderBot.bddBelow S)
  have hbelow : ∀ s : Time, s < sInf S → φ s ≤ K := by
    intro s hs
    by_contra hsK
    rw [not_le] at hsK
    exact (not_lt.mpr (csInf_le (OrderBot.bddBelow S) hsK.le)) hs
  have hpos : 0 < sInf S := by
    rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ sInf S) with h | h
    · have h1 : K ≤ φ (sInf S) := hmem
      rw [← h] at h1
      exact False.elim (not_le.mpr h0 h1)
    · exact h
  exact not_lt.mpr hmem (hstep (sInf S) hpos hbelow)

end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/DiscreteStrongStability.lean <==
import OrderingError.Spec11.Threads.T1.DiscreteStrongKernel
import OrderingError.Spec11.Threads.T1.StrongProductOps
import OrderingError.Spec11.Threads.T1.HigherAnalytic

                                                                                  
                                                                                          
                                               
noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def discreteRadius (B : D01Budget) (L ν : ℝ) : ℝ :=
  min (D14r B ν / B.bound "L02_embed" 0 (3 / 2) 0)
    (1 / (8 * kernelConstant B L ν 0 * B.bound "C01_b" 0 1 * B.bound "L11_a" 0 1))

theorem discreteRadius_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    0 < discreteRadius B L ν := by
  have := D14r_pos B ν
  have := bound_pos B "L02_embed" 0 (3 / 2) 0
  have := kernelConstant_pos B hν hd (b := 0) le_rfl (by norm_num)
  have := bound_pos B "C01_b" 0 1 0
  have := bound_pos B "L11_a" 0 1 0
  unfold discreteRadius
  apply lt_min <;> positivity

theorem Khstrong_mem (hP : Premises M B) (m : D05Mesh L κ) (g : M.Trajectory) (t : Time) :
    M.Khstrong m g t ∈ (M.V 1).carrier := by
  unfold Model.Khstrong Model.flowh
  rw [coe_integral hP]
  exact X_mem_V1 hP _

theorem Khstrong_zero_time (m : D05Mesh L κ) (g : M.Trajectory) : M.Khstrong m g 0 = 0 :=
  integral_Iic_zero_time _

theorem flowh_bound (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier)
    (m : D05Mesh L κ) (t : Time) :
    (M.V 1).Bound (M.flowh m f t)
      (B.bound "L11_a" 0 1 * Real.exp (-D01lambda L * t) * M.vnorm (3 / 2) f) := by
  simpa only [mul_one] using hP.L11.a 1 (by norm_num) (by norm_num) m f (by simpa using hf) t

theorem discrete_lift (hP : Premises M B) {ν : ℝ} {m : D05Mesh L κ} {f : M.H}
    (hD : DiscreteSol M B ν m f) : M.ContinuousLift (M.V 1) (M.solution B ν (some m) f) :=
  ⟨fun t => iotaV hP m ⟨_, hD.mem t⟩,
    (iotaV hP m).continuous.comp (discrete_continuous hD), fun t => rfl⟩

theorem weighted_of_unweighted {ν c v : ℝ} (t : Time)
    (h : v ≤ c * Real.exp (-ν * t)) : Real.exp (ν * t) * v ≤ c := by
  have h' := mul_le_mul_of_nonneg_left h (Real.exp_pos (ν * t)).le
  have he : Real.exp (ν * t) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
  calc _ ≤ Real.exp (ν * t) * (c * Real.exp (-ν * t)) := h'
    _ = c := by rw [mul_left_comm, he, mul_one]

theorem unweighted_of_weighted {ν c v : ℝ} (t : Time)
    (h : Real.exp (ν * t) * v ≤ c) : v ≤ c * Real.exp (-ν * t) := by
  have h' := mul_le_mul_of_nonneg_right h (Real.exp_pos (-ν * t)).le
  have he : Real.exp (ν * t) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
  calc
    v = (Real.exp (ν * t) * v) * Real.exp (-ν * t) := by
      rw [mul_right_comm, he, one_mul]
    _ ≤ _ := h'

/-- Uniform all-time stability, including the projected initial datum at zero. -/
theorem discrete_stability (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier) (hr : M.vnorm (3 / 2) f ≤ discreteRadius B L ν)
    (m : D05Mesh L κ) :
    M.Y ν (M.V 1) (M.solution B ν (some m) f) ∧
    ∀ t, M.vnorm 1 (M.solution B ν (some m) f t) ≤
      2 * B.bound "L11_a" 0 1 * M.vnorm (3 / 2) f * Real.exp (-ν * t) := by
  set ε := M.vnorm (3 / 2) f
  set A := B.bound "L11_a" 0 1
  set k := kernelConstant B L ν 0
  set b := B.bound "C01_b" 0 1
  have hε : 0 ≤ ε := norm_nonneg _
  have hA : 0 < A := bound_pos B _ _ _ _
  have hk : 0 < k := kernelConstant_pos B hν hd le_rfl (by norm_num)
  have hb : 0 < b := bound_pos B _ _ _ _
  have he : 0 < B.bound "L02_embed" 0 (3 / 2) 0 := bound_pos B _ _ _ _
  have hsmall : ‖f‖ ≤ D14r B ν := by
    have h := hr.trans (min_le_left _ _)
    have hh := (le_div_iff₀ he).mp h
    exact (Higher.norm_le_vnormHigher hP hf).trans (by nlinarith)
  have hR := rateFacts (prove_Consistency hP) hν hd
  have hD := discreteSol hP hR hsmall m
  set u := M.solution B ν (some m) f
  have huc := discrete_lift hP hD
  have hmild : ∀ t, u t = M.flowh m f t + M.Khstrong m (fun s => M.nonlinear (u s)) t :=
    hD.mild
  have hlin : ∀ t : Time, M.vnorm 1 (M.flowh m f t) ≤ A * ε * Real.exp (-ν * t) := by
    intro t
    have hbnd := (flowh_bound hP hf m t).2
    change M.vnorm 1 (M.flowh m f t) ≤ _ at hbnd
    have hexp : Real.exp (-D01lambda L * t) ≤ Real.exp (-ν * t) := by
      apply Real.exp_le_exp.mpr; nlinarith [t.coe_nonneg]
    calc _ ≤ A * Real.exp (-D01lambda L * t) * ε := hbnd
      _ ≤ A * Real.exp (-ν * t) * ε := by gcongr
      _ = _ := by ring
  have hbound : ∀ t, M.vnorm 1 (u t) ≤ 2 * A * ε * Real.exp (-ν * t) := by
    rcases eq_or_lt_of_le hε with hz | hz
    · have hf0 : f = 0 := by
        apply norm_eq_zero.mp
        have hn := Higher.norm_le_vnormHigher hP hf
        change ‖f‖ ≤ _ * ε at hn
        rw [← hz, mul_zero] at hn
        exact le_antisymm hn (norm_nonneg _)
      intro t
      have hn := ebound_point hD.ebound t
      have hn0 : ‖f‖ = 0 := by rw [hf0, norm_zero]
      rw [hn0, mul_zero, zero_mul] at hn
      have hu0 : u t = 0 := norm_eq_zero.mp (le_antisymm hn (norm_nonneg _))
      rw [hu0, ← hz]
      simp only [Model.vnorm, size_zero, mul_zero, zero_mul, le_refl]
    · set φ : Time → ℝ := fun t => Real.exp (ν * t) * M.vnorm 1 (u t)
      have hφc : Continuous φ := by
        have hc : Continuous (fun t => M.vnorm 1 (u t)) := by
          obtain ⟨w, hw, heq⟩ := huc
          have hn : (fun t => M.vnorm 1 (u t)) = fun t => ‖w t‖ := by
            funext t
            change M.vnorm 1 (M.solution B ν (some m) f t) = _
            rw [← heq t]
            unfold Model.vnorm D03Subspace.size
            rw [ofH_val]
          rw [hn]
          exact hw.norm
        exact (Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul hc
      have hφ0 : φ 0 < 2 * A * ε := by
        have hh : u 0 = M.flowh m f 0 := by rw [hmild, Khstrong_zero_time, add_zero]
        have hh0 := hlin 0
        change M.vnorm 1 (M.flowh m f 0) ≤ _ at hh0
        dsimp [φ]
        simp only [NNReal.coe_zero, mul_zero, Real.exp_zero, one_mul, mul_one] at hh0 ⊢
        rw [hh]
        nlinarith
      have hboot := first_crossing hφc hφ0 (fun t ht hprev => by
        have huN : ∀ s : Time, 0 < s → s < t →
            ‖M.nonlinear (u s)‖ ≤ (b * (2 * A * ε) ^ 2) * kw 0 s * Real.exp (-(2 * ν) * s) := by
          intro s hs hst
          have hu := unweighted_of_weighted s (hprev s hst)
          have hv : u s ∈ (M.V 1).carrier := X_mem_V1 hP ⟨_, hD.mem s⟩
          have hp := product_norm_le hP hv hv
          have he2 : Real.exp (-ν * s) * Real.exp (-ν * s) = Real.exp (-(2 * ν) * s) := by
            rw [← Real.exp_add]; ring_nf
          change ‖M.product (u s) (u s)‖ ≤ _
          calc _ ≤ b * M.vnorm 1 (u s) * M.vnorm 1 (u s) := hp
            _ ≤ b * (2 * A * ε * Real.exp (-ν * s)) * (2 * A * ε * Real.exp (-ν * s)) := by
              gcongr
              · exact norm_nonneg _
            _ = _ := by rw [kw_zero, mul_one, ← he2]; ring
        have hconv := convolution_bound hP hν hd (b := 0) le_rfl (by norm_num) m
          (fun s => M.nonlinear (u s)) (by positivity : 0 ≤ b * (2 * A * ε) ^ 2) t huN
        have htri := size_add_le (M.V 1) (flowh_bound hP hf m t).1
          (Khstrong_mem hP m (fun s => M.nonlinear (u s)) t)
        change M.vnorm 1 (_ + _) ≤ _ at htri
        rw [← hmild t] at htri
        have htbound : M.vnorm 1 (u t) ≤ (A * ε + k * b * (2 * A * ε) ^ 2) * Real.exp (-ν * t) := by
          have ha := add_le_add (hlin t) hconv
          calc _ ≤ _ := htri.trans ha
            _ = _ := by ring
        have hφ := weighted_of_unweighted t htbound
        have hrad : ε ≤ 1 / (8 * k * b * A) := hr.trans (min_le_right _ _)
        have h8 : ε * (8 * k * b * A) ≤ 1 := (le_div_iff₀ (by positivity)).mp hrad
        have hmul := mul_le_mul_of_nonneg_right h8 (show 0 ≤ A * ε from by positivity)
        change φ t < 2 * A * ε
        nlinarith)
      exact fun t => unweighted_of_weighted t (hboot t).le
  exact ⟨⟨huc, 2 * A * ε, fun t => weighted_of_unweighted t (hbound t)⟩, hbound⟩

end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/EnergyAnalytic.lean <==
import OrderingError.Spec11.Threads.T1.EnergySeries

/-! The actual energy-space analytic expansion, uniformly for the continuous and discrete maps. -/

set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem zeroConstant_bounds (B : D01Budget) (σ : ℝ) :
    2 * D14ell B σ ≤ zeroConstant B σ ∧
    4 * D14b B σ * D14ell B σ ^ 2 ≤ zeroConstant B σ ∧
    4 * zeroRadius B σ * D14ell B σ ≤ zeroConstant B σ := by
  have hl := ell_pos B σ
  have hb := b_pos B σ
  have hr := zeroRadius_pos B σ
  unfold zeroConstant
  have h1 : 0 ≤ 4 * D14b B σ * D14ell B σ ^ 2 := by positivity
  have h2 : 0 ≤ 4 * zeroRadius B σ * D14ell B σ := by positivity
  constructor
  · linarith
  constructor <;> linarith

theorem analyticSeries_zero (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    M.AnalyticSeries B σ 0 (zeroRadius B σ) (zeroConstant B σ) d := by
  letI := energyGraph_complete hP
  let Lin := graphLinearCLM hP hσ hd d
  let Q := graphQCLM hP hσ hd d
  let r := zeroRadius B σ
  let C := zeroConstant B σ
  let ell := D14ell B σ
  let b := D14b B σ
  have hr : 0 < r := zeroRadius_pos B σ
  have hl : 0 < ell := ell_pos B σ
  have hb0 : 0 < b := b_pos B σ
  have hb := graphQuadraticBounds hP hσ hd d
  have hcond {f : M.H} (hf : ‖f‖ < 2 * r) :
      ‖f‖ ≤ D14r B σ ∧ ‖f‖ < analyticRadius ell b :=
    ⟨zeroRadius_small hf, (zeroRadius_small hf).trans_lt (radius_relations B σ).2.2.1⟩
  have hclosed {f : M.H} (hf : ‖f‖ ≤ r) : ‖f‖ < 2 * r := by linarith
  refine ⟨energyCoeffs hP hσ hd d, ?_, ?_, ?_, ?_⟩
  · intro f _hf
    refine ⟨energyCoeff_zero hP hσ hd d f, ?_, ?_⟩
    · rw [energyCoeff_succ, quadraticCoeff_zero]
      exact graphLinear_spec hP hσ hd d f
    · rw [energyCoeff_succ, quadraticCoeff_one]
      change graphTrajectory σ (graphQ hP hσ hd d
        (graphLinear hP hσ hd d f) (graphLinear hP hσ hd d f)) = _
      rw [graphQ_spec, graphLinear_spec]
      rfl
  · intro n f _hf
    cases n with
    | zero =>
      rw [energyCoeff_zero]
      refine ⟨by simpa only [Model.TrajectoryMember, ite_true] using energy_zero_X0 (M := M) σ, ?_⟩
      simp only [Model.trajectoryNorm, ite_true, energy_zero, pow_zero, mul_one]
      exact (zeroConstant_pos B σ).le
    | succ k =>
      rw [energyCoeff_succ]
      refine ⟨by simpa only [Model.TrajectoryMember, ite_true] using graphTrajectory_X0 (M := M) σ _, ?_⟩
      simp only [Model.trajectoryNorm, ite_true, graphTrajectory_norm, vnorm_zero hP]
      have hg := quadraticCoeff_apply_geometric hb k f
      have h16 : 16 * r * b * ell ≤ 1 := zeroRadius_coeff B σ
      have hC : 4 * r * ell ≤ C := (zeroConstant_bounds B σ).2.2
      let q := ‖f‖ / (4 * r)
      have hq : 0 ≤ q := by positivity
      have he : ‖f‖ = 4 * r * q := by dsimp [q]; field_simp
      calc
        ‖quadraticCoeff Lin Q k (fun _ => f)‖ ≤ ell * ‖f‖ * (4 * b * ell * ‖f‖) ^ k := hg
        _ = 4 * r * ell * q ^ (k + 1) * (16 * r * b * ell) ^ k := by
          rw [he, show 4 * b * ell * (4 * r * q) = (16 * r * b * ell) * q by ring, mul_pow, pow_succ]
          ring
        _ ≤ 4 * r * ell * q ^ (k + 1) * 1 := by
          gcongr
          exact pow_le_one₀ (by positivity) h16
        _ ≤ C * q ^ (k + 1) := by rw [mul_one]; gcongr
  · intro f _hf hf
    rw [vnorm_zero hP] at hf
    have hc := hcond hf
    refine ⟨smallSolution_existsUnique hP hσ hd d hc.1, ?_, ?_, ?_⟩
    · apply (summable_nat_add_iff 1).mp
      apply (quadraticSolution_summable_norm hb hc.2).congr
      intro n
      rw [energyCoeff_succ]
      simpa only [Model.trajectoryNorm, ite_true] using (graphTrajectory_norm (M := M) σ _).symm
    · intro n
      rw [solution_eq_energySeries hP hσ hd d hc.1]
      cases n with
      | zero =>
        simpa only [Finset.range_zero, Finset.sum_empty, sub_zero, Model.TrajectoryMember, ite_true] using
          graphTrajectory_X0 σ (energySeriesSol hP hσ hd d f)
      | succ k =>
        rw [energyCoeff_sum, ← graphTrajectory_sub]
        simpa only [Model.TrajectoryMember, ite_true] using graphTrajectory_X0 (M := M) σ _
    · rw [solution_eq_energySeries hP hσ hd d hc.1]
      apply (tendsto_add_atTop_iff_nat 1).mp
      have hs := (quadraticSolution_summable_norm hb hc.2).of_norm.hasSum.tendsto_sum_nat
      have ht := tendsto_iff_norm_sub_tendsto_zero.mp hs
      apply ht.congr
      intro n
      rw [energyCoeff_sum, ← graphTrajectory_sub]
      simp only [Model.trajectoryNorm, ite_true, graphTrajectory_norm]
      exact norm_sub_rev _ _
  · intro n
    refine ⟨2 * ell * (4 * b * ell) ^ n + 1, by positivity, ?_⟩
    intro f _hf hf
    rw [vnorm_zero hP] at hf ⊢
    have hc := hcond (hclosed hf)
    rw [solution_eq_energySeries hP hσ hd d hc.1, energyCoeff_sum, ← graphTrajectory_sub]
    simp only [Model.trajectoryNorm, ite_true, graphTrajectory_norm]
    exact (quadraticSolution_tail hb hc.2 n).trans
      (mul_le_mul_of_nonneg_right (le_add_of_nonneg_right zero_le_one)
        (pow_nonneg (norm_nonneg f) _))

theorem solution_lipschitz_energy (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) {f g : M.H}
    (hf : ‖f‖ ≤ D14r B σ) (hg : ‖g‖ ≤ D14r B σ) :
    M.X0 σ (M.solution B σ d f - M.solution B σ d g) ∧
      M.energy σ (M.solution B σ d f - M.solution B σ d g) ≤
        2 * D14ell B σ * ‖f - g‖ := by
  have hs := solution_spec hP hσ hd d hf
  have ht := solution_spec hP hσ hd d hg
  have hx := X0_sub hs.2.1 ht.2.1
  have hq := (fixedPointBall hP hσ hd d f hf).2 _ _ hs.2.1 ht.2.1 hs.2.2.2.1 ht.2.2.2.1
  have hl := linearFlow_bound hP hσ hd d (f - g)
  have hQx := X0_sub (Q_bound hP hσ hd d hs.2.1 hs.2.1).1
    (Q_bound hP hσ hd d ht.2.1 ht.2.1).1
  have he : M.solution B σ d f - M.solution B σ d g =
      M.linearFlow d (f - g) +
        (M.Q σ d (M.solution B σ d f) (M.solution B σ d f) -
          M.Q σ d (M.solution B σ d g) (M.solution B σ d g)) := by
    calc
      _ = (M.linearFlow d f + M.Q σ d (M.solution B σ d f) (M.solution B σ d f)) -
          (M.linearFlow d g + M.Q σ d (M.solution B σ d g) (M.solution B σ d g)) :=
        congrArg₂ (· - ·) hs.2.2.2.2 ht.2.2.2.2
      _ = _ := by
        have hsub : M.linearFlow d (f - g) = M.linearFlow d f - M.linearFlow d g :=
          (linearFlowMap d).map_sub f g
        rw [hsub]
        abel
  have ha := energy_add_le hl.1 hQx
  rw [← he] at ha
  exact ⟨hx, by nlinarith [hl.2, hq.2, energy_nonneg hx]⟩

theorem solutionLipschitz_zero (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    M.SolutionLipschitz B σ 0 (zeroRadius B σ) (zeroConstant B σ) d := by
  intro f g _hf _hg hf hg
  rw [vnorm_zero hP] at hf hg
  have hsmall {x : M.H} (hx : ‖x‖ ≤ zeroRadius B σ) : ‖x‖ ≤ D14r B σ :=
    hx.trans (by unfold zeroRadius; linarith [r_pos B σ])
  have h := solution_lipschitz_energy hP hσ hd d (hsmall hf) (hsmall hg)
  refine ⟨by simpa only [Model.TrajectoryMember, ite_true] using h.1, ?_⟩
  simp only [Model.trajectoryNorm, ite_true, vnorm_zero hP]
  exact h.2.trans (mul_le_mul_of_nonneg_right (zeroConstant_bounds B σ).1 (norm_nonneg _))

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/EnergyGraph.lean <==
import OrderingError.Spec11.Threads.T1.EnergyLp
import Mathlib.Topology.ContinuousMap.ZeroAtInfty
import Mathlib.Topology.Order.Compact
import Mathlib.Analysis.Normed.Lp.ProdLp
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure
import Mathlib.Topology.Sequences

/-!
A closed graph realization of the actual energy trajectories.
The graph identifies the continuous H representative with the L2 energy lift.
-/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

abbrev EnergyPair (M : Model.{u} L κ) :=
  WithLp 1 (ZeroAtInftyContinuousMap Time M.H × EnergyL2 M)

/-- Compatibility uses the fixed inclusion, not a freely supplied evaluation map. -/
def energyGraph (M : Model.{u} L κ) : Submodule ℂ (EnergyPair M) where
  carrier := {p | (fun t => M.energySpace.val (p.snd t)) =ᵐ[timeMeasure] (fun t => p.fst t)}
  zero_mem' := by
    filter_upwards [Lp.coeFn_zero (E := M.energySpace.Space) (p := 2) (μ := timeMeasure)] with t ht
    simp only [WithLp.zero_fst, WithLp.zero_snd, ht, Pi.zero_apply, map_zero,
      ZeroAtInftyContinuousMap.zero_apply]
  add_mem' := by
    intro p q hp hq
    filter_upwards [hp, hq, Lp.coeFn_add p.snd q.snd] with t hpt hqt ht
    simp only [WithLp.add_fst, WithLp.add_snd, ht, Pi.add_apply, map_add,
      hpt, hqt, ZeroAtInftyContinuousMap.add_apply]
  smul_mem' := by
    intro a p hp
    filter_upwards [hp, Lp.coeFn_smul a p.snd] with t hpt ht
    simp only [WithLp.smul_fst, WithLp.smul_snd, ht, Pi.smul_apply, map_smul,
      hpt, ZeroAtInftyContinuousMap.smul_apply]

theorem energyGraph_closed (hP : Premises M B) : IsClosed (energyGraph M : Set (EnergyPair M)) := by
  apply isSeqClosed_iff_isClosed.mp
  intro p q hp hpq
  have hs : Tendsto (fun n => (p n).snd) atTop (nhds q.snd) :=
    ((show Continuous (fun x : EnergyPair M => x.snd) by fun_prop).tendsto q).comp hpq
  obtain ⟨k, hk, hkae⟩ := (tendstoInMeasure_of_tendsto_Lp hs).exists_seq_tendsto_ae
  have hfae : ∀ᵐ t ∂timeMeasure, ∀ n, M.energySpace.val ((p n).snd t) = (p n).fst t :=
    ae_all_iff.mpr hp
  have hf : Tendsto (fun n => (p n).fst) atTop (nhds q.fst) :=
    ((show Continuous (fun x : EnergyPair M => x.fst) by fun_prop).tendsto q).comp hpq
  filter_upwards [hkae, hfae] with t ht hft
  have hv : Tendsto (fun n => M.energySpace.val ((p (k n)).snd t)) atTop
      (nhds (M.energySpace.val (q.snd t))) :=
    (energy_val_continuous hP).continuousAt.tendsto.comp ht
  have hc : Tendsto (fun n => (p (k n)).fst t) atTop (nhds (q.fst t)) :=
    ((ZeroAtInftyContinuousMap.tendsto_iff_tendstoUniformly.mp hf).tendsto_at t).comp
      hk.tendsto_atTop
  have he : (fun n => M.energySpace.val ((p (k n)).snd t)) =
      (fun n => (p (k n)).fst t) := funext (fun n => hft (k n))
  rw [he] at hv
  exact tendsto_nhds_unique hv hc

theorem energyGraph_complete (hP : Premises M B) : CompleteSpace (energyGraph M) := by
  letI := energy_complete hP
  exact (energyGraph_closed hP).completeSpace_coe

theorem pair_norm (p : EnergyPair M) : ‖p‖ = ‖p.fst‖ + ‖p.snd‖ := by
  rw [WithLp.prod_norm_eq_add (by norm_num : 0 < (1 : ℝ≥0∞).toReal)]
  simp

def graphTrajectory (σ : ℝ) (p : energyGraph M) : M.Trajectory :=
  fun t => (Real.exp (-σ * t) : ℂ) • p.val.fst t

theorem graphTrajectory_weight (σ : ℝ) (p : energyGraph M) (t : Time) :
    (Real.exp (σ * t) : ℂ) • graphTrajectory σ p t = p.val.fst t := by
  unfold graphTrajectory
  rw [smul_smul, mul_comm, cancel_weights, one_smul]

theorem graphTrajectory_lift (σ : ℝ) (p : energyGraph M) :
    EnergyLiftSpec σ (graphTrajectory σ p) p.val.snd := by
  unfold EnergyLiftSpec
  simp only [graphTrajectory_weight]
  exact p.property

theorem graphTrajectory_energy (σ : ℝ) (p : energyGraph M) :
    M.Energy σ (graphTrajectory σ p) := by
  apply energy_of_lift (z := p.val.snd)
  · exact ((by fun_prop : Continuous (fun t : Time => (Real.exp (-σ * t) : ℂ))).smul
      p.val.fst.continuous)
  · refine ⟨‖p.val.fst‖, fun t => ?_⟩
    rw [← weight_norm, graphTrajectory_weight]
    exact p.val.fst.toBCF.norm_coe_le_norm t
  · exact graphTrajectory_lift σ p

theorem graphTrajectory_X0 (σ : ℝ) (p : energyGraph M) :
    M.X0 σ (graphTrajectory σ p) := by
  refine ⟨graphTrajectory_energy σ p, ?_⟩
  have ht : Tendsto (fun t : Time => ‖p.val.fst t‖) atTop (nhds 0) := by
    simpa only [norm_zero] using (zero_at_infty p.val.fst).norm.mono_left atTop_le_cocompact
  simpa only [← weight_norm, graphTrajectory_weight] using ht

theorem graphTrajectory_norm (σ : ℝ) (p : energyGraph M) :
    M.energy σ (graphTrajectory σ p) = ‖p‖ := by
  rw [energy_eq_norms (graphTrajectory_energy σ p) (graphTrajectory_lift σ p)]
  have he : boundedPart σ (graphTrajectory σ p) (graphTrajectory_energy σ p) =
      p.val.fst.toBCF := by
    ext t
    exact graphTrajectory_weight σ p t
  rw [he, ZeroAtInftyContinuousMap.norm_toBCF_eq_norm]
  exact (pair_norm p.val).symm

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/EnergyLp.lean <==
import OrderingError.Spec11.Threads.T1.Spaces
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSpace.Complete
import Mathlib.Topology.ContinuousMap.Bounded.Normed

/-!
An actual weighted L2 realization of the energy lift.
This module does not assume trajectory completeness.
-/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u

theorem L2_norm_square {α E : Type*} [MeasurableSpace α] {μ : Measure α}
    [NormedAddCommGroup E] [InnerProductSpace ℂ E] (z : Lp E 2 μ) :
    ‖z‖ ^ 2 = ∫ t, ‖z t‖ ^ 2 ∂μ := by
  letI : InnerProductSpace ℝ E := InnerProductSpace.rclikeToReal ℂ E
  rw [← real_inner_self_eq_norm_sq, L2.inner_def]
  congr 1
  funext t
  exact real_inner_self_eq_norm_sq (z t)

theorem L2_norm_sqrt {α E : Type*} [MeasurableSpace α] {μ : Measure α}
    [NormedAddCommGroup E] [InnerProductSpace ℂ E] (z : Lp E 2 μ) :
    ‖z‖ = Real.sqrt (∫ t, ‖z t‖ ^ 2 ∂μ) := by
  rw [← L2_norm_square z, Real.sqrt_sq (norm_nonneg _)]

theorem exp_weight_square (σ : ℝ) (t : Time) :
    Real.exp (σ * t) ^ 2 = Real.exp (2 * σ * t) := by
  rw [pow_two, ← Real.exp_add]
  congr 1
  ring

theorem weight_norm {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E]
    (σ : ℝ) (t : Time) (x : E) :
    ‖(Real.exp (σ * t) : ℂ) • x‖ = Real.exp (σ * t) * ‖x‖ := by
  rw [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]

variable {L κ : ℝ} {M : Model.{u} L κ}

abbrev EnergyL2 (M : Model.{u} L κ) := Lp M.energySpace.Space 2 timeMeasure

/-- The energy lift records precisely the weighted ambient trajectory. -/
def EnergyLiftSpec (σ : ℝ) (w : M.Trajectory) (z : EnergyL2 M) : Prop :=
  (fun t => M.energySpace.val (z t)) =ᵐ[timeMeasure]
    (fun t => (Real.exp (σ * t) : ℂ) • w t)

theorem energy_lift_exists {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) :
    ∃ z : EnergyL2 M, EnergyLiftSpec σ w z := by
  obtain ⟨z, hzm, hze⟩ := hw.2.2.1
  let f : Time → M.energySpace.Space := fun t => (Real.exp (σ * t) : ℂ) • z t
  have hc : Continuous (fun t : Time => (Real.exp (σ * t) : ℂ)) := by fun_prop
  have hfm : AEStronglyMeasurable f timeMeasure := hc.aestronglyMeasurable.smul hzm
  have he : (fun t => ‖f t‖ ^ 2) =ᵐ[timeMeasure]
      (fun t => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) := by
    filter_upwards [hze] with t ht
    simp only [f, weight_norm, mul_pow, exp_weight_square, ← ht, Model.d1, size_val]
  have hmem : MemLp f 2 timeMeasure :=
    (memLp_two_iff_integrable_sq_norm hfm).mpr (hw.2.2.2.congr he.symm)
  refine ⟨hmem.toLp f, ?_⟩
  filter_upwards [hmem.coeFn_toLp, hze] with t ht hzt
  simp only [ht, f, map_smul, hzt]

theorem energy_lift_unique {σ : ℝ} {w : M.Trajectory} {z q : EnergyL2 M}
    (hz : EnergyLiftSpec σ w z) (hq : EnergyLiftSpec σ w q) : z = q := by
  apply Lp.ext
  filter_upwards [hz, hq] with t hzt hqt
  exact val_injective M.energySpace (hzt.trans hqt.symm)

theorem energy_lift_square {σ : ℝ} {w : M.Trajectory} {z : EnergyL2 M}
    (hz : EnergyLiftSpec σ w z) :
    (fun t => ‖z t‖ ^ 2) =ᵐ[timeMeasure]
      (fun t : Time => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) := by
  filter_upwards [hz] with t ht
  have hw : w t ∈ M.energySpace.carrier := by
    have hs : (Real.exp (σ * t) : ℂ) • w t ∈ M.energySpace.carrier := ht ▸ (z t).property
    exact (Submodule.smul_mem_iff _ (by exact_mod_cast (Real.exp_ne_zero (σ * t)))).mp hs
  have hn := congrArg M.energySpace.size ht
  rw [size_val, size_smul _ _ hw] at hn
  rw [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)] at hn
  rw [hn, mul_pow, exp_weight_square]
  rfl

theorem energy_lift_norm {σ : ℝ} {w : M.Trajectory} {z : EnergyL2 M}
    (hz : EnergyLiftSpec σ w z) :
    ‖z‖ = Real.sqrt (∫ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ∂timeMeasure) := by
  rw [L2_norm_sqrt, integral_congr_ae (energy_lift_square hz)]

theorem cancel_weights (σ : ℝ) (t : Time) :
    (Real.exp (-σ * t) : ℂ) * (Real.exp (σ * t) : ℂ) = 1 := by
  rw [← Complex.ofReal_mul, ← Real.exp_add]
  have he : -σ * (t : ℝ) + σ * t = 0 := by ring
  rw [he, Real.exp_zero, Complex.ofReal_one]

theorem energy_of_lift {σ : ℝ} {w : M.Trajectory} {z : EnergyL2 M}
    (hc : Continuous w) (hb : ∃ R : ℝ, ∀ t : Time, Real.exp (σ * t) * ‖w t‖ ≤ R)
    (hz : EnergyLiftSpec σ w z) : M.Energy σ w := by
  refine ⟨hc, hb, ?_, ?_⟩
  · refine ⟨fun t => (Real.exp (-σ * t) : ℂ) • z t, ?_, ?_⟩
    · have he : Continuous (fun t : Time => (Real.exp (-σ * t) : ℂ)) := by fun_prop
      exact he.aestronglyMeasurable.smul (Lp.aestronglyMeasurable z)
    · filter_upwards [hz] with t ht
      rw [map_smul, ht, smul_smul, cancel_weights, one_smul]
  · exact ((memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable z)).mp
      (Lp.memLp z)).congr (energy_lift_square hz)

theorem energy_lift_add {σ : ℝ} {w v : M.Trajectory} {z q : EnergyL2 M}
    (hz : EnergyLiftSpec σ w z) (hq : EnergyLiftSpec σ v q) :
    EnergyLiftSpec σ (w + v) (z + q) := by
  filter_upwards [hz, hq, Lp.coeFn_add z q] with t ht hqt hs
  simp only [hs, Pi.add_apply, map_add, ht, hqt, smul_add]

theorem energy_lift_smul {σ : ℝ} {w : M.Trajectory} {z : EnergyL2 M}
    (hz : EnergyLiftSpec σ w z) (a : ℂ) :
    EnergyLiftSpec σ (a • w) (a • z) := by
  filter_upwards [hz, Lp.coeFn_smul a z] with t ht hs
  simp only [hs, Pi.smul_apply, map_smul, ht, smul_comm a]

/-- The first component is a bounded continuous function with its actual sup norm. -/
def boundedPart (σ : ℝ) (w : M.Trajectory) (hw : M.Energy σ w) : BoundedContinuousFunction Time M.H :=
  BoundedContinuousFunction.ofNormedAddCommGroup
    (fun t => (Real.exp (σ * t) : ℂ) • w t)
    ((by fun_prop : Continuous (fun t : Time => (Real.exp (σ * t) : ℂ))).smul hw.1)
    (Classical.choose hw.2.1) (fun t => by
      rw [weight_norm]
      exact Classical.choose_spec hw.2.1 t)

theorem boundedPart_apply {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) (t : Time) :
    boundedPart σ w hw t = (Real.exp (σ * t) : ℂ) • w t := rfl

theorem energy_eq_norms {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w)
    {z : EnergyL2 M} (hz : EnergyLiftSpec σ w z) :
    M.energy σ w = ‖boundedPart σ w hw‖ + ‖z‖ := by
  rw [energy_lift_norm hz, Model.energy]
  congr 1
  rw [BoundedContinuousFunction.norm_eq_iSup_norm]
  simp only [boundedPart_apply, weight_norm]
  rfl

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/EnergyProduct.lean <==
import OrderingError.Spec11.Threads.T1.ContinuousK
import OrderingError.Spec11.Threads.T1.WeightedL2

/-! The actual weak product of two energy trajectories and its weighted L2 estimate. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem energy_ae_mem {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) :
    ∀ᵐ t ∂timeMeasure, w t ∈ (M.V 1).carrier := by
  obtain ⟨z, _, he⟩ := hw.2.2.1
  filter_upwards [he] with t ht
  rw [← ht]
  exact (z t).property

theorem energy_ofH_measurable {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) :
    AEStronglyMeasurable (fun t => M.energySpace.ofH (w t)) timeMeasure := by
  obtain ⟨z, hm, he⟩ := hw.2.2.1
  apply hm.congr
  filter_upwards [he] with t ht
  rw [← ht, ofH_val]

theorem weakProduct_measurable {σ : ℝ} {w z : M.Trajectory}
    (hw : M.Energy σ w) (hz : M.Energy σ z) :
    AEStronglyMeasurable (fun t => M.weakProduct (w t) (z t)) timeMeasure := by
  exact M.FWeak.continuous₂.comp_aestronglyMeasurable
    (hw.1.aestronglyMeasurable.prodMk (energy_ofH_measurable hz))

theorem product_integrand_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    ∀ᵐ (t : Time) ∂timeMeasure,
      Real.exp (2 * σ * t) * ‖M.weakProduct (w t) (z t)‖ ^ 2 ≤
        (B.bound "C01_c" * M.energy σ w) ^ 2 *
          (Real.exp (2 * σ * t) * M.d1 (z t) ^ 2) := by
  filter_upwards [energy_ae_mem hz.1] with t ht
  have h := (weakProduct_bound hP (w t) ht).trans
    (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left (energy_point hσ hw.1 t)
        (budget_pos B "C01_c" 0 0 0).le) (size_nonneg _ _))
  have hs := mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (norm_nonneg _) h 2) (Real.exp_pos (2 * σ * t)).le
  convert hs using 1 <;> ring

theorem productSource_valid (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.ProductSource σ w z := by
  apply weighted_memLp_two M (weakProduct_measurable hw.1 hz.1)
  have hm := weakProduct_measurable hw.1 hz.1
  have he : Continuous (fun t : Time => Real.exp (2 * σ * t)) := by fun_prop
  apply (hz.1.2.2.2.const_mul ((B.bound "C01_c" * M.energy σ w) ^ 2)).mono'
    (he.aestronglyMeasurable.mul (hm.norm.pow 2))
  filter_upwards [product_integrand_bound hP hσ hw hz] with t ht
  dsimp only [Pi.mul_apply, Pi.pow_apply]
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
  exact ht

theorem productClass_coe {σ : ℝ} {w z : M.Trajectory} (h : M.ProductSource σ w z) :
    (M.productClass σ w z : Time → M.Weak) =ᵐ[M.weightedMeasure σ]
      (fun t => M.weakProduct (w t) (z t)) := by
  classical
  unfold Model.productClass
  rw [dite_eq_left h]
  exact h.coeFn_toLp

theorem productClass_norm_le (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    ‖M.productClass σ w z‖ ≤
      B.bound "C01_c" * M.energy σ w * M.energy σ z := by
  classical
  have hp := productSource_valid hP hσ hw hz
  unfold Model.productClass
  rw [dite_eq_left hp, weighted_norm_toLp_two M hp]
  have h0 : 0 ≤ B.bound "C01_c" * M.energy σ w :=
    mul_nonneg (budget_pos B "C01_c" 0 0 0).le (energy_nonneg hw)
  have hi := integral_mono_ae (weighted_sq_integrable M hp)
    (hz.1.2.2.2.const_mul ((B.bound "C01_c" * M.energy σ w) ^ 2))
    (product_integrand_bound hP hσ hw hz)
  rw [integral_const_mul] at hi
  apply (Real.sqrt_le_sqrt hi).trans
  rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq h0]
  apply mul_le_mul_of_nonneg_left _ h0
  obtain ⟨q, hq⟩ := energy_lift_exists hz.1
  rw [← energy_lift_norm hq, energy_eq_norms hz.1 hq]
  exact le_add_of_nonneg_left (norm_nonneg _)

theorem weakProduct_strong (hP : Premises M B) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.iota (M.product f g) := by
  have h := FWeak_spec hP ((M.V 1).ofH f) ((M.V 1).ofH g)
  simpa only [val_ofH _ hf, val_ofH _ hg, Model.weakProduct, Model.product] using h

theorem weakProduct_symm (hP : Premises M B) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.weakProduct g f := by
  rw [weakProduct_strong hP hf hg, weakProduct_strong hP hg hf]
  exact congrArg M.iota (hP.C01.a _ _)

theorem productClass_symm (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.productClass σ w z = M.productClass σ z w := by
  apply Lp.ext
  apply (weighted_ae_iff M σ _).mpr
  filter_upwards [(weighted_ae_iff M σ _).mp
    (productClass_coe (productSource_valid hP hσ hw hz)),
    (weighted_ae_iff M σ _).mp
    (productClass_coe (productSource_valid hP hσ hz hw)),
    energy_ae_mem hw.1, energy_ae_mem hz.1] with t h1 h2 h3 h4
  rw [h1, h2, weakProduct_symm hP h3 h4]

theorem productClass_add_left (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {w v z : M.Trajectory} (hw : M.X0 σ w) (hv : M.X0 σ v) (hz : M.X0 σ z) :
    M.productClass σ (w + v) z = M.productClass σ w z + M.productClass σ v z := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid hP hσ (X0_add hw hv) hz),
    productClass_coe (productSource_valid hP hσ hw hz),
    productClass_coe (productSource_valid hP hσ hv hz),
    Lp.coeFn_add (M.productClass σ w z) (M.productClass σ v z)] with t h1 h2 h3 h4
  simp only [h4, h1, h2, h3, Pi.add_apply, Model.weakProduct, map_add,
    ContinuousLinearMap.add_apply]

theorem productClass_smul_left (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) (a : ℂ) :
    M.productClass σ (a • w) z = a • M.productClass σ w z := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid hP hσ (X0_smul hw a) hz),
    productClass_coe (productSource_valid hP hσ hw hz),
    Lp.coeFn_smul a (M.productClass σ w z)] with t h1 h2 h3
  simp only [h3, h1, h2, Pi.smul_apply, Model.weakProduct, map_smul,
    ContinuousLinearMap.smul_apply]

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/EnergyQ.lean <==
import OrderingError.Spec11.Threads.T1.DiscreteK
import OrderingError.Spec11.Threads.T1.EnergyProduct
import OrderingError.QuadraticEquation

/-! Bounded linear and bilinear maps on the constructed energy Banach space.
The imported old engine is used only as a generic Banach-space quadratic series theorem.
No representation fields from the old model are used.
-/

set_option maxHeartbeats 1000000

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem ell_pos (B : D01Budget) (σ : ℝ) : 0 < D14ell B σ :=
  (budget_pos B "L03_c" σ 0 0).trans_le (le_max_left _ _)

theorem b_pos (B : D01Budget) (σ : ℝ) : 0 < D14b B σ :=
  zero_lt_one.trans_le (le_max_left _ _)

theorem R_pos (B : D01Budget) (σ : ℝ) : 0 < D14R B σ := by
  have := b_pos B σ
  unfold D14R
  positivity

theorem r_pos (B : D01Budget) (σ : ℝ) : 0 < D14r B σ :=
  div_pos (R_pos B σ) (mul_pos (by norm_num) (ell_pos B σ))

theorem extensions (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.Extensions σ := by
  refine ⟨weak_extension_unique hP, fun m g => discrete_riesz_exists hP m g, ?_⟩
  intro d
  cases d with
  | none => exact continuousK_existsUnique hP hσ hdecay
  | some m => exact discreteK_existsUnique hP m hσ hdecay

theorem Kweak_spec (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    M.KSpec σ d (M.Kweak σ d) := by
  cases d with
  | none => rw [Kweak_none_eq hP hσ hdecay]; exact continuousK_spec hP hσ hdecay
  | some m => rw [Kweak_some_eq hP m hσ hdecay]; exact discreteK_spec hP m hσ hdecay

theorem Kweak_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (g : M.WeakL2 σ) :
    M.X0 σ (M.Kweak σ d g) ∧ M.energy σ (M.Kweak σ d g) ≤ D14ell B σ * ‖g‖ := by
  cases d with
  | none =>
    have h := Kweak_none_bound hP hσ hdecay g
    exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_right (le_max_left _ _) (norm_nonneg _))⟩
  | some m =>
    have h := Kweak_some_bound hP m hσ hdecay g
    exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_right (le_max_right _ _) (norm_nonneg _))⟩

theorem Q_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.X0 σ (M.Q σ d w z) ∧
      M.energy σ (M.Q σ d w z) ≤ D14b B σ * M.energy σ w * M.energy σ z := by
  have hk := Kweak_bound hP hσ hdecay d (M.productClass σ w z)
  refine ⟨hk.1, hk.2.trans ?_⟩
  calc
    D14ell B σ * ‖M.productClass σ w z‖ ≤
        D14ell B σ * (B.bound "C01_c" * M.energy σ w * M.energy σ z) :=
      mul_le_mul_of_nonneg_left (productClass_norm_le hP hσ.le hw hz) (ell_pos B σ).le
    _ = (D14ell B σ * B.bound "C01_c") * M.energy σ w * M.energy σ z := by ring
    _ ≤ _ := mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right (le_max_right _ _) (energy_nonneg hw)) (energy_nonneg hz)

theorem Q_symm (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.Q σ d w z = M.Q σ d z w :=
  congrArg (M.Kweak σ d) (productClass_symm hP hσ hw hz)

theorem Q_add_left (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 σ w) (hv : M.X0 σ v) (hz : M.X0 σ z) :
    M.Q σ d (w + v) z = M.Q σ d w z + M.Q σ d v z := by
  simp only [Model.Q, productClass_add_left hP hσ hw hv hz, map_add]

theorem Q_smul_left (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 σ w) (hz : M.X0 σ z) (a : ℂ) :
    M.Q σ d (a • w) z = a • M.Q σ d w z := by
  simp only [Model.Q, productClass_smul_left hP hσ hw hz, map_smul]

theorem Q_add_right (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 σ w) (hv : M.X0 σ v) (hz : M.X0 σ z) :
    M.Q σ d w (v + z) = M.Q σ d w v + M.Q σ d w z := by
  rw [Q_symm hP hσ d hw (X0_add hv hz), Q_add_left hP hσ d hv hz hw,
    Q_symm hP hσ d hv hw, Q_symm hP hσ d hz hw]

theorem Q_smul_right (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 σ w) (hz : M.X0 σ z) (a : ℂ) :
    M.Q σ d w (a • z) = a • M.Q σ d w z := by
  rw [Q_symm hP hσ d hw (X0_smul hz a), Q_smul_left hP hσ d hz hw,
    Q_symm hP hσ d hz hw]

def graphQ (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    energyGraph M →ₗ[ℂ] energyGraph M →ₗ[ℂ] energyGraph M where
  toFun p :=
    { toFun := fun q => energyRep σ
        (M.Q σ d (graphTrajectory σ p) (graphTrajectory σ q))
        (Q_bound hP hσ hdecay d (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q)).1
      map_add' q r := by
        apply graphTrajectory_injective σ
        simp only [graphTrajectory_add, energyRep_spec]
        exact Q_add_right hP hσ.le d (graphTrajectory_X0 σ p)
          (graphTrajectory_X0 σ q) (graphTrajectory_X0 σ r)
      map_smul' a q := by
        apply graphTrajectory_injective σ
        simp only [RingHom.id_apply]
        simp only [graphTrajectory_smul, energyRep_spec]
        exact Q_smul_right hP hσ.le d (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q) a }
  map_add' p q := by
    apply LinearMap.ext
    intro r
    apply graphTrajectory_injective σ
    simp only [LinearMap.add_apply, LinearMap.coe_mk, AddHom.coe_mk]
    simp only [graphTrajectory_add, energyRep_spec]
    exact Q_add_left hP hσ.le d (graphTrajectory_X0 σ p)
      (graphTrajectory_X0 σ q) (graphTrajectory_X0 σ r)
  map_smul' a p := by
    apply LinearMap.ext
    intro q
    apply graphTrajectory_injective σ
    simp only [RingHom.id_apply, LinearMap.smul_apply, LinearMap.coe_mk, AddHom.coe_mk]
    simp only [graphTrajectory_smul, energyRep_spec]
    exact Q_smul_left hP hσ.le d (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q) a

theorem graphQ_spec (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (p q : energyGraph M) :
    graphTrajectory σ (graphQ hP hσ hdecay d p q) =
      M.Q σ d (graphTrajectory σ p) (graphTrajectory σ q) := by
  exact energyRep_spec (Q_bound hP hσ hdecay d
    (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q)).1

theorem graphQ_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (p q : energyGraph M) :
    ‖graphQ hP hσ hdecay d p q‖ ≤ D14b B σ * ‖p‖ * ‖q‖ := by
  rw [← graphTrajectory_norm σ, graphQ_spec, ← graphTrajectory_norm σ p,
    ← graphTrajectory_norm σ q]
  exact (Q_bound hP hσ hdecay d (graphTrajectory_X0 σ p) (graphTrajectory_X0 σ q)).2

def graphQCLM (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    energyGraph M →L[ℂ] energyGraph M →L[ℂ] energyGraph M :=
  (graphQ hP hσ hdecay d).mkContinuous₂ (D14b B σ) (graphQ_bound hP hσ hdecay d)

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/EnergySeries.lean <==
import OrderingError.Spec11.Threads.T1.SmallSolutions

/-! The generic Banach power series is evaluated on the fixed ambient trajectory. -/

set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def zeroInput (hP : Premises M B) : (M.V 0).Space →L[ℂ] M.H :=
  (M.V 0).val.mkContinuous 1 (fun x => by
    have h := vnorm_zero hP ((M.V 0).val x)
    rw [Model.vnorm, size_val] at h
    simpa only [one_mul] using h.symm.le)

def graphEval {σ : ℝ} (hσ : 0 ≤ σ) (t : Time) : energyGraph M →L[ℂ] M.H :=
  ((evaluationLinear (M := M) t).comp (graphTrajectoryLinear (M := M) σ)).mkContinuous 1 (fun p => by
    have h := energy_point hσ (graphTrajectory_X0 σ p).1 t
    rw [graphTrajectory_norm] at h
    change ‖graphTrajectory σ p t‖ ≤ 1 * ‖p‖
    simpa only [one_mul] using h)

def energyCoeffs (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) : M.SeriesCoefficients 0 :=
  fun n t => (graphEval hσ.le t).compContinuousMultilinearMap
    ((quadraticPowerSeries (graphLinearCLM hP hσ hd d) (graphQCLM hP hσ hd d) n).compContinuousLinearMap (fun _ => zeroInput hP))

def energySeriesSol (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) : energyGraph M :=
  quadraticSolution (graphLinearCLM hP hσ hd d) (graphQCLM hP hσ hd d) f

theorem coefficient_graph (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) (n : ℕ) (f : M.H) :
    M.coefficient 0 (energyCoeffs hP hσ hd d) n f =
      graphTrajectory σ
        (quadraticPowerSeries (graphLinearCLM hP hσ hd d) (graphQCLM hP hσ hd d) n (fun _ => f)) := by
  funext t
  change graphTrajectory σ
    (quadraticPowerSeries (graphLinearCLM hP hσ hd d) (graphQCLM hP hσ hd d) n (fun _ => (M.V 0).val ((M.V 0).ofH f))) t = _
  rw [val_ofH _ (mem_zero hP f)]

theorem energyCoeff_zero (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) :
    M.coefficient 0 (energyCoeffs hP hσ hd d) 0 f = 0 := by
  rw [coefficient_graph]
  exact (graphTrajectoryLinear σ).map_zero

theorem energyCoeff_succ (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) (n : ℕ) (f : M.H) :
    M.coefficient 0 (energyCoeffs hP hσ hd d) (n + 1) f =
      graphTrajectory σ
        (quadraticCoeff (graphLinearCLM hP hσ hd d) (graphQCLM hP hσ hd d) n (fun _ => f)) :=
  coefficient_graph hP hσ hd d (n + 1) f

theorem energyCoeff_sum (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) (n : ℕ) (f : M.H) :
    ∑ k ∈ Finset.range (n + 1), M.coefficient 0 (energyCoeffs hP hσ hd d) k f =
      graphTrajectory σ
        (∑ k ∈ Finset.range n,
          quadraticCoeff (graphLinearCLM hP hσ hd d) (graphQCLM hP hσ hd d) k (fun _ => f)) := by
  rw [Finset.sum_range_succ', energyCoeff_zero, add_zero]
  simp only [energyCoeff_succ]
  exact (map_sum (graphTrajectoryLinear σ) _ _).symm

theorem solution_eq_energySeries (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B σ) :
    M.solution B σ d f = graphTrajectory σ (energySeriesSol hP hσ hd d f) := by
  letI := energyGraph_complete hP
  have hs := solution_spec hP hσ hd d hf
  let q := energyRep σ (M.solution B σ d f) hs.2.1
  have hqn : ‖q‖ ≤ quadraticSolutionRadius (D14b B σ) := by
    rw [← graphTrajectory_norm σ, energyRep_spec]
    exact hs.2.2.2.1.trans (radius_relations B σ).2.2.2
  have hqe : q = graphLinearCLM hP hσ hd d f + graphQCLM hP hσ hd d q q := by
    apply graphTrajectory_injective σ
    change graphTrajectory σ q = graphTrajectory σ
      (graphLinear hP hσ hd d f + graphQ hP hσ hd d q q)
    simpa only [graphTrajectory_add, graphLinear_spec, graphQ_spec, q, energyRep_spec]
      using hs.2.2.2.2
  have he := quadraticSolution_unique (graphQuadraticBounds hP hσ hd d)
    (hf.trans_lt (radius_relations B σ).2.2.1) hqn hqe
  have hh := congrArg (graphTrajectory σ) he
  simpa only [q, energyRep_spec, energySeriesSol] using hh

def zeroRadius (B : D01Budget) (σ : ℝ) : ℝ := D14r B σ / 2

def zeroConstant (B : D01Budget) (σ : ℝ) : ℝ :=
  2 * D14ell B σ + 4 * D14b B σ * D14ell B σ ^ 2 +
    4 * zeroRadius B σ * D14ell B σ + 1

theorem zeroRadius_pos (B : D01Budget) (σ : ℝ) : 0 < zeroRadius B σ :=
  half_pos (r_pos B σ)

theorem zeroConstant_pos (B : D01Budget) (σ : ℝ) : 0 < zeroConstant B σ := by
  have := ell_pos B σ
  have := b_pos B σ
  have := zeroRadius_pos B σ
  unfold zeroConstant
  positivity

theorem zeroRadius_small {f : M.H} {σ : ℝ} (hf : ‖f‖ < 2 * zeroRadius B σ) :
    ‖f‖ ≤ D14r B σ := by
  unfold zeroRadius at hf
  linarith

theorem zeroRadius_coeff (B : D01Budget) (σ : ℝ) :
    16 * zeroRadius B σ * D14b B σ * D14ell B σ ≤ 1 := by
  have hb := b_pos B σ
  have hl := ell_pos B σ
  have he : 16 * zeroRadius B σ * D14b B σ * D14ell B σ = 1 / 2 := by
    unfold zeroRadius D14r D14R
    field_simp
    ring
  linarith

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/EnergySpace.lean <==
import OrderingError.Spec11.Threads.T1.EnergyGraph

   
                                                                                 
                                                                           
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def graphTrajectoryLinear (σ : ℝ) : energyGraph M →ₗ[ℂ] M.Trajectory where
  toFun := graphTrajectory σ
  map_add' p q := by
    funext t
    simp [graphTrajectory, smul_add]
  map_smul' a p := by
    funext t
    simp only [graphTrajectory, Submodule.coe_smul, WithLp.smul_fst,
      ZeroAtInftyContinuousMap.smul_apply, Pi.smul_apply, RingHom.id_apply]
    exact smul_comm _ _ _

theorem graphTrajectory_add (σ : ℝ) (p q : energyGraph M) :
    graphTrajectory σ (p + q) = graphTrajectory σ p + graphTrajectory σ q :=
  (graphTrajectoryLinear σ).map_add p q

theorem graphTrajectory_smul (σ : ℝ) (a : ℂ) (p : energyGraph M) :
    graphTrajectory σ (a • p) = a • graphTrajectory σ p :=
  (graphTrajectoryLinear σ).map_smul a p

theorem graphTrajectory_sub (σ : ℝ) (p q : energyGraph M) :
    graphTrajectory σ (p - q) = graphTrajectory σ p - graphTrajectory σ q :=
  (graphTrajectoryLinear σ).map_sub p q

theorem graphTrajectory_injective (σ : ℝ) :
    Function.Injective (graphTrajectory (M := M) σ) := by
  intro p q hpq
  have hf : p.val.fst = q.val.fst := by
    ext t
    rw [← graphTrajectory_weight σ p t, ← graphTrajectory_weight σ q t, hpq]
  have hs : p.val.snd = q.val.snd := by
    apply energy_lift_unique (graphTrajectory_lift σ p)
    rw [hpq]
    exact graphTrajectory_lift σ q
  apply Subtype.ext
  apply (WithLp.equiv 1 _).injective
  exact Prod.ext hf hs

theorem graphTrajectory_surjective {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) :
    ∃ p : energyGraph M, graphTrajectory σ p = w := by
  let c : ZeroAtInftyContinuousMap Time M.H :=
    { toFun := fun t => (Real.exp (σ * t) : ℂ) • w t
      continuous_toFun := ((by fun_prop :
        Continuous (fun t : Time => (Real.exp (σ * t) : ℂ))).smul hw.1.1)
      zero_at_infty' := by
        apply tendsto_zero_iff_norm_tendsto_zero.mpr
        simpa only [weight_norm] using hw.2.mono_left cocompact_le_atTop }
  obtain ⟨z, hz⟩ := energy_lift_exists hw.1
  let p : energyGraph M := ⟨WithLp.toLp 1 (c, z), hz⟩
  refine ⟨p, ?_⟩
  funext t
  change (Real.exp (-σ * t) : ℂ) • ((Real.exp (σ * t) : ℂ) • w t) = w t
  rw [smul_smul, cancel_weights, one_smul]

def energyRep (σ : ℝ) (w : M.Trajectory) (hw : M.X0 σ w) : energyGraph M :=
  Classical.choose (graphTrajectory_surjective hw)

theorem energyRep_spec {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) :
    graphTrajectory σ (energyRep σ w hw) = w :=
  Classical.choose_spec (graphTrajectory_surjective hw)

theorem energy_zero_X0 (σ : ℝ) : M.X0 σ 0 := by
  have h := graphTrajectory_X0 σ (0 : energyGraph M)
  have he : graphTrajectory σ (0 : energyGraph M) = 0 :=
    (graphTrajectoryLinear σ).map_zero
  rwa [he] at h

theorem energy_zero (σ : ℝ) : M.energy σ (0 : M.Trajectory) = 0 := by
  have h := graphTrajectory_norm σ (0 : energyGraph M)
  have he : graphTrajectory σ (0 : energyGraph M) = 0 :=
    (graphTrajectoryLinear σ).map_zero
  simpa only [he, norm_zero] using h

theorem X0_add {σ : ℝ} {w v : M.Trajectory} (hw : M.X0 σ w) (hv : M.X0 σ v) :
    M.X0 σ (w + v) := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  obtain ⟨q, rfl⟩ := graphTrajectory_surjective hv
  rw [← graphTrajectory_add σ]
  exact graphTrajectory_X0 σ (p + q)

theorem X0_smul {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) (a : ℂ) :
    M.X0 σ (a • w) := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  rw [← graphTrajectory_smul σ]
  exact graphTrajectory_X0 σ (a • p)

theorem X0_sub {σ : ℝ} {w v : M.Trajectory} (hw : M.X0 σ w) (hv : M.X0 σ v) :
    M.X0 σ (w - v) := by
  simpa only [neg_one_smul, sub_eq_add_neg] using X0_add hw (X0_smul hv (-1))

theorem energy_nonneg {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) :
    0 ≤ M.energy σ w := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  rw [graphTrajectory_norm]
  exact norm_nonneg _

theorem energy_eq_zero_iff {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) :
    M.energy σ w = 0 ↔ w = 0 := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  rw [graphTrajectory_norm, norm_eq_zero]
  exact ⟨fun hp => by rw [hp]; exact (graphTrajectoryLinear σ).map_zero,
    fun hp => graphTrajectory_injective σ (hp.trans (graphTrajectoryLinear σ).map_zero.symm)⟩

theorem energy_add_le {σ : ℝ} {w v : M.Trajectory} (hw : M.X0 σ w) (hv : M.X0 σ v) :
    M.energy σ (w + v) ≤ M.energy σ w + M.energy σ v := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  obtain ⟨q, rfl⟩ := graphTrajectory_surjective hv
  rw [← graphTrajectory_add σ]
  simp only [graphTrajectoryLinear, graphTrajectory_norm]
  exact norm_add_le p q

theorem energy_smul {σ : ℝ} {w : M.Trajectory} (hw : M.X0 σ w) (a : ℂ) :
    M.energy σ (a • w) = ‖a‖ * M.energy σ w := by
  obtain ⟨p, rfl⟩ := graphTrajectory_surjective hw
  rw [← graphTrajectory_smul σ]
  simp only [graphTrajectoryLinear, graphTrajectory_norm, norm_smul]

theorem trajectoryNormLaws_zero (σ : ℝ) : M.TrajectoryNormLaws σ 0 := by
  simp only [Model.TrajectoryNormLaws, Model.TrajectoryMember, Model.trajectoryNorm, ite_true]
  exact ⟨energy_zero_X0 σ, energy_zero σ,
    fun w hw => ⟨energy_nonneg hw, energy_eq_zero_iff hw⟩,
    fun w v hw hv => ⟨X0_add hw hv, energy_add_le hw hv⟩,
    fun a w hw => ⟨X0_smul hw a, energy_smul hw a⟩⟩

theorem trajectoryComplete_zero (hP : Premises M B) (σ : ℝ) : M.TrajectoryComplete σ 0 := by
  letI := energyGraph_complete hP
  simp only [Model.TrajectoryComplete, Model.TrajectoryMember, Model.trajectoryNorm, ite_true]
  intro w hw hc
  let p : ℕ → energyGraph M := fun n => energyRep σ (w n) (hw n)
  have hps : ∀ n, graphTrajectory σ (p n) = w n := fun n => energyRep_spec (hw n)
  have hdiff : ∀ n m, M.energy σ (w n - w m) = ‖p n - p m‖ := by
    intro n m
    rw [← hps n, ← hps m, ← graphTrajectory_sub σ]
    exact graphTrajectory_norm σ (p n - p m)
  have hpc : CauchySeq p := by
    apply Metric.cauchySeq_iff.mpr
    intro ε hε
    obtain ⟨N, hN⟩ := hc ε hε
    refine ⟨N, ?_⟩
    intro n hn m hm
    rw [dist_eq_norm, ← hdiff]
    exact (hN n hn m hm).2
  obtain ⟨q, hq⟩ := cauchySeq_tendsto_of_complete hpc
  refine ⟨graphTrajectory σ q, graphTrajectory_X0 σ q,
    fun n => X0_sub (hw n) (graphTrajectory_X0 σ q), ?_⟩
  have hn : Tendsto (fun n => ‖p n - q‖) atTop (nhds 0) := by
    simpa only [sub_self, norm_zero] using (hq.sub (tendsto_const_nhds (x := q))).norm
  convert hn using 1
  funext n
  rw [← hps n, ← graphTrajectory_sub σ]
  exact graphTrajectory_norm σ (p n - q)

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/FiniteTime.lean <==
import OrderingError.Spec11.Threads.T1.WeightedL2
import Mathlib.MeasureTheory.Integral.IntegrableOn

/-! Finite time windows for the specified half-line measure. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

theorem timeMeasure_Iic (t : Time) : timeMeasure (Iic t) = ENNReal.ofReal t := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have him : (fun t : Time => (t : ℝ)) '' Iic t = Icc (0 : ℝ) t := by
    ext r
    constructor
    · rintro ⟨s, hs, rfl⟩
      exact ⟨s.2, hs⟩
    · rintro ⟨hr, hrt⟩
      exact ⟨⟨r, hr⟩, hrt, rfl⟩
  rw [timeMeasure, Measure.comap_apply _ he.injective
    (fun _ hs => he.measurableSet_image.mpr hs) _ measurableSet_Iic, him,
    Measure.restrict_apply measurableSet_Icc]
  have hi : Icc (0 : ℝ) (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) t :=
    inter_eq_left.mpr (fun _ h => h.1)
  rw [hi, Real.volume_Icc, sub_zero]

theorem base_le_weighted {σ : ℝ} (hσ : 0 ≤ σ) : timeMeasure ≤ M.weightedMeasure σ := by
  calc
    timeMeasure = timeMeasure.withDensity 1 := withDensity_one.symm
    _ ≤ M.weightedMeasure σ := by
      apply withDensity_mono
      filter_upwards [] with t
      change (1 : ℝ≥0∞) ≤ ENNReal.ofReal (Real.exp (2 * σ * t))
      rw [← ENNReal.ofReal_one]
      exact ENNReal.ofReal_le_ofReal (Real.one_le_exp (by positivity))

theorem weighted_memLp_locally_integrable {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} (hσ : 0 ≤ σ) {g : Time → E}
    (hg : MemLp g 2 (M.weightedMeasure σ)) (t : Time) :
    IntegrableOn g (Iic t) timeMeasure := by
  have hbase := hg.mono_measure (base_le_weighted M hσ)
  have hh := integrableOn_Lp_of_measure_ne_top (s := Iic t) (hbase.toLp g) (by norm_num : (1 : ℝ≥0∞) ≤ 2)
    (by rw [timeMeasure_Iic]; exact ENNReal.ofReal_ne_top)
  exact hh.congr (ae_restrict_of_ae hbase.coeFn_toLp)

theorem weighted_measurable_base {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {g : Time → E}
    (hg : AEStronglyMeasurable g (M.weightedMeasure σ)) :
    AEStronglyMeasurable g timeMeasure := by
  apply hg.mono_ac
  apply withDensity_absolutelyContinuous' (density_measurable σ).aemeasurable
  filter_upwards [] with t
  exact ne_of_gt (ENNReal.ofReal_pos.mpr (Real.exp_pos _))

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/HigherAnalytic.lean <==
import OrderingError.Spec11.Threads.T1.HigherAnalyticOps
import OrderingError.Spec11.Threads.T1.ThetaZero
import OrderingError.Spec11.Threads.T1.Consistency

   
                                                                                       
                                        
                                                                                 
                                                   
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Higher
open OrderingError.Spec11.T1.Kernel
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

                                                                                         
def r22 (B : D01Budget) (L ν r0 : ℝ) : ℝ :=
  min (analyticRadius (cLin B ν) (cQuad B L ν) / 2)
    (min (D14R B ν / (2 * cLin B ν) / 2)
      (min (D14r B ν / B.bound "L02_embed" 0 (3 / 2) 0 / 2) (r0 / B.bound "L02_embed" 0 (3 / 2) 0)))

def C22 (B : D01Budget) (L ν r0 : ℝ) : ℝ :=
  2 * cLin B ν + 4 * cQuad B L ν * cLin B ν ^ 2 + 4 * r22 B L ν r0 * cLin B ν + 1

theorem r22_pos (B : D01Budget) {L ν r0 : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr0 : 0 < r0) : 0 < r22 B L ν r0 := by
  unfold r22 analyticRadius
  have h1 := cLin_pos B ν
  have h2 := cQuad_pos B hν hνL
  have h3 := D14R_pos B ν
  have h4 := D14r_pos B ν
  have h5 := bound_pos B "L02_embed" 0 (3 / 2) 0
  refine lt_min (by positivity) (lt_min (by positivity) (lt_min (by positivity) (by positivity)))

theorem C22_pos (B : D01Budget) {L ν r0 : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr0 : 0 < r0) : 0 < C22 B L ν r0 := by
  unfold C22
  have h1 := cLin_pos B ν
  have h2 := cQuad_pos B hν hνL
  have h3 := r22_pos B hν hνL hr0
  positivity

/-- The series solution in X_(3/2). -/
def serSol (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L) (hR : RateFacts M B ν)
    (x : (M.V (3 / 2)).Space) : X1 hR :=
  quadraticSolution (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) x

/-- Evaluation at a time as a bounded operator on X_(3/2). -/
def evalT (hR : RateFacts M B ν) (t : Time) : X1 hR →L[ℂ] M.H :=
  LinearMap.mkContinuous
    { toFun := fun w => w.tr t
      map_add' := fun _ _ => rfl
      map_smul' := fun _ _ => rfl }
    (Real.exp (-ν * t)) (fun w => by
      have h := w.norm_point_le t
      rw [mul_comm] at h
      exact h)

/-- The underlying trajectory as a linear map. -/
def trLin (hR : RateFacts M B ν) : X1 hR →ₗ[ℂ] M.Trajectory :=
  { toFun := XHigher.tr
    map_add' := fun _ _ => rfl
    map_smul' := fun _ _ => rfl }

/-- The homogeneous coefficients at every time. -/
def coeffs (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L) (hR : RateFacts M B ν) :
    M.SeriesCoefficients (3 / 2) := fun n =>
  match n with
  | 0 => fun _ => 0
  | k + 1 => fun t => (evalT hR t).compContinuousMultilinearMap
      (quadraticCoeff (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) k)

section Main
variable (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L) (hR : RateFacts M B ν)
include hP hν hνL

instance X1_complete : CompleteSpace (X1 hR) := XHigher.complete (complete1 hR)

theorem coeff_zero (f : M.H) : M.coefficient (3 / 2) (coeffs hP hν hνL hR) 0 f = 0 := by
  funext t; rfl

theorem coeff_succ (k : ℕ) (f : M.H) :
    M.coefficient (3 / 2) (coeffs hP hν hνL hR) (k + 1) f =
      (quadraticCoeff (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) k
        (fun _ => (M.V (3 / 2)).ofH f)).tr := by
  funext t; rfl

theorem partial_sum (n : ℕ) (f : M.H) :
    ∑ k ∈ Finset.range (n + 1), M.coefficient (3 / 2) (coeffs hP hν hνL hR) k f =
      (∑ j ∈ Finset.range n, quadraticCoeff (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) j
        (fun _ => (M.V (3 / 2)).ofH f)).tr := by
  rw [Finset.sum_range_succ', coeff_zero, add_zero]
  simp only [coeff_succ]
  exact (map_sum (trLin hR) _ _).symm

theorem quadB : QuadraticBounds (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR)
    (cLin B ν) (cQuad B L ν) := quadBounds hP hν hνL hR

/-- The series solution is the D14 small solution. -/
theorem solution_eq_serSol {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier)
    (hx : ‖(M.V (3 / 2)).ofH f‖ < analyticRadius (cLin B ν) (cQuad B L ν))
    (hxR : ‖(M.V (3 / 2)).ofH f‖ ≤ D14R B ν / (2 * cLin B ν)) (hfr : ‖f‖ ≤ D14r B ν) :
    M.solution B ν none f = (serSol hP hν hνL hR ((M.V (3 / 2)).ofH f)).tr := by
  set x := (M.V (3 / 2)).ofH f
  set S := serSol hP hν hνL hR x
  have hb := quadB hP hν hνL hR
  have heq : S = LinOp hP hν hνL hR x + BetaOp hP hν hνL hR S S :=
    quadraticSolution_equation hb hx
  have hn : ‖S‖ ≤ 2 * cLin B ν * ‖x‖ := quadraticSolution_bound hb hx
  have hcl := cLin_pos B ν
  have hsm : M.SmallSolution B ν none f S.tr := by
    refine ⟨hR.ext, S.xtheta.1, (hR.quad none S.tr S.tr S.xtheta.1 S.xtheta.1).1, ?_, ?_⟩
    · have h1 := S.energy_le
      have h2 : 2 * cLin B ν * ‖x‖ ≤ D14R B ν := by
        have := mul_le_mul_of_nonneg_left hxR (by positivity : (0 : ℝ) ≤ 2 * cLin B ν)
        rwa [mul_div_cancel₀ _ (by positivity)] at this
      exact (h1.trans hn).trans h2
    · have := congrArg XHigher.tr heq
      rw [XHigher.tr_add, LinOp_tr, BetaOp_tr, val_ofH _ hf] at this
      exact this
  exact solution_eq_of_small (hR.small none f hfr).1 hsm

end Main

/-- Theorem 2.2 at theta = 3/2, at a fixed admissible rate. -/
theorem thm22_thetaThreeHalf_at (hP : Premises M B) (hC : Consistency M B) (hν : 0 < ν)
    (hνL : ν < D01lambda L) {r0 C0 : ℝ} (hr0 : 0 < r0) (h0 : Thm22_theta0 M B ν r0 C0) :
    Thm22_thetaThreeHalf M B ν (r22 B L ν r0) (C22 B L ν r0) := by
  have hR := rateFacts hC hν hνL
  set r := r22 B L ν r0 with hrdef
  set C := C22 B L ν r0 with hCdef
  set cL := cLin B ν
  set cQ := cQuad B L ν
  set cE := B.bound "L02_embed" 0 (3 / 2) 0
  have hcL : 0 < cL := cLin_pos B ν
  have hcQ : 0 < cQ := cQuad_pos B hν hνL
  have hcE : 0 < cE := bound_pos B _ _ _ _
  have hr : 0 < r := r22_pos B hν hνL hr0
  have hb := quadB hP hν hνL hR
  have hr1 : r ≤ analyticRadius cL cQ / 2 := min_le_left _ _
  have hr2 : r ≤ D14R B ν / (2 * cL) / 2 := (min_le_right _ _).trans (min_le_left _ _)
  have hr3 : r ≤ D14r B ν / cE / 2 :=
    (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _))
  have hr4 : r ≤ r0 / cE :=
    (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_right _ _))
  -- the conditions on a datum of V_(3/2) norm below 2r
  have hcond : ∀ f, f ∈ (M.V (3 / 2)).carrier → ‖(M.V (3 / 2)).ofH f‖ < 2 * r →
      ‖(M.V (3 / 2)).ofH f‖ < analyticRadius cL cQ ∧ ‖(M.V (3 / 2)).ofH f‖ ≤ D14R B ν / (2 * cL) ∧
        ‖f‖ ≤ D14r B ν := by
    intro f hf hx
    refine ⟨by linarith, by linarith, ?_⟩
    have h1 : ‖f‖ ≤ cE * M.vnorm (3 / 2) f := norm_le_vnormHigher hP hf
    have h2 : M.vnorm (3 / 2) f = ‖(M.V (3 / 2)).ofH f‖ := rfl
    rw [h2] at h1
    have h3 : cE * ‖(M.V (3 / 2)).ofH f‖ ≤ cE * (2 * r) := by gcongr
    have h4 : cE * (2 * r) ≤ D14r B ν := by
      have := mul_le_mul_of_nonneg_left hr3 (by positivity : (0 : ℝ) ≤ 2 * cE)
      have e : 2 * cE * (D14r B ν / cE / 2) = D14r B ν := by field_simp
      nlinarith
    linarith
  have hsol : ∀ f, f ∈ (M.V (3 / 2)).carrier → ‖(M.V (3 / 2)).ofH f‖ < 2 * r →
      M.solution B ν none f = (serSol hP hν hνL hR ((M.V (3 / 2)).ofH f)).tr := fun f hf hx =>
    let h := hcond f hf hx; solution_eq_serSol hP hν hνL hR hf h.1 h.2.1 h.2.2
  have hlt : ∀ f : M.H, M.vnorm (3 / 2) f ≤ r → ‖(M.V (3 / 2)).ofH f‖ < 2 * r := fun f h => by
    change ‖(M.V (3 / 2)).ofH f‖ ≤ r at h; linarith
  -- the share is the bilinear term
  have hshare : ∀ f, f ∈ (M.V (3 / 2)).carrier → M.vnorm (3 / 2) f ≤ r → ∀ t : Time,
      (M.V (3 / 2)).Bound (M.share B ν none f t) (C * Real.exp (-ν * t) * (M.vnorm (3 / 2) f) ^ 2) := by
    intro f hf hfr t
    set x := (M.V (3 / 2)).ofH f
    set S := serSol hP hν hνL hR x
    have hx := (hcond f hf (hlt f hfr)).1
    have heq : S = LinOp hP hν hνL hR x + BetaOp hP hν hνL hR S S :=
      quadraticSolution_equation hb hx
    have hn : ‖S‖ ≤ 2 * cL * ‖x‖ := quadraticSolution_bound hb hx
    have hsh : M.share B ν none f t = (BetaOp hP hν hνL hR S S).tr t := by
      unfold Model.share
      rw [hsol f hf (hlt f hfr)]
      have := congrArg XHigher.tr heq
      rw [XHigher.tr_add, LinOp_tr, val_ofH _ hf] at this
      change S.tr t - M.linearFlow none f t = _
      rw [this]; simp
    rw [hsh]
    refine ⟨(BetaOp hP hν hνL hR S S).mem_VThreeHalf t, ?_⟩
    have h1 := (BetaOp hP hν hνL hR S S).vnorm_le t
    have h2 : ‖BetaOp hP hν hνL hR S S‖ ≤ cQ * ‖S‖ * ‖S‖ :=
      ((BetaOp hP hν hνL hR).le_opNorm₂ S S).trans (by gcongr; exact BetaOp_norm hP hν hνL hR)
    have hxS : ‖S‖ ^ 2 ≤ (2 * cL * ‖x‖) ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hn 2
    have hC1 : 4 * cQ * cL ^ 2 ≤ C := by
      simp only [hCdef, C22]
      have := hr.le
      nlinarith
    have hvx : M.vnorm (3 / 2) f = ‖x‖ := rfl
    change M.vnorm (3 / 2) _ ≤ _
    calc M.vnorm (3 / 2) ((BetaOp hP hν hνL hR S S).tr t)
        ≤ ‖BetaOp hP hν hνL hR S S‖ * Real.exp (-ν * t) := h1
      _ ≤ (cQ * ‖S‖ * ‖S‖) * Real.exp (-ν * t) := by gcongr
      _ = cQ * ‖S‖ ^ 2 * Real.exp (-ν * t) := by ring
      _ ≤ cQ * (2 * cL * ‖x‖) ^ 2 * Real.exp (-ν * t) := by gcongr
      _ = (4 * cQ * cL ^ 2) * Real.exp (-ν * t) * ‖x‖ ^ 2 := by ring
      _ ≤ C * Real.exp (-ν * t) * (M.vnorm (3 / 2) f) ^ 2 := by rw [hvx]; gcongr
  refine ⟨?_, ?_, ?_⟩
  · -- the analytic series
    refine ⟨coeffs hP hν hνL hR, ?_, ?_, ?_, ?_⟩
    · intro f hf
      refine ⟨coeff_zero hP hν hνL hR f, ?_, ?_⟩
      · rw [coeff_succ, quadraticCoeff_zero, LinOp_tr, val_ofH _ hf]
      · rw [coeff_succ, quadraticCoeff_one, BetaOp_tr, LinOp_tr, val_ofH _ hf]; rfl
    · intro n f hf
      cases n with
      | zero =>
        rw [coeff_zero]
        refine ⟨(laws1 hR).1, ?_⟩
        rw [(laws1 hR).2.1, pow_zero, mul_one]
        exact (C22_pos B hν hνL hr0).le
      | succ k =>
        rw [coeff_succ]
        refine ⟨XHigher.mem _, ?_⟩
        rw [← XHigher.norm_def]
        set y := ‖(M.V (3 / 2)).ofH f‖
        have hy : 0 ≤ y := norm_nonneg _
        have hg := quadraticCoeff_apply_geometric hb k ((M.V (3 / 2)).ofH f)
        have h16 : 16 * r * cQ * cL ≤ 1 := by
          have hr1' : r ≤ (8 * cQ * cL)⁻¹ / 2 := hr1
          have e : (8 * cQ * cL)⁻¹ / 2 * (16 * cQ * cL) = 1 := by field_simp; ring_nf
          calc 16 * r * cQ * cL = r * (16 * cQ * cL) := by ring
            _ ≤ (8 * cQ * cL)⁻¹ / 2 * (16 * cQ * cL) := by gcongr
            _ = 1 := e
        have hC2 : 4 * r * cL ≤ C := by
          simp only [hCdef, C22]; nlinarith [sq_nonneg cL]
        have hvn : M.vnorm (3 / 2) f = y := rfl
        rw [hvn]
        set q := y / (4 * r)
        have hq : 0 ≤ q := by positivity
        have hyq : y = 4 * r * q := by simp only [q]; field_simp
        calc ‖quadraticCoeff (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) k
              (fun _ => (M.V (3 / 2)).ofH f)‖ ≤ cL * y * (4 * cQ * cL * y) ^ k := hg
          _ = 4 * r * cL * q ^ (k + 1) * (16 * r * cQ * cL) ^ k := by
              rw [hyq, show 4 * cQ * cL * (4 * r * q) = (16 * r * cQ * cL) * q by ring, mul_pow, pow_succ]; ring
          _ ≤ 4 * r * cL * q ^ (k + 1) * 1 := by
              gcongr
              exact pow_le_one₀ (by positivity) h16
          _ ≤ C * q ^ (k + 1) := by rw [mul_one]; gcongr
    · intro f hf hf2
      have hx := hcond f hf hf2
      refine ⟨(hR.small none f hx.2.2).1, ?_, ?_, ?_⟩
      · have hs := quadraticSolution_summable_norm hb hx.1
        refine (summable_nat_add_iff 1).mp ?_
        refine hs.congr (fun n => ?_)
        rw [coeff_succ]; rfl
      · intro n
        rw [hsol f hf hf2]
        cases n with
        | zero => simpa using (serSol hP hν hνL hR ((M.V (3 / 2)).ofH f)).mem
        | succ k =>
          rw [partial_sum, ← XHigher.tr_sub]
          exact XHigher.mem _
      · rw [hsol f hf hf2]
        refine (tendsto_add_atTop_iff_nat 1).mp ?_
        have hs := (quadraticSolution_summable_norm hb hx.1).of_norm.hasSum.tendsto_sum_nat
        have h2 := (tendsto_iff_norm_sub_tendsto_zero.mp hs)
        refine h2.congr (fun n => ?_)
        rw [partial_sum, ← XHigher.tr_sub, norm_sub_rev]
        rfl
    · intro n
      refine ⟨2 * cL * (4 * cQ * cL) ^ n + 1, by positivity, fun f hf hfr => ?_⟩
      have hx := hcond f hf (hlt f hfr)
      rw [hsol f hf (hlt f hfr), partial_sum, ← XHigher.tr_sub, ← XHigher.norm_def]
      have ht := quadraticSolution_tail hb hx.1 n
      have hvn : M.vnorm (3 / 2) f = ‖(M.V (3 / 2)).ofH f‖ := rfl
      rw [hvn]
      calc _ ≤ (2 * cL * (4 * cQ * cL) ^ n) * ‖(M.V (3 / 2)).ofH f‖ ^ (n + 1) := ht
        _ ≤ _ := by gcongr; linarith
  · -- Lipschitz
    intro f g hf hg hfr hgr
    have hxf := hcond f hf (hlt f hfr)
    have hxg := hcond g hg (hlt g hgr)
    rw [hsol f hf (hlt f hfr), hsol g hg (hlt g hgr), ← XHigher.tr_sub]
    refine ⟨XHigher.mem _, ?_⟩
    rw [← XHigher.norm_def]
    set Sf := serSol hP hν hνL hR ((M.V (3 / 2)).ofH f)
    set Sg := serSol hP hν hνL hR ((M.V (3 / 2)).ofH g)
    have hef : Sf = LinOp hP hν hνL hR ((M.V (3 / 2)).ofH f) + BetaOp hP hν hνL hR Sf Sf :=
      quadraticSolution_equation hb hxf.1
    have heg : Sg = LinOp hP hν hνL hR ((M.V (3 / 2)).ofH g) + BetaOp hP hν hνL hR Sg Sg :=
      quadraticSolution_equation hb hxg.1
    have hc : ‖BetaOp hP hν hνL hR Sf Sf - BetaOp hP hν hνL hR Sg Sg‖ ≤ 1 / 2 * ‖Sf - Sg‖ :=
      quadratic_map_contraction hb (quadraticSolution_mem_closedBall hb hxf.1)
        (quadraticSolution_mem_closedBall hb hxg.1)
    have hdiff : Sf - Sg = LinOp hP hν hνL hR ((M.V (3 / 2)).ofH f - (M.V (3 / 2)).ofH g) +
        (BetaOp hP hν hνL hR Sf Sf - BetaOp hP hν hνL hR Sg Sg) := by
      calc Sf - Sg = (LinOp hP hν hνL hR ((M.V (3 / 2)).ofH f) + BetaOp hP hν hνL hR Sf Sf) -
            (LinOp hP hν hνL hR ((M.V (3 / 2)).ofH g) + BetaOp hP hν hνL hR Sg Sg) := by
            rw [← hef, ← heg]
        _ = _ := by rw [map_sub]; abel
    have hl : ‖LinOp hP hν hνL hR ((M.V (3 / 2)).ofH f - (M.V (3 / 2)).ofH g)‖ ≤
        cL * ‖(M.V (3 / 2)).ofH f - (M.V (3 / 2)).ofH g‖ :=
      ((LinOp hP hν hνL hR).le_opNorm _).trans (by gcongr; exact LinOp_norm hP hν hνL hR)
    have htri := norm_add_le (LinOp hP hν hνL hR ((M.V (3 / 2)).ofH f - (M.V (3 / 2)).ofH g))
      (BetaOp hP hν hνL hR Sf Sf - BetaOp hP hν hνL hR Sg Sg)
    rw [← hdiff] at htri
    have hvn : M.vnorm (3 / 2) (f - g) = ‖(M.V (3 / 2)).ofH f - (M.V (3 / 2)).ofH g‖ := by
      change ‖(M.V (3 / 2)).ofH (f - g)‖ = _; rw [ofH_sub _ hf hg]
    have hC3 : 2 * cL ≤ C := by simp only [hCdef, C22]; nlinarith [sq_nonneg cL, hr.le]
    rw [hvn]
    have hpos := norm_nonneg ((M.V (3 / 2)).ofH f - (M.V (3 / 2)).ofH g)
    have hCD := mul_le_mul_of_nonneg_right hC3 hpos
    linarith
  · -- the solution on the closed ball
    intro f hf hfr
    have hx := hcond f hf (hlt f hfr)
    refine ⟨(hR.small none f hx.2.2).1, ?_, ?_, hshare f hf hfr, ?_⟩
    · rw [hsol f hf (hlt f hfr)]; exact XHigher.mem _
    · rw [hsol f hf (hlt f hfr)]
      change ‖serSol hP hν hνL hR ((M.V (3 / 2)).ofH f)‖ ≤ _
      have hn := quadraticSolution_bound hb hx.1
      have hC3 : 2 * cL ≤ C := by simp only [hCdef, C22]; nlinarith [sq_nonneg cL, hr.le]
      have hvn : M.vnorm (3 / 2) f = ‖(M.V (3 / 2)).ofH f‖ := rfl
      rw [hvn]
      exact hn.trans (by gcongr)
    · intro hreal
      have h0f := h0.1.2.2 f (mem_V0 hP f) (by
        rw [vnorm_zero_eq hP]
        have h1 : ‖f‖ ≤ cE * M.vnorm (3 / 2) f := norm_le_vnormHigher hP hf
        have h2 : cE * M.vnorm (3 / 2) f ≤ cE * r := by gcongr
        have h3 : cE * r ≤ r0 := by
          have := mul_le_mul_of_nonneg_left hr4 hcE.le
          rwa [mul_div_cancel₀ _ hcE.ne'] at this
        linarith)
      exact h0f.2.2.2.2 hreal

end OrderingError.Spec11.T1.Higher

namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
                                                                              
                                                                               
theorem prove_Thm22_thetaThreeHalf (hP : Premises M B) {ν : ℝ} (hν : 0 < ν)
    (hνL : ν < D01lambda L) :
    Thm22_thetaThreeHalf M B ν (Higher.r22 B L ν (zeroRadius B ν))
      (Higher.C22 B L ν (zeroRadius B ν)) :=
  Higher.thm22_thetaThreeHalf_at hP (prove_Consistency hP) hν hνL
    (zeroRadius_pos B ν) (prove_Thm22_theta0 hP hν hνL)

/-- The radius and constant are selected before the model. -/
theorem uniform_Thm22_thetaThreeHalf : Uniform.{u} Thm22_thetaThreeHalf := by
  intro L hL κ hκ B ν hν hd
  exact ⟨Higher.r22 B L ν (zeroRadius B ν), Higher.r22_pos B hν hd (zeroRadius_pos B ν),
    Higher.C22 B L ν (zeroRadius B ν), Higher.C22_pos B hν hd (zeroRadius_pos B ν),
    fun M hP => prove_Thm22_thetaThreeHalf hP hν hd⟩
end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/HigherAnalyticOps.lean <==
import OrderingError.Spec11.Threads.T1.HigherTrajectoryOps

   
                                                                                   
                                                                          
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Higher
open OrderingError.Spec11.T1.Kernel
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

theorem laws1 (hR : RateFacts M B ν) : M.TrajectoryNormLaws ν (3 / 2) :=
  (hR.laws (3 / 2) (Or.inr (Or.inr (Or.inr rfl)))).1

theorem complete1 (hR : RateFacts M B ν) : M.TrajectoryComplete ν (3 / 2) :=
  (hR.laws (3 / 2) (Or.inr (Or.inr (Or.inr rfl)))).2

/-- The space X_(3/2) at an admissible rate. -/
abbrev X1 (hR : RateFacts M B ν) := XHigher M ν (laws1 hR)

/-- The constants of the linear and bilinear bounds. -/
def cLin (B : D01Budget) (ν : ℝ) : ℝ := B.bound "L03_c" ν * B.bound "L02_embed" 0 (3 / 2) 0 + 1

def cQuad (B : D01Budget) (L ν : ℝ) : ℝ :=
  D14b B ν + B.bound "L03_b" 0 0 (3 / 2) * productConstant B *
    kernelConst (3 / 4) 0 (min (D01lambda L - ν) ν / 2)

theorem cLin_pos (B : D01Budget) (ν : ℝ) : 0 < cLin B ν := by
  unfold cLin
  have := bound_pos B "L03_c" ν 0 0
  have := bound_pos B "L02_embed" 0 (3 / 2) 0
  positivity

theorem cQuad_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < cQuad B L ν := by
  unfold cQuad
  have hδ : 0 < min (D01lambda L - ν) ν := lt_min (by linarith) hν
  have := kernelConst_pos (a := 3 / 4) (b := 0) (by norm_num) (by norm_num) (half_pos hδ)
  have := bound_pos B "L03_b" 0 0 (3 / 2)
  have := productConstant_pos B
  have := D14b_pos B ν
  positivity

section Ops
variable (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L) (hR : RateFacts M B ν)
include hP hν hνL

/-- The linear flow on V_(3/2) data as a bounded operator into X_(3/2). -/
def LinOp : (M.V (3 / 2)).Space →L[ℂ] X1 hR :=
  LinearMap.mkContinuous
    { toFun := fun x => XHigher.mk (M.linearFlow none ((M.V (3 / 2)).val x))
        ((member_one_iff _).mpr (linFlow_X1 hP hν hνL x).1)
      map_add' := fun x y => XHigher.ext (by
        funext t; simp [Model.linearFlow, map_add])
      map_smul' := fun c x => XHigher.ext (by
        funext t; simp [Model.linearFlow, map_smul]) }
    (cLin B ν) (fun x => (linFlow_X1 hP hν hνL x).2)

theorem LinOp_tr (x : (M.V (3 / 2)).Space) :
    (LinOp hP hν hνL hR x).tr = M.linearFlow none ((M.V (3 / 2)).val x) := rfl

theorem LinOp_norm : ‖LinOp hP hν hνL hR‖ ≤ cLin B ν :=
  LinearMap.mkContinuous_norm_le _ (cLin_pos B ν).le _

omit hνL in
theorem Q_tr_eq (w z : X1 hR) :
    M.Q ν none w.tr z.tr = M.Kstrong (prodTraj M w.tr z.tr) :=
  Q_eq_Kstrong hP hν hR w.xtheta z.xtheta

omit hνL in
theorem prodTraj_int (w z : X1 hR) (t : Time) :
    IntegrableOn (fun s => M.T (t - s) (prodTraj M w.tr z.tr s)) (Iic t) timeMeasure := by
  have hbd := prodTraj_bound hP w.xtheta.2.1 z.xtheta.2.1
  have hG0 : 0 ≤ productConstant B * M.ynorm ν (3 / 2) w.tr * M.ynorm ν (3 / 2) z.tr :=
    mul_nonneg (mul_nonneg (productConstant_pos B).le (ynorm_nonneg w.xtheta.2.1))
      (ynorm_nonneg z.xtheta.2.1)
  refine integrableOn_T_comp hP (prodTraj_continuous hP w.xtheta.2.1.1 z.xtheta.2.1.1)
    (G := productConstant B * M.ynorm ν (3 / 2) w.tr * M.ynorm ν (3 / 2) z.tr) (fun s => ?_) t
  refine (hbd s).trans ?_
  have : Real.exp (-(2 * ν) * s) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
  exact mul_le_of_le_one_right hG0 this

theorem Q_member (w z : X1 hR) : M.TrajectoryMember ν (3 / 2) (M.Q ν none w.tr z.tr) :=
  (member_one_iff _).mpr (Q_X1 hP hν hνL hR w.xtheta z.xtheta).1

theorem Q_norm_le (w z : X1 hR) :
    M.trajectoryNorm ν (3 / 2) (M.Q ν none w.tr z.tr) ≤ cQuad B L ν * ‖w‖ * ‖z‖ := by
  have h := (Q_X1 hP hν hνL hR w.xtheta z.xtheta).2
  have hE1 := w.energy_le
  have hE2 := z.energy_le
  have hY1 := w.ynorm_le
  have hY2 := z.ynorm_le
  have he1 := energy_nonneg w.xtheta.1.1
  have he2 := energy_nonneg z.xtheta.1.1
  have hy1 := ynorm_nonneg w.xtheta.2.1
  have hy2 := ynorm_nonneg z.xtheta.2.1
  have hδ : 0 < min (D01lambda L - ν) ν := lt_min (by linarith) hν
  have hK := kernelConst_pos (a := 3 / 4) (b := 0) (by norm_num) (by norm_num) (half_pos hδ)
  have hc3 := bound_pos B "L03_b" 0 0 (3 / 2)
  have hc1 := productConstant_pos B
  have hb := D14b_pos B ν
  set K := kernelConst (3 / 4) 0 (min (D01lambda L - ν) ν / 2)
  have h1 : D14b B ν * M.energy ν w.tr * M.energy ν z.tr ≤ D14b B ν * ‖w‖ * ‖z‖ := by
    gcongr
  have h2 : B.bound "L03_b" 0 0 (3 / 2) * (productConstant B * M.ynorm ν (3 / 2) w.tr * M.ynorm ν (3 / 2) z.tr) * K
      ≤ B.bound "L03_b" 0 0 (3 / 2) * (productConstant B * ‖w‖ * ‖z‖) * K := by
    gcongr
  calc _ ≤ _ := h
    _ ≤ D14b B ν * ‖w‖ * ‖z‖ + B.bound "L03_b" 0 0 (3 / 2) * (productConstant B * ‖w‖ * ‖z‖) * K :=
      add_le_add h1 h2
    _ = cQuad B L ν * ‖w‖ * ‖z‖ := by unfold cQuad; ring

/-- The Duhamel product as a bounded bilinear operator on X_(3/2). -/
def BetaOp : X1 hR →L[ℂ] X1 hR →L[ℂ] X1 hR :=
  LinearMap.mkContinuous₂
    (LinearMap.mk₂ ℂ (fun w z => XHigher.mk (M.Q ν none w.tr z.tr) (Q_member hP hν hνL hR w z))
      (fun w w' z => XHigher.ext (by
        show M.Q ν none (w + w').tr z.tr = M.Q ν none w.tr z.tr + M.Q ν none w'.tr z.tr
        rw [Q_tr_eq hP hν hR (w + w') z, Q_tr_eq hP hν hR w z,
          Q_tr_eq hP hν hR w' z]
        have : prodTraj M (w + w').tr z.tr = prodTraj M w.tr z.tr + prodTraj M w'.tr z.tr := by
          funext t
          simp only [prodTraj, XHigher.tr_add, Pi.add_apply]
          exact product_add_left hP (w.mem_VThreeHalf t) (w'.mem_VThreeHalf t)
        rw [this]
        exact Kstrong_add (prodTraj_int hP hν hR w z) (prodTraj_int hP hν hR w' z)))
      (fun c w z => XHigher.ext (by
        show M.Q ν none (c • w).tr z.tr = c • M.Q ν none w.tr z.tr
        rw [Q_tr_eq hP hν hR (c • w) z, Q_tr_eq hP hν hR w z]
        have : prodTraj M (c • w).tr z.tr = c • prodTraj M w.tr z.tr := by
          funext t
          simp only [prodTraj, XHigher.tr_smul, Pi.smul_apply]
          exact product_smul_left hP c (w.mem_VThreeHalf t)
        rw [this]
        exact Kstrong_smul c _))
      (fun w z z' => XHigher.ext (by
        show M.Q ν none w.tr (z + z').tr = M.Q ν none w.tr z.tr + M.Q ν none w.tr z'.tr
        rw [Q_tr_eq hP hν hR w (z + z'), Q_tr_eq hP hν hR w z,
          Q_tr_eq hP hν hR w z']
        have : prodTraj M w.tr (z + z').tr = prodTraj M w.tr z.tr + prodTraj M w.tr z'.tr := by
          funext t
          simp only [prodTraj, XHigher.tr_add, Pi.add_apply]
          exact product_add_right hP (z.mem_VThreeHalf t) (z'.mem_VThreeHalf t)
        rw [this]
        exact Kstrong_add (prodTraj_int hP hν hR w z) (prodTraj_int hP hν hR w z')))
      (fun c w z => XHigher.ext (by
        show M.Q ν none w.tr (c • z).tr = c • M.Q ν none w.tr z.tr
        rw [Q_tr_eq hP hν hR w (c • z), Q_tr_eq hP hν hR w z]
        have : prodTraj M w.tr (c • z).tr = c • prodTraj M w.tr z.tr := by
          funext t
          simp only [prodTraj, XHigher.tr_smul, Pi.smul_apply]
          exact product_smul_right hP c (z.mem_VThreeHalf t)
        rw [this]
        exact Kstrong_smul c _)))
    (cQuad B L ν) (fun w z => Q_norm_le hP hν hνL hR w z)

theorem BetaOp_tr (w z : X1 hR) :
    (BetaOp hP hν hνL hR w z).tr = M.Q ν none w.tr z.tr := rfl

theorem BetaOp_norm : ‖BetaOp hP hν hνL hR‖ ≤ cQuad B L ν :=
  LinearMap.mkContinuous₂_norm_le _ (cQuad_pos B hν hνL).le _

theorem quadBounds :
    QuadraticBounds (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) (cLin B ν) (cQuad B L ν) :=
  ⟨cLin_pos B ν, cQuad_pos B hν hνL, LinOp_norm hP hν hνL hR, BetaOp_norm hP hν hνL hR⟩

end Ops

end OrderingError.Spec11.T1.Higher


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/HigherDuhamel.lean <==
import OrderingError.Spec11.Threads.T1.KernelDuhamel

                                                                             
                                                                                                

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Higher
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Smooth
variable (hP : Premises M B)
include hP

theorem VThreeHalf_val_continuous : Continuous (M.V (3 / 2)).val := by
  obtain ⟨-, -, -, -, hc, -⟩ := hP.Q01.a
  exact hc (3 / 2) (by norm_num) (by norm_num)

/-- The inclusion V_(3/2) into H as a bounded operator. -/
def valVThreeHalf : (M.V (3 / 2)).Space →L[ℂ] M.H := ⟨(M.V (3 / 2)).val, VThreeHalf_val_continuous hP⟩

theorem T_VThreeHalf_bound {ε : Time} (hε : 0 < ε) (x : M.H) :
    M.T ε x ∈ (M.V (3 / 2)).carrier ∧
    M.vnorm (3 / 2) (M.T ε x) ≤
      B.bound "L03_b" 0 0 (3 / 2) * kw (3 / 4) ε * Real.exp (-D01lambda L * ε) * ‖x‖ := by
  have h := hP.L03.b 0 (3 / 2) le_rfl (by norm_num) (by norm_num) ε hε x (mem_V0 hP x)
  rw [vnorm_zero_eq hP] at h
  have hk : D01tw ε ^ (-(3 / 2 - 0) / 2 : ℝ) = kw (3 / 4) ε := by unfold D01tw kw; norm_num
  rw [hk] at h
  exact ⟨h.1, h.2⟩

/-- Smoothing from H into V_(3/2) at a fixed positive time. -/
def smoothVThreeHalf (ε : Time) (hε : 0 < ε) : M.H →L[ℂ] (M.V (3 / 2)).Space :=
  LinearMap.mkContinuous
    { toFun := fun x => (M.V (3 / 2)).ofH (M.T ε x)
      map_add' := fun x y => by
        rw [map_add]; exact ofH_add _ (T_VThreeHalf_bound hP hε x).1 (T_VThreeHalf_bound hP hε y).1
      map_smul' := fun c x => by
        rw [map_smul]; exact ofH_smul _ c (T_VThreeHalf_bound hP hε x).1 }
    (B.bound "L03_b" 0 0 (3 / 2) * kw (3 / 4) ε * Real.exp (-D01lambda L * ε))
    (fun x => (T_VThreeHalf_bound hP hε x).2)

theorem smoothVThreeHalf_apply (ε : Time) (hε : 0 < ε) (x : M.H) :
    smoothVThreeHalf hP ε hε x = (M.V (3 / 2)).ofH (M.T ε x) := rfl

end Smooth

/-- The V_(3/2)-valued Duhamel integrand. -/
def Psi (M : Model.{u} L κ) (g : Time → M.H) (t s : Time) : (M.V (3 / 2)).Space :=
  (M.V (3 / 2)).ofH (M.T (t - s) (g s))

section PsiFacts
variable (hP : Premises M B)
include hP

theorem Psi_eq_smooth {g : Time → M.H} {t s ε : Time} (hε : 0 < ε) (hs : s + ε ≤ t) :
    Psi M g t s = smoothVThreeHalf hP ε hε (M.T (t - s - ε) (g s)) := by
  have hle : ε ≤ t - s := le_tsub_of_add_le_left hs
  rw [smoothVThreeHalf_apply, ← T_semigroup_add hP, add_tsub_cancel_of_le hle]
  rfl

theorem Psi_continuousAt {g : Time → M.H} (hg : Continuous g) {t s₀ : Time} (hs₀ : s₀ < t) :
    ContinuousAt (Psi M g t) s₀ := by
  set ε : Time := (t - s₀) / 2 with hεdef
  have hε : 0 < ε := half_pos (tsub_pos_of_lt hs₀)
  have hlt : s₀ + ε < t := by
    have h1 : ((s₀ + ε : Time) : ℝ) < t := by
      simp only [ε, NNReal.coe_add, NNReal.coe_div, NNReal.coe_sub hs₀.le, NNReal.coe_ofNat]
      have : (s₀ : ℝ) < t := hs₀
      linarith
    exact_mod_cast h1
  have hopen : IsOpen {s : Time | s + ε < t} :=
    isOpen_lt (continuous_id.add continuous_const) continuous_const
  have hev : Psi M g t =ᶠ[𝓝 s₀] fun s => smoothVThreeHalf hP ε hε (M.T (t - s - ε) (g s)) := by
    filter_upwards [hopen.mem_nhds hlt] with s hs
    exact Psi_eq_smooth hP hε (le_of_lt hs)
  have hc : Continuous fun s => smoothVThreeHalf hP ε hε (M.T (t - s - ε) (g s)) :=
    (smoothVThreeHalf hP ε hε).continuous.comp
      ((T_joint hP).comp (((continuous_const.sub continuous_id).sub continuous_const).prodMk hg))
  exact hc.continuousAt.congr hev.symm

theorem Psi_val {g : Time → M.H} {t s : Time} (hs : s < t) :
    (M.V (3 / 2)).val (Psi M g t s) = M.T (t - s) (g s) :=
  val_ofH _ (T_VThreeHalf_bound hP (tsub_pos_of_lt hs) _).1

theorem Psi_norm {g : Time → M.H} {t s : Time} (hs : s < t) :
    ‖Psi M g t s‖ ≤ B.bound "L03_b" 0 0 (3 / 2) * kw (3 / 4) ((t : ℝ) - s) *
      Real.exp (-D01lambda L * ((t : ℝ) - s)) * ‖g s‖ := by
  have h := (T_VThreeHalf_bound hP (tsub_pos_of_lt hs) (g s)).2
  rw [NNReal.coe_sub hs.le] at h
  exact h

theorem Psi_aesm {g : Time → M.H} (hg : Continuous g) (t : Time) :
    AEStronglyMeasurable (Psi M g t) (timeMeasure.restrict (Iic t)) := by
  have hco : ContinuousOn (Psi M g t) (Iio t) :=
    fun s hs => (Psi_continuousAt hP hg hs).continuousWithinAt
  have h1 := hco.aestronglyMeasurable (μ := timeMeasure) measurableSet_Iio
  rwa [Measure.restrict_congr_set (Iio_ae_eq_Iic (μ := timeMeasure))] at h1

theorem Psi_norm_le_const {g : Time → M.H} {G : ℝ} (hG : ∀ s, ‖g s‖ ≤ G) {t s : Time}
    (hs : s < t) :
    ‖Psi M g t s‖ ≤ B.bound "L03_b" 0 0 (3 / 2) * G * kw (3 / 4) ((t : ℝ) - s) := by
  have h := Psi_norm hP (g := g) hs
  have hk := kw_nonneg (3 / 4) ((t : ℝ) - s) (by have : (s : ℝ) < t := hs; linarith)
  have he : Real.exp (-D01lambda L * ((t : ℝ) - s)) ≤ 1 := by
    rw [Real.exp_le_one_iff]
    have : (s : ℝ) < t := hs
    nlinarith [lambda_nonneg L]
  have hc := bound_pos B "L03_b" 0 0 (3 / 2)
  calc ‖Psi M g t s‖ ≤ _ := h
    _ ≤ B.bound "L03_b" 0 0 (3 / 2) * kw (3 / 4) ((t : ℝ) - s) * 1 * G :=
        mul_le_mul (mul_le_mul_of_nonneg_left he (by positivity)) (hG s) (norm_nonneg _)
          (by positivity)
    _ = _ := by ring

theorem Psi_integrableOn {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG : ∀ s, ‖g s‖ ≤ G)
    (t : Time) : IntegrableOn (Psi M g t) (Iic t) timeMeasure := by
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with h | h
  · rw [← h]
    have h0 : timeMeasure.restrict (Iic (0 : Time)) = 0 :=
      Measure.restrict_eq_zero.mpr timeMeasure_Iic_zero
    change Integrable _ (timeMeasure.restrict (Iic (0 : Time)))
    rw [h0]; exact integrable_zero_measure
  · have hint := (time_kernel_integrable (a := 3 / 4) (b := 0) (by norm_num) (by norm_num)
      le_rfl (by norm_num) h).const_mul (B.bound "L03_b" 0 0 (3 / 2) * G)
    refine Integrable.mono' hint (Psi_aesm hP hg t) ?_
    refine (ae_restrict_iff' measurableSet_Iic).mpr ?_
    filter_upwards [ae_time_ne t] with s hst hs
    rw [kw_zero, mul_one]
    exact Psi_norm_le_const hP hG (lt_of_le_of_ne hs hst)

/-- The H-valued integral over any measurable part of Iic t is the inclusion of the
V_(3/2)-valued integral. -/
theorem integral_eq_val_Psi {g : Time → M.H} (hg : Continuous g) {G : ℝ}
    (hG : ∀ s, ‖g s‖ ≤ G) {t : Time} {S : Set Time} (hS : MeasurableSet S) (hSt : S ⊆ Iic t) :
    ∫ s in S, M.T (t - s) (g s) ∂timeMeasure =
      (M.V (3 / 2)).val (∫ s in S, Psi M g t s ∂timeMeasure) := by
  have := V_complete hP (3 / 2) (by norm_num) (by norm_num)
  have hint : IntegrableOn (Psi M g t) S timeMeasure := (Psi_integrableOn hP hg hG t).mono_set hSt
  change _ = valVThreeHalf hP (∫ s in S, Psi M g t s ∂timeMeasure)
  rw [← (valVThreeHalf hP).integral_comp_comm hint]
  refine setIntegral_congr_ae hS ?_
  filter_upwards [ae_time_ne t] with s hst hs
  exact (Psi_val hP (lt_of_le_of_ne (hSt hs) hst)).symm

theorem Kstrong_mem {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG : ∀ s, ‖g s‖ ≤ G)
    (t : Time) :
    M.Kstrong g t ∈ (M.V (3 / 2)).carrier ∧
      (M.V (3 / 2)).ofH (M.Kstrong g t) = ∫ s in Iic t, Psi M g t s ∂timeMeasure := by
  have h := integral_eq_val_Psi hP hg hG measurableSet_Iic (subset_refl (Iic t))
  change ∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure ∈ _ ∧ (M.V (3 / 2)).ofH
    (∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure) = _
  rw [h]
  exact ⟨Subtype.mem _, ofH_val _ _⟩

end PsiFacts

theorem integral_Iic_zero_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (F : Time → E) : ∫ s in Iic (0 : Time), F s ∂timeMeasure = 0 := by
  rw [Measure.restrict_eq_zero.mpr timeMeasure_Iic_zero, integral_zero_measure]

/-- The scalar tail integral of the V_(3/2) kernel. -/
theorem kw_half_interval {a t : ℝ} (ha : 0 ≤ a) (hat : a ≤ t) :
    ∫ x in a..t, kw (3 / 4) (t - (Real.toNNReal x : ℝ)) ≤
      4 * ((t - a) : ℝ) ^ (1 / 4 : ℝ) + (t - a) := by
  have hcongr : ∫ x in a..t, kw (3 / 4) (t - (Real.toNNReal x : ℝ)) =
      ∫ x in a..t, kw (3 / 4) (t - x) := by
    refine intervalIntegral.integral_congr (fun x hx => ?_)
    rw [uIcc_of_le hat] at hx
    simp only [Real.coe_toNNReal _ (ha.trans hx.1)]
  rw [hcongr, intervalIntegral.integral_comp_sub_left (fun x => kw (3 / 4) x) t, sub_self]
  have h := integral_kw_le (b := 3 / 4) (t := t - a) (by norm_num) (by norm_num) (by linarith)
  have hs : (t - a) ^ (1 - 3 / 4 : ℝ) / (1 - 3 / 4) = 4 * ((t - a) : ℝ) ^ (1 / 4 : ℝ) := by
    norm_num; ring
  linarith [hs ▸ h]

section Bounds
variable (hP : Premises M B)
include hP

theorem integrableOn_T_comp {g : Time → M.H} (hg : Continuous g) {G : ℝ}
    (hG : ∀ s, ‖g s‖ ≤ G) (a : Time) :
    IntegrableOn (fun s => M.T (a - s) (g s)) (Iic a) timeMeasure := by
  have hc : Continuous fun s => M.T (a - s) (g s) :=
    (T_joint hP).comp ((continuous_const.sub continuous_id).prodMk hg)
  refine Measure.integrableOn_of_bounded (timeMeasure_Iic_lt_top a).ne
    hc.aestronglyMeasurable (M := G) (Eventually.of_forall fun s => ?_)
  refine (T_norm_le hP _ _).trans ?_
  have he : Real.exp (-D01lambda L * ((a - s : Time) : ℝ)) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [lambda_nonneg L, (a - s).coe_nonneg]
  nlinarith [norm_nonneg (g s), hG s, Real.exp_pos (-D01lambda L * ((a - s : Time) : ℝ))]

/-- The weighted V_(3/2) bound of the strong Duhamel integral. -/
theorem Kstrong_weighted {g : Time → M.H} (hg : Continuous g) {G ν : ℝ} (hG0 : 0 ≤ G)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hGs : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-(2 * ν) * s))
    (t : Time) :
    Real.exp (ν * t) * M.vnorm (3 / 2) (M.Kstrong g t) ≤
      B.bound "L03_b" 0 0 (3 / 2) * G * kernelConst (3 / 4) 0 (min (D01lambda L - ν) ν / 2) *
        Real.exp (-(min (D01lambda L - ν) ν / 2) * t) := by
  set δ := min (D01lambda L - ν) ν
  have hδ : 0 < δ := lt_min (by linarith) hν
  have hG' : ∀ s, ‖g s‖ ≤ G := fun s => (hGs s).trans (by
    have : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    nlinarith)
  obtain ⟨-, heq⟩ := Kstrong_mem hP hg hG' t
  have hv : M.vnorm (3 / 2) (M.Kstrong g t) = ‖∫ s in Iic t, Psi M g t s ∂timeMeasure‖ := by
    unfold Model.vnorm D03Subspace.size; rw [heq]
  have hc3 := bound_pos B "L03_b" 0 0 (3 / 2)
  have hK := kernelConst_pos (a := 3 / 4) (b := 0) (by norm_num) (by norm_num) (half_pos hδ)
  rw [hv]
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with h | h
  · rw [← h, integral_Iic_zero_time, norm_zero, mul_zero]; positivity
  · set C := B.bound "L03_b" 0 0 (3 / 2) * G * Real.exp (-ν * t) * Real.exp (-(δ / 2) * t)
    have hC : 0 ≤ C := by positivity
    have hpt : ∀ s : Time, 0 < s → s < t →
        ‖Psi M g t s‖ ≤ C * Real.exp (-(δ / 2) * t) * (kw (3 / 4) ((t : ℝ) - s) * kw 0 s) := by
      intro s hs0 hst
      have hst' : (s : ℝ) < t := hst
      have h1 := Psi_norm hP (g := g) hst
      have hgap := exp_gap (lam := D01lambda L) (ν := ν) (δ := δ) (t := t) (s := s)
        (min_le_left _ _) (min_le_right _ _) s.coe_nonneg hst'.le
      have hk := kw_nonneg (3 / 4) ((t : ℝ) - s) (by linarith)
      have hsplit : Real.exp (-δ * t) =
          Real.exp (-(δ / 2) * t) * Real.exp (-(δ / 2) * t) := by
        rw [← Real.exp_add]; ring_nf
      calc ‖Psi M g t s‖ ≤ B.bound "L03_b" 0 0 (3 / 2) * kw (3 / 4) ((t : ℝ) - s) *
            Real.exp (-D01lambda L * ((t : ℝ) - s)) * ‖g s‖ := h1
        _ ≤ B.bound "L03_b" 0 0 (3 / 2) * kw (3 / 4) ((t : ℝ) - s) *
            Real.exp (-D01lambda L * ((t : ℝ) - s)) * (G * Real.exp (-(2 * ν) * s)) := by
          gcongr; exact hGs s
        _ = B.bound "L03_b" 0 0 (3 / 2) * G * kw (3 / 4) ((t : ℝ) - s) *
            (Real.exp (-D01lambda L * ((t : ℝ) - s)) * Real.exp (-(2 * ν) * s)) := by ring
        _ ≤ B.bound "L03_b" 0 0 (3 / 2) * G * kw (3 / 4) ((t : ℝ) - s) *
            (Real.exp (-ν * t) * Real.exp (-δ * t)) := by gcongr
        _ = C * Real.exp (-(δ / 2) * t) * (kw (3 / 4) ((t : ℝ) - s) * kw 0 s) := by
          rw [kw_zero, hsplit]; simp only [C]; ring
    have hker := norm_integral_le_kernel (Psi M g t) h (by norm_num) (by norm_num) le_rfl
      (by norm_num) (half_pos hδ) hC hpt
    have hmin : (min (t : ℝ) 1) ^ (1 - 3 / 4 - 0 : ℝ) ≤ 1 :=
      Real.rpow_le_one (le_min t.coe_nonneg zero_le_one) (min_le_right _ _) (by norm_num)
    have he : Real.exp (ν * t) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
    calc Real.exp (ν * t) * ‖∫ s in Iic t, Psi M g t s ∂timeMeasure‖
        ≤ Real.exp (ν * t) * (C * kernelConst (3 / 4) 0 (δ / 2) * 1) := by
          gcongr
          exact hker.trans (mul_le_mul_of_nonneg_left hmin (by positivity))
      _ = B.bound "L03_b" 0 0 (3 / 2) * G * kernelConst (3 / 4) 0 (δ / 2) *
            Real.exp (-(δ / 2) * t) * (Real.exp (ν * t) * Real.exp (-ν * t)) := by
          simp only [C]; ring
      _ = _ := by rw [he, mul_one]

/-- The tail estimate behind the V_(3/2) continuity of the Duhamel integral. -/
theorem Kstrong_tail {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG0 : 0 ≤ G)
    (hG : ∀ s, ‖g s‖ ≤ G) (t ε : Time) (hε : 0 < ε) :
    ‖(M.V (3 / 2)).ofH (M.Kstrong g t) - smoothVThreeHalf hP ε hε (M.Kstrong g (t - ε))‖ ≤
      B.bound "L03_b" 0 0 (3 / 2) * G * (4 * (ε : ℝ) ^ (1 / 4 : ℝ) + ε) := by
  have hc3 := bound_pos B "L03_b" 0 0 (3 / 2)
  have hε' : (0 : ℝ) < ε := hε
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with h0 | htpos
  · -- t = 0
    have hK0 : M.Kstrong g t = 0 := by
      rw [← h0]; exact integral_Iic_zero_time _
    have hK0' : M.Kstrong g (t - ε) = 0 := by
      rw [← h0, zero_tsub]; exact integral_Iic_zero_time _
    rw [hK0, hK0', map_zero, ofH_zero, sub_zero, norm_zero]
    have := Real.rpow_nonneg ε.coe_nonneg (1 / 4 : ℝ)
    positivity
  have hkint : IntegrableOn (fun s : Time => kw (3 / 4) ((t : ℝ) - s)) (Iic t) timeMeasure := by
    have := time_kernel_integrable (a := 3 / 4) (b := 0) (by norm_num) (by norm_num) le_rfl
      (by norm_num) htpos
    simpa only [kw_zero, mul_one] using this
  -- general bound on a final segment
  have hseg : ∀ a : Time, a ≤ t → (t : ℝ) - a ≤ ε →
      ‖∫ s in Ioc a t, Psi M g t s ∂timeMeasure‖ ≤
        B.bound "L03_b" 0 0 (3 / 2) * G * (4 * (ε : ℝ) ^ (1 / 4 : ℝ) + ε) := by
    intro a hat hta
    have hb : IntegrableOn (fun s : Time => B.bound "L03_b" 0 0 (3 / 2) * G * kw (3 / 4) ((t : ℝ) - s))
        (Ioc a t) timeMeasure := (hkint.mono_set Ioc_subset_Iic_self).const_mul _
    calc ‖∫ s in Ioc a t, Psi M g t s ∂timeMeasure‖
        ≤ ∫ s in Ioc a t, B.bound "L03_b" 0 0 (3 / 2) * G * kw (3 / 4) ((t : ℝ) - s) ∂timeMeasure := by
          refine norm_integral_le_of_norm_le hb ?_
          refine (ae_restrict_iff' measurableSet_Ioc).mpr ?_
          filter_upwards [ae_time_ne t] with s hst hs
          exact Psi_norm_le_const hP hG (lt_of_le_of_ne hs.2 hst)
      _ = B.bound "L03_b" 0 0 (3 / 2) * G *
            ∫ x in (a : ℝ)..t, kw (3 / 4) ((t : ℝ) - (Real.toNNReal x : ℝ)) := by
          rw [integral_const_mul, setIntegral_Ioc_time _ hat]
      _ ≤ B.bound "L03_b" 0 0 (3 / 2) * G * (4 * (((t : ℝ) - a) : ℝ) ^ (1 / 4 : ℝ) + ((t : ℝ) - a)) := by
          gcongr
          exact kw_half_interval a.coe_nonneg (by exact_mod_cast hat)
      _ ≤ B.bound "L03_b" 0 0 (3 / 2) * G * (4 * (ε : ℝ) ^ (1 / 4 : ℝ) + ε) := by
          gcongr
          exact sub_nonneg.mpr (show (a : ℝ) ≤ t from hat)
  rcases le_or_gt t ε with hte | hte
  · -- t ≤ ε
    have hK0' : M.Kstrong g (t - ε) = 0 := by
      rw [tsub_eq_zero_of_le hte]; exact integral_Iic_zero_time _
    rw [hK0', map_zero, sub_zero]
    obtain ⟨-, heq⟩ := Kstrong_mem hP hg hG t
    rw [heq]
    have hae : (Iic t : Set Time) =ᵐ[timeMeasure] Ioc 0 t := by
      have : Ioc (0 : Time) t = Iic t \ {0} := by
        ext s; simp [pos_iff_ne_zero, and_comm]
      rw [this]
      exact (sdiff_null_ae_eq_self (timeMeasure_singleton 0)).symm
    rw [setIntegral_congr_set hae]
    exact hseg 0 zero_le (by simpa using (show (t : ℝ) ≤ ε from hte))
  · -- ε < t
    set a := t - ε with hadef
    have hat : a ≤ t := tsub_le_self
    have haε : a + ε = t := tsub_add_cancel_of_le hte.le
    have hcoe : (t : ℝ) - a = ε := by
      rw [hadef, NNReal.coe_sub hte.le]; ring
    -- T ε (K a) as an integral over Iic a
    have hTK : M.T ε (M.Kstrong g a) = ∫ s in Iic a, M.T (t - s) (g s) ∂timeMeasure := by
      change M.T ε (∫ s in Iic a, M.T (a - s) (g s) ∂timeMeasure) = _
      rw [← (M.T ε).integral_comp_comm (integrableOn_T_comp hP hg hG a)]
      refine setIntegral_congr_fun measurableSet_Iic (fun s hs => ?_)
      rw [← T_semigroup_add hP]
      congr 2
      rw [← add_tsub_assoc_of_le hs, add_comm, haε]
    have hFint : IntegrableOn (fun s => M.T (t - s) (g s)) (Iic t) timeMeasure :=
      integrableOn_T_comp hP hg hG t
    have hdiff : M.Kstrong g t - M.T ε (M.Kstrong g a) =
        ∫ s in Ioc a t, M.T (t - s) (g s) ∂timeMeasure := by
      rw [hTK]
      change ∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure - _ = _
      rw [← setIntegral_sdiff measurableSet_Iic hFint (Iic_subset_Iic.mpr hat), Iic_sdiff_Iic]
    have hmemK := (Kstrong_mem hP hg hG t).1
    have hmemT := (T_VThreeHalf_bound hP hε (M.Kstrong g a)).1
    rw [smoothVThreeHalf_apply, ← ofH_sub _ hmemK hmemT, hdiff,
      integral_eq_val_Psi hP hg hG measurableSet_Ioc Ioc_subset_Iic_self, ofH_val]
    exact hseg a hat (by rw [hcoe])

/-- The strong Duhamel integral is a continuous V_(3/2)-valued curve. -/
theorem Kstrong_VThreeHalf_continuous {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG0 : 0 ≤ G)
    (hG : ∀ s, ‖g s‖ ≤ G) (hKc : Continuous (M.Kstrong g)) :
    Continuous (fun t => (M.V (3 / 2)).ofH (M.Kstrong g t)) := by
  set e : ℕ → Time := fun n => Real.toNNReal (1 / ((n : ℝ) + 1)) with hedef
  have he : ∀ n, 0 < e n := fun n => by
    simp only [e, Real.toNNReal_pos]; positivity
  have hecoe : ∀ n, ((e n : Time) : ℝ) = 1 / ((n : ℝ) + 1) := fun n =>
    Real.coe_toNNReal _ (by positivity)
  set F : ℕ → Time → (M.V (3 / 2)).Space := fun n t =>
    smoothVThreeHalf hP (e n) (he n) (M.Kstrong g (t - e n))
  have hFc : ∀ n, Continuous (F n) := fun n =>
    (smoothVThreeHalf hP (e n) (he n)).continuous.comp (hKc.comp (continuous_id.sub continuous_const))
  have hc3 := bound_pos B "L03_b" 0 0 (3 / 2)
  have hlim : Tendsto (fun n : ℕ => B.bound "L03_b" 0 0 (3 / 2) * G *
      (4 * ((1 / ((n : ℝ) + 1)) : ℝ) ^ (1 / 4 : ℝ) + 1 / ((n : ℝ) + 1))) atTop (𝓝 0) := by
    have h0 : Tendsto (fun n : ℕ => 1 / ((n : ℝ) + 1)) atTop (𝓝 0) :=
      tendsto_one_div_add_atTop_nhds_zero_nat
    have hc : Continuous fun x : ℝ => B.bound "L03_b" 0 0 (3 / 2) * G * (4 * (x : ℝ) ^ (1 / 4 : ℝ) + x) :=
      continuous_const.mul ((continuous_const.mul (Real.continuous_rpow_const (by norm_num : 0 ≤ (1 / 4 : ℝ)))).add continuous_id)
    have := (hc.tendsto 0).comp h0
    simp only [Real.zero_rpow (by norm_num : (1 / 4 : ℝ) ≠ 0), mul_zero, add_zero] at this
    exact this
  have hU : TendstoUniformly F (fun t => (M.V (3 / 2)).ofH (M.Kstrong g t)) atTop := by
    rw [Metric.tendstoUniformly_iff]
    intro η hη
    filter_upwards [hlim.eventually (gt_mem_nhds hη)] with n hn t
    rw [dist_eq_norm]
    calc ‖(M.V (3 / 2)).ofH (M.Kstrong g t) - F n t‖ ≤
        B.bound "L03_b" 0 0 (3 / 2) * G * (4 * ((e n) : ℝ) ^ (1 / 4 : ℝ) + e n) :=
          Kstrong_tail hP hg hG0 hG t (e n) (he n)
      _ < η := by rw [hecoe]; exact hn
  exact hU.continuous (Frequently.of_forall hFc)

end Bounds

end OrderingError.Spec11.T1.Higher


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/HigherSpace.lean <==
import OrderingError.Spec11.Threads.T1.HigherDuhamel
import OrderingError.QuadraticEquation

   
                                                                            
                                                                             
                                                                
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Higher
open OrderingError.Spec11.T1.Kernel
universe u

variable {L κ : ℝ}

section YNorm
variable {M : Model.{u} L κ}

theorem member_one_iff {ν : ℝ} (w : M.Trajectory) :
    M.TrajectoryMember ν (3 / 2) w ↔ M.Xtheta ν (3 / 2) w := by
  unfold Model.TrajectoryMember; simp

theorem trajNorm_one {ν : ℝ} (w : M.Trajectory) :
    M.trajectoryNorm ν (3 / 2) w = M.energy ν w + M.ynorm ν (3 / 2) w := by
  unfold Model.trajectoryNorm; simp

theorem ynorm_point {ν θ : ℝ} {w : M.Trajectory} (hw : M.Y ν (M.V θ) w) (t : Time) :
    Real.exp (ν * t) * M.vnorm θ (w t) ≤ M.ynorm ν θ w := by
  obtain ⟨-, R, hR⟩ := hw
  exact le_csSup ⟨R, by rintro _ ⟨s, rfl⟩; exact hR s⟩ (Set.mem_range_self t)

theorem ynorm_nonneg {ν θ : ℝ} {w : M.Trajectory} (hw : M.Y ν (M.V θ) w) :
    0 ≤ M.ynorm ν θ w :=
  le_trans (mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) (ynorm_point hw 0)

theorem ynorm_le {ν θ R : ℝ} {w : M.Trajectory}
    (h : ∀ t : Time, Real.exp (ν * t) * M.vnorm θ (w t) ≤ R) : M.ynorm ν θ w ≤ R :=
  csSup_le (Set.range_nonempty _) (by rintro _ ⟨s, rfl⟩; exact h s)

theorem energy_nonneg {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) : 0 ≤ M.energy ν w :=
  le_trans (by have := Real.exp_pos (ν * (0 : Time)); positivity) (energy_point hw 0)

theorem vnorm_point_le {ν θ : ℝ} {w : M.Trajectory} (hw : M.Y ν (M.V θ) w) (t : Time) :
    M.vnorm θ (w t) ≤ M.ynorm ν θ w * Real.exp (-ν * t) := by
  have h := ynorm_point hw t
  have he := Real.exp_pos (ν * t)
  have hinv : Real.exp (-ν * t) = (Real.exp (ν * t))⁻¹ := by rw [← Real.exp_neg]; ring_nf
  rw [hinv, ← div_eq_mul_inv, le_div_iff₀ he, mul_comm]
  exact h

theorem lift_mem {S : D03Subspace M.H} {w : M.Trajectory} (h : M.ContinuousLift S w) (t : Time) :
    w t ∈ S.carrier := by
  obtain ⟨z, -, hz⟩ := h
  rw [← hz t]; exact (z t).2

end YNorm

section Space
variable (M : Model.{u} L κ) (ν : ℝ) (hl : M.TrajectoryNormLaws ν (3 / 2))

/-- The X_(3/2) trajectories as a submodule of all trajectories. -/
def XHigherSub : Submodule ℂ M.Trajectory where
  carrier := {w | M.TrajectoryMember ν (3 / 2) w}
  add_mem' := fun {a b} ha hb => (hl.2.2.2.1 a b ha hb).1
  zero_mem' := hl.1
  smul_mem' := fun c w hw => (hl.2.2.2.2 c w hw).1

/-- The space X_(3/2) with its actual trajectory norm. -/
def XHigher : Type u := XHigherSub M ν hl

instance : AddCommGroup (XHigher M ν hl) := inferInstanceAs (AddCommGroup (XHigherSub M ν hl))
instance : Module ℂ (XHigher M ν hl) := inferInstanceAs (Module ℂ (XHigherSub M ν hl))

variable {M ν hl}

/-- The underlying actual trajectory. -/
def XHigher.tr (x : XHigher M ν hl) : M.Trajectory := Subtype.val (show XHigherSub M ν hl from x)

theorem XHigher.mem (x : XHigher M ν hl) : M.TrajectoryMember ν (3 / 2) x.tr :=
  (show XHigherSub M ν hl from x).2

def XHigher.mk (w : M.Trajectory) (hw : M.TrajectoryMember ν (3 / 2) w) : XHigher M ν hl :=
  (⟨w, hw⟩ : XHigherSub M ν hl)

@[simp] theorem XHigher.tr_mk (w : M.Trajectory) (hw : M.TrajectoryMember ν (3 / 2) w) :
    (XHigher.mk (hl := hl) w hw).tr = w := rfl

@[simp] theorem XHigher.tr_add (x y : XHigher M ν hl) : (x + y).tr = x.tr + y.tr := rfl
@[simp] theorem XHigher.tr_smul (c : ℂ) (x : XHigher M ν hl) : (c • x).tr = c • x.tr := rfl
@[simp] theorem XHigher.tr_sub (x y : XHigher M ν hl) : (x - y).tr = x.tr - y.tr := rfl
@[simp] theorem XHigher.tr_zero : (0 : XHigher M ν hl).tr = 0 := rfl
@[simp] theorem XHigher.tr_neg (x : XHigher M ν hl) : (-x).tr = -x.tr := rfl

theorem XHigher.ext {x y : XHigher M ν hl} (h : x.tr = y.tr) : x = y :=
  Subtype.ext (p := fun w => w ∈ XHigherSub M ν hl) h

instance : Norm (XHigher M ν hl) := ⟨fun x => M.trajectoryNorm ν (3 / 2) x.tr⟩

theorem XHigher.norm_def (x : XHigher M ν hl) : ‖x‖ = M.trajectoryNorm ν (3 / 2) x.tr := rfl

theorem XHigher.core : NormedSpace.Core ℂ (XHigher M ν hl) where
  norm_nonneg x := (hl.2.2.1 x.tr x.mem).1
  norm_smul c x := (hl.2.2.2.2 c x.tr x.mem).2
  norm_triangle x y := (hl.2.2.2.1 x.tr y.tr x.mem y.mem).2
  norm_eq_zero_iff x := by
    rw [XHigher.norm_def, (hl.2.2.1 x.tr x.mem).2]
    exact ⟨fun h => XHigher.ext h, fun h => by rw [h]; rfl⟩

instance : NormedAddCommGroup (XHigher M ν hl) := NormedAddCommGroup.ofCore XHigher.core
instance : NormedSpace ℂ (XHigher M ν hl) := NormedSpace.ofCore XHigher.core

theorem XHigher.complete (hc : M.TrajectoryComplete ν (3 / 2)) : CompleteSpace (XHigher M ν hl) := by
  refine Metric.complete_of_cauchySeq_tendsto (fun u hu => ?_)
  rw [Metric.cauchySeq_iff] at hu
  obtain ⟨z, hz, hdiff, hlim⟩ := hc (fun n => (u n).tr) (fun n => (u n).mem) (fun ε hε => by
    obtain ⟨N, hN⟩ := hu ε hε
    refine ⟨N, fun m hm n hn => ⟨(u m - u n).mem, ?_⟩⟩
    have := hN m hm n hn
    rwa [dist_eq_norm, XHigher.norm_def, XHigher.tr_sub] at this)
  refine ⟨XHigher.mk z hz, ?_⟩
  rw [tendsto_iff_norm_sub_tendsto_zero]
  simpa only [XHigher.norm_def, XHigher.tr_sub, XHigher.tr_mk] using hlim

/-! Pointwise consequences of the X_(3/2) norm. -/

theorem XHigher.xtheta (x : XHigher M ν hl) : M.Xtheta ν (3 / 2) x.tr := (member_one_iff _).mp x.mem

theorem XHigher.energy_le (x : XHigher M ν hl) : M.energy ν x.tr ≤ ‖x‖ := by
  rw [XHigher.norm_def, trajNorm_one]
  linarith [ynorm_nonneg x.xtheta.2.1]

theorem XHigher.ynorm_le (x : XHigher M ν hl) : M.ynorm ν (3 / 2) x.tr ≤ ‖x‖ := by
  rw [XHigher.norm_def, trajNorm_one]
  linarith [energy_nonneg x.xtheta.1.1]

theorem XHigher.mem_VThreeHalf (x : XHigher M ν hl) (t : Time) : x.tr t ∈ (M.V (3 / 2)).carrier :=
  lift_mem x.xtheta.2.1.1 t

theorem XHigher.vnorm_le (x : XHigher M ν hl) (t : Time) :
    M.vnorm (3 / 2) (x.tr t) ≤ ‖x‖ * Real.exp (-ν * t) :=
  (vnorm_point_le x.xtheta.2.1 t).trans
    (mul_le_mul_of_nonneg_right x.ynorm_le (Real.exp_pos _).le)

theorem XHigher.norm_point_le (x : XHigher M ν hl) (t : Time) :
    ‖x.tr t‖ ≤ ‖x‖ * Real.exp (-ν * t) :=
  (ebound_point ⟨x.xtheta.1.1, le_rfl⟩ t).trans
    (mul_le_mul_of_nonneg_right x.energy_le (Real.exp_pos _).le)

end Space

end OrderingError.Spec11.T1.Higher


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/HigherTrajectoryOps.lean <==
import OrderingError.Spec11.Threads.T1.HigherSpace
import OrderingError.Spec11.Threads.T1.StrongEnergyProduct

/-! Strong products and trajectory operations on the retained V_(3/2) scale. -/

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Higher
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def productConstant (B : D01Budget) : ℝ :=
  B.bound "C01_b" 0 1 * (B.bound "L02_embed" 0 (3 / 2) 1) ^ 2

theorem productConstant_pos (B : D01Budget) : 0 < productConstant B := by
  have := bound_pos B "C01_b" 0 1 0
  have := bound_pos B "L02_embed" 0 (3 / 2) 1
  unfold productConstant
  positivity

theorem higher_mem_V1 (hP : Premises M B) {x : M.H} (hx : x ∈ (M.V (3 / 2)).carrier) :
    x ∈ (M.V 1).carrier := V_nest hP (by norm_num) (by norm_num) (by norm_num) hx

theorem norm_le_vnormHigher (hP : Premises M B) {x : M.H} (hx : x ∈ (M.V (3 / 2)).carrier) :
    ‖x‖ ≤ B.bound "L02_embed" 0 (3 / 2) 0 * M.vnorm (3 / 2) x := by
  rw [← vnorm_zero_eq hP]
  exact hP.L02.a.2.2.2 0 (3 / 2) (by norm_num) (by norm_num) (by norm_num) x hx

theorem product_norm_le (hP : Premises M B) {x y : M.H}
    (hx : x ∈ (M.V (3 / 2)).carrier) (hy : y ∈ (M.V (3 / 2)).carrier) :
    ‖M.product x y‖ ≤ productConstant B * M.vnorm (3 / 2) x * M.vnorm (3 / 2) y := by
  have hp := (hP.C01.b 1 (by norm_num) (by norm_num) x y (higher_mem_V1 hP hx) (higher_mem_V1 hP hy)).2
  change M.vnorm (1 - 1) (M.product x y) ≤ _ at hp
  rw [sub_self, vnorm_zero_eq hP] at hp
  have he x (hx : x ∈ (M.V (3 / 2)).carrier) :=
    hP.L02.a.2.2.2 1 (3 / 2) (by norm_num) (by norm_num) (by norm_num) x hx
  have hc := (bound_pos B "C01_b" 0 1 0).le
  have hce := (bound_pos B "L02_embed" 0 (3 / 2) 1).le
  calc
    _ ≤ B.bound "C01_b" 0 1 * (B.bound "L02_embed" 0 (3 / 2) 1 * M.vnorm (3 / 2) x) *
        (B.bound "L02_embed" 0 (3 / 2) 1 * M.vnorm (3 / 2) y) := by
      apply hp.trans
      gcongr
      · exact norm_nonneg _
      · exact mul_nonneg hc (mul_nonneg hce (norm_nonneg _))
      · exact he x hx
      · exact he y hy
    _ = _ := by unfold productConstant; ring

theorem product_add_left (hP : Premises M B) {x x' y : M.H}
    (hx : x ∈ (M.V (3 / 2)).carrier) (hx' : x' ∈ (M.V (3 / 2)).carrier) :
    M.product (x + x') y = M.product x y + M.product x' y := by
  unfold Model.product
  rw [ofH_add _ (higher_mem_V1 hP hx) (higher_mem_V1 hP hx'), map_add, LinearMap.add_apply]

theorem product_add_right (hP : Premises M B) {x y y' : M.H}
    (hy : y ∈ (M.V (3 / 2)).carrier) (hy' : y' ∈ (M.V (3 / 2)).carrier) :
    M.product x (y + y') = M.product x y + M.product x y' := by
  unfold Model.product
  rw [ofH_add _ (higher_mem_V1 hP hy) (higher_mem_V1 hP hy'), map_add]

theorem product_smul_left (hP : Premises M B) (c : ℂ) {x y : M.H}
    (hx : x ∈ (M.V (3 / 2)).carrier) : M.product (c • x) y = c • M.product x y := by
  unfold Model.product
  rw [ofH_smul _ c (higher_mem_V1 hP hx), map_smul, LinearMap.smul_apply]

theorem product_smul_right (hP : Premises M B) (c : ℂ) {x y : M.H}
    (hy : y ∈ (M.V (3 / 2)).carrier) : M.product x (c • y) = c • M.product x y := by
  unfold Model.product
  rw [ofH_smul _ c (higher_mem_V1 hP hy), map_smul]

def FHigher (hP : Premises M B) : (M.V (3 / 2)).Space →L[ℂ] (M.V (3 / 2)).Space →L[ℂ] M.H :=
  LinearMap.mkContinuous₂
    (LinearMap.mk₂ ℂ (fun x y => M.product ((M.V (3 / 2)).val x) ((M.V (3 / 2)).val y))
      (fun x x' y => by simp only [map_add]; exact product_add_left hP x.property x'.property)
      (fun c x y => by simp only [map_smul]; exact product_smul_left hP c x.property)
      (fun x y y' => by simp only [map_add]; exact product_add_right hP y.property y'.property)
      (fun c x y => by simp only [map_smul]; exact product_smul_right hP c y.property))
    (productConstant B) (fun x y => by
      have h := product_norm_le hP (x := (M.V (3 / 2)).val x) (y := (M.V (3 / 2)).val y) x.property y.property
      change ‖M.product ((M.V (3 / 2)).val x) ((M.V (3 / 2)).val y)‖ ≤ _
      simpa only [Model.vnorm, D03Subspace.size, ofH_val] using h)

section ProdTraj
variable (hP : Premises M B) {ν : ℝ}
include hP

def prodTraj (M : Model.{u} L κ) (w z : M.Trajectory) : M.Trajectory :=
  fun t => M.product (w t) (z t)

theorem prodTraj_continuous {w z : M.Trajectory} (hw : M.ContinuousLift (M.V (3 / 2)) w)
    (hz : M.ContinuousLift (M.V (3 / 2)) z) : Continuous (prodTraj M w z) := by
  obtain ⟨a, ha, haw⟩ := hw
  obtain ⟨b, hb, hbz⟩ := hz
  have heq : prodTraj M w z = fun t => FHigher hP (a t) (b t) := by
    funext t
    change M.product (w t) (z t) = M.product ((M.V (3 / 2)).val (a t)) ((M.V (3 / 2)).val (b t))
    rw [haw t, hbz t]
  rw [heq]
  exact (FHigher hP).continuous₂.comp (ha.prodMk hb)

theorem prodTraj_bound {w z : M.Trajectory} (hw : M.Y ν (M.V (3 / 2)) w) (hz : M.Y ν (M.V (3 / 2)) z)
    (t : Time) :
    ‖prodTraj M w z t‖ ≤ (productConstant B * M.ynorm ν (3 / 2) w * M.ynorm ν (3 / 2) z) *
      Real.exp (-(2 * ν) * t) := by
  have h := product_norm_le hP (lift_mem hw.1 t) (lift_mem hz.1 t)
  have h1 := vnorm_point_le hw t
  have h2 := vnorm_point_le hz t
  have hc := productConstant_pos B
  have hy1 := ynorm_nonneg hw
  have hy2 := ynorm_nonneg hz
  have he : Real.exp (-(2 * ν) * t) = Real.exp (-ν * t) * Real.exp (-ν * t) := by
    rw [← Real.exp_add]; ring_nf
  calc ‖prodTraj M w z t‖ ≤ productConstant B * M.vnorm (3 / 2) (w t) * M.vnorm (3 / 2) (z t) := h
    _ ≤ productConstant B * (M.ynorm ν (3 / 2) w * Real.exp (-ν * t)) *
        (M.ynorm ν (3 / 2) z * Real.exp (-ν * t)) := by
        gcongr
        · exact norm_nonneg _
    _ = _ := by rw [he]; ring

/-- On X_(3/2) the weak Duhamel product is the actual strong Bochner integral. -/
theorem Q_eq_Kstrong (hν : 0 < ν) (hR : RateFacts M B ν) {w z : M.Trajectory} (hw : M.Xtheta ν (3 / 2) w)
    (hz : M.Xtheta ν (3 / 2) z) : M.Q ν none w z = M.Kstrong (prodTraj M w z) := by
  have hps := (hR.quad none w z hw.1 hz.1).1
  have hfun : (fun t => M.weakProduct (w t) (z t)) = fun t => M.iota (prodTraj M w z t) := by
    funext t
    exact weakProduct_eq hR (higher_mem_V1 hP (lift_mem hw.2.1.1 t))
      (higher_mem_V1 hP (lift_mem hz.2.1.1 t))
  have hml : MemLp (fun t => M.iota (prodTraj M w z t)) 2 (M.weightedMeasure ν) := by
    rw [← hfun]; exact hps
  have hpc : M.productClass ν w z = M.sourceClass ν (prodTraj M w z) := by
    rw [productClass_eq hps]
    unfold Model.sourceClass
    rw [dite_eq_left hml]
    exact MemLp.toLp_congr _ _ (Eventually.of_forall (congrFun hfun))
  have hgc := prodTraj_continuous hP hw.2.1.1 hz.2.1.1
  have hbd := prodTraj_bound hP hw.2.1 hz.2.1
  have hss : M.StrongSource ν (prodTraj M w z) := by
    refine ⟨hgc.aestronglyMeasurable, fun T => ?_, hml⟩
    refine Measure.integrableOn_of_bounded (timeMeasure_Iic_lt_top T).ne
      hgc.aestronglyMeasurable (M := productConstant B * M.ynorm ν (3 / 2) w * M.ynorm ν (3 / 2) z)
      (Eventually.of_forall fun s => (hbd s).trans ?_)
    have hG0 : 0 ≤ productConstant B * M.ynorm ν (3 / 2) w * M.ynorm ν (3 / 2) z :=
      mul_nonneg (mul_nonneg (productConstant_pos B).le (ynorm_nonneg hw.2.1))
        (ynorm_nonneg hz.2.1)
    have he : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    calc _ ≤ (productConstant B * M.ynorm ν (3 / 2) w * M.ynorm ν (3 / 2) z) * 1 :=
          mul_le_mul_of_nonneg_left he hG0
      _ = _ := mul_one _
  change M.Kweak ν none (M.productClass ν w z) = _
  rw [hpc]
  exact (hR.ident.2.2.2.2.1 none).2 _ hss

end ProdTraj

theorem tendsto_exp_neg_time {a : ℝ} (ha : 0 < a) :
    Tendsto (fun t : Time => Real.exp (-a * t)) atTop (𝓝 0) := by
  have h1 : Tendsto (fun t : Time => (t : ℝ)) atTop atTop := NNReal.tendsto_coe_atTop.mpr tendsto_id
  have h2 := Real.tendsto_exp_neg_atTop_nhds_zero.comp (h1.const_mul_atTop ha)
  refine h2.congr (fun t => ?_)
  simp only [Function.comp_apply]; ring_nf

theorem iota_zero : M.iota 0 = 0 := by
  unfold Model.iota; rw [map_zero, ContinuousLinearMap.zero_comp]

theorem Kstrong_zero : M.Kstrong 0 = 0 := by
  funext t; unfold Model.Kstrong; simp

theorem sourceClass_zero (σ : ℝ) : ‖M.sourceClass σ 0‖ = 0 := by
  unfold Model.sourceClass
  split_ifs with h
  · rw [Lp.norm_toLp]
    have hz : ∀ t : Time, M.iota ((0 : M.Trajectory) t) = 0 := fun t => by
      simp only [Pi.zero_apply]; exact iota_zero
    simp only [hz]
    simp
  · exact norm_zero

theorem strongSource_zero (σ : ℝ) : M.StrongSource σ 0 := by
  refine ⟨aestronglyMeasurable_const, fun T => integrableOn_zero, ?_⟩
  have hz : (fun t => M.iota ((0 : M.Trajectory) t)) = (0 : Time → M.Weak) := by
    funext t; simp [iota_zero]
  rw [hz]
  exact (Lp.memLp (0 : Lp M.Weak 2 (M.weightedMeasure σ))).ae_eq (Lp.coeFn_zero _ _ _)

theorem Kstrong_add {g g' : M.Trajectory}
    (hg : ∀ t : Time, IntegrableOn (fun s => M.T (t - s) (g s)) (Iic t) timeMeasure)
    (hg' : ∀ t : Time, IntegrableOn (fun s => M.T (t - s) (g' s)) (Iic t) timeMeasure) :
    M.Kstrong (g + g') = M.Kstrong g + M.Kstrong g' := by
  funext t
  unfold Model.Kstrong
  simp only [Pi.add_apply, map_add]
  exact integral_add (hg t) (hg' t)

theorem Kstrong_smul (c : ℂ) (g : M.Trajectory) : M.Kstrong (c • g) = c • M.Kstrong g := by
  funext t
  unfold Model.Kstrong
  simp only [Pi.smul_apply, map_smul]
  exact integral_smul c _

section Ops
variable (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
  (hR : RateFacts M B ν)
include hP hν hνL hR


omit hR in
/-- The linear flow of V_(3/2) data lies in X_(3/2). -/
theorem linFlow_X1 (x : (M.V (3 / 2)).Space) :
    M.Xtheta ν (3 / 2) (M.linearFlow none ((M.V (3 / 2)).val x)) ∧
    M.trajectoryNorm ν (3 / 2) (M.linearFlow none ((M.V (3 / 2)).val x)) ≤
      (B.bound "L03_c" ν * B.bound "L02_embed" 0 (3 / 2) 0 + 1) * ‖x‖ := by
  set f := (M.V (3 / 2)).val x
  have hf : f ∈ (M.V (3 / 2)).carrier := x.2
  have hfx : M.vnorm (3 / 2) f = ‖x‖ := by unfold Model.vnorm D03Subspace.size; rw [ofH_val]
  have h3 := hP.L03.c ν hν hνL f 0 (strongSource_zero ν)
  simp only [Kstrong_zero, add_zero, sourceClass_zero] at h3
  have h2 := hP.L02.c (3 / 2) (by norm_num) (by norm_num) f hf
  have hlam : 0 < D01lambda L - ν := by linarith
  have hpt : ∀ t : Time, Real.exp (ν * t) * M.vnorm (3 / 2) (M.T t f) ≤
      M.vnorm (3 / 2) f * Real.exp (-(D01lambda L - ν) * t) := by
    intro t
    have hb := (h2.2 t).2
    change M.vnorm (3 / 2) (M.T t f) ≤ _ at hb
    have he : Real.exp (ν * t) * Real.exp (-D01lambda L * t) =
        Real.exp (-(D01lambda L - ν) * t) := by rw [← Real.exp_add]; ring_nf
    calc Real.exp (ν * t) * M.vnorm (3 / 2) (M.T t f)
        ≤ Real.exp (ν * t) * (Real.exp (-D01lambda L * t) * M.vnorm (3 / 2) f) := by gcongr
      _ = _ := by rw [← mul_assoc, he]; ring
  have hY : M.Y ν (M.V (3 / 2)) (M.linearFlow none f) := by
    refine ⟨⟨fun t => (M.V (3 / 2)).ofH (M.T t f), h2.1, fun t => val_ofH _ (h2.2 t).1⟩,
      M.vnorm (3 / 2) f, fun t => (hpt t).trans ?_⟩
    have : Real.exp (-(D01lambda L - ν) * t) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [t.coe_nonneg]
    exact mul_le_of_le_one_right (norm_nonneg _) this
  refine ⟨⟨h3.1, hY, ?_⟩, ?_⟩
  · refine squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) hpt ?_
    simpa using (tendsto_exp_neg_time hlam).const_mul (M.vnorm (3 / 2) f)
  · rw [trajNorm_one]
    have hE : M.energy ν (M.linearFlow none f) ≤ B.bound "L03_c" ν * ‖f‖ := by
      simpa using h3.2
    have hy : M.ynorm ν (3 / 2) (M.linearFlow none f) ≤ M.vnorm (3 / 2) f := ynorm_le (fun t =>
      (hpt t).trans (by
        have : Real.exp (-(D01lambda L - ν) * t) ≤ 1 := by
          rw [Real.exp_le_one_iff]; nlinarith [t.coe_nonneg]
        exact mul_le_of_le_one_right (norm_nonneg _) this))
    have hfn : ‖f‖ ≤ B.bound "L02_embed" 0 (3 / 2) 0 * M.vnorm (3 / 2) f := norm_le_vnormHigher hP hf
    have hc := bound_pos B "L03_c" ν 0 0
    rw [hfx] at hy hfn
    nlinarith

/-- The Duhamel product of two X_(3/2) trajectories lies in X_(3/2), with the V_(3/2) estimate. -/
theorem Q_X1 {w z : M.Trajectory} (hw : M.Xtheta ν (3 / 2) w) (hz : M.Xtheta ν (3 / 2) z) :
    M.Xtheta ν (3 / 2) (M.Q ν none w z) ∧
    M.trajectoryNorm ν (3 / 2) (M.Q ν none w z) ≤
      D14b B ν * M.energy ν w * M.energy ν z +
        B.bound "L03_b" 0 0 (3 / 2) * (productConstant B * M.ynorm ν (3 / 2) w * M.ynorm ν (3 / 2) z) *
          kernelConst (3 / 4) 0 (min (D01lambda L - ν) ν / 2) := by
  have hq := hR.quad none w z hw.1 hz.1
  have heq := Q_eq_Kstrong hP hν hR hw hz
  set G := productConstant B * M.ynorm ν (3 / 2) w * M.ynorm ν (3 / 2) z
  have hG0 : 0 ≤ G := mul_nonneg (mul_nonneg (productConstant_pos B).le (ynorm_nonneg hw.2.1))
    (ynorm_nonneg hz.2.1)
  have hgc := prodTraj_continuous hP hw.2.1.1 hz.2.1.1
  have hbd := prodTraj_bound hP hw.2.1 hz.2.1
  have hbd' : ∀ s, ‖prodTraj M w z s‖ ≤ G := fun s => (hbd s).trans (by
    have : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    nlinarith)
  have hKc : Continuous (M.Kstrong (prodTraj M w z)) := by rw [← heq]; exact hq.2.1.1.1
  have hcont := Kstrong_VThreeHalf_continuous hP hgc hG0 hbd' hKc
  have hwt := Kstrong_weighted hP hgc hG0 hν hνL hbd
  set δ := min (D01lambda L - ν) ν
  have hδ : 0 < δ := lt_min (by linarith) hν
  have hK := kernelConst_pos (a := 3 / 4) (b := 0) (by norm_num) (by norm_num) (half_pos hδ)
  have hc3 := bound_pos B "L03_b" 0 0 (3 / 2)
  have hpt : ∀ t : Time, Real.exp (ν * t) * M.vnorm (3 / 2) (M.Kstrong (prodTraj M w z) t) ≤
      B.bound "L03_b" 0 0 (3 / 2) * G * kernelConst (3 / 4) 0 (δ / 2) := fun t =>
    (hwt t).trans (by
      have : Real.exp (-(δ / 2) * t) ≤ 1 := by
        rw [Real.exp_le_one_iff]; nlinarith [t.coe_nonneg]
      have : 0 ≤ B.bound "L03_b" 0 0 (3 / 2) * G * kernelConst (3 / 4) 0 (δ / 2) := by positivity
      nlinarith)
  have hY : M.Y ν (M.V (3 / 2)) (M.Kstrong (prodTraj M w z)) :=
    ⟨⟨fun t => (M.V (3 / 2)).ofH (M.Kstrong (prodTraj M w z) t), hcont,
      fun t => val_ofH _ (Kstrong_mem hP hgc hbd' t).1⟩, _, hpt⟩
  have hlim : Tendsto (fun t : Time => Real.exp (ν * t) *
      (M.V (3 / 2)).size (M.Kstrong (prodTraj M w z) t)) atTop (𝓝 0) := by
    refine squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) hwt ?_
    simpa using (tendsto_exp_neg_time (half_pos hδ)).const_mul
      (B.bound "L03_b" 0 0 (3 / 2) * G * kernelConst (3 / 4) 0 (δ / 2))
  rw [heq]
  refine ⟨⟨by rw [← heq]; exact hq.2.1, hY, hlim⟩, ?_⟩
  rw [trajNorm_one, ← heq]
  have hy := ynorm_le (w := M.Kstrong (prodTraj M w z)) hpt
  rw [← heq] at hy
  exact add_le_add hq.2.2 (by simpa [mul_assoc] using hy)

end Ops

end OrderingError.Spec11.T1.Higher


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/KernelBasic.lean <==
import OrderingError.Spec11.Interfaces
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic

   
                                                                              
                                      
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1.Kernel
universe u

section Subspace
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]

theorem ofH_of_mem (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.ofH x = (show S.Space from ⟨x, hx⟩) := by
  unfold D03Subspace.ofH; exact dite_eq_left hx

theorem val_ofH (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.val (S.ofH x) = x := by
  rw [ofH_of_mem S hx]; rfl

theorem ofH_val (S : D03Subspace H) (x : S.Space) : S.ofH (S.val x) = x := by
  have hx : S.val x ∈ S.carrier := x.2
  rw [ofH_of_mem S hx]; rfl

theorem ofH_add (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := by
  rw [ofH_of_mem S hx, ofH_of_mem S hy, ofH_of_mem S (S.carrier.add_mem hx hy)]; rfl

theorem ofH_smul (S : D03Subspace H) (c : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (c • x) = c • S.ofH x := by
  rw [ofH_of_mem S hx, ofH_of_mem S (S.carrier.smul_mem c hx)]; rfl

theorem ofH_neg (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (-x) = -S.ofH x := by
  rw [ofH_of_mem S hx, ofH_of_mem S (S.carrier.neg_mem hx)]; rfl

theorem ofH_sub (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x - y) = S.ofH x - S.ofH y := by
  rw [ofH_of_mem S hx, ofH_of_mem S hy, ofH_of_mem S (S.carrier.sub_mem hx hy)]; rfl

theorem ofH_zero (S : D03Subspace H) : S.ofH 0 = 0 := by
  rw [ofH_of_mem S S.carrier.zero_mem]; rfl

theorem size_nonneg (S : D03Subspace H) (x : H) : 0 ≤ S.size x := norm_nonneg _

theorem size_add_le (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.size (x + y) ≤ S.size x + S.size y := by
  unfold D03Subspace.size; rw [ofH_add S hx hy]; exact norm_add_le _ _

theorem size_sub_le (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.size (x - y) ≤ S.size x + S.size y := by
  unfold D03Subspace.size; rw [ofH_sub S hx hy]; exact norm_sub_le _ _

theorem size_neg (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.size (-x) = S.size x := by
  unfold D03Subspace.size; rw [ofH_neg S hx, norm_neg]

theorem size_smul (S : D03Subspace H) (c : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.size (c • x) = ‖c‖ * S.size x := by
  unfold D03Subspace.size; rw [ofH_smul S c hx, norm_smul]

theorem size_zero (S : D03Subspace H) : S.size 0 = 0 := by
  unfold D03Subspace.size; rw [ofH_zero, norm_zero]

theorem eq_zero_of_size_eq_zero (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier)
    (h : S.size x = 0) : x = 0 := by
  unfold D03Subspace.size at h
  have h0 : S.ofH x = 0 := norm_eq_zero.mp h
  rw [← val_ofH S hx, h0, map_zero]

theorem renorm_carrier (S : D03Subspace H) (c : InnerProductSpace.Core ℂ S.Space) :
    (S.renorm c).carrier = S.carrier := rfl

end Subspace

section TimeMeasure

theorem time_embedding : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
  MeasurableEmbedding.subtype_coe measurableSet_Ici

theorem time_range : Set.range (fun t : Time => (t : ℝ)) = Ici 0 :=
  Set.ext fun x => ⟨fun ⟨t, ht⟩ => ht ▸ t.2, fun hx => ⟨⟨x, hx⟩, rfl⟩⟩

theorem map_timeMeasure : Measure.map (fun t : Time => (t : ℝ)) timeMeasure =
    volume.restrict (Ici (0 : ℝ)) := by
  unfold timeMeasure
  rw [time_embedding.map_comap, time_range, Measure.restrict_restrict measurableSet_Ici,
    Set.inter_self]

theorem integral_timeMeasure {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (f : Time → E) :
    ∫ t, f t ∂timeMeasure = ∫ x in Ici (0 : ℝ), f (Real.toNNReal x) := by
  rw [← map_timeMeasure, time_embedding.integral_map]
  simp only [Real.toNNReal_coe]

theorem integrable_timeMeasure_iff {E : Type*} [NormedAddCommGroup E] (f : Time → E) :
    Integrable f timeMeasure ↔
      IntegrableOn (fun x : ℝ => f (Real.toNNReal x)) (Ici 0) volume := by
  rw [IntegrableOn, ← map_timeMeasure, time_embedding.integrable_map_iff]
  simp only [Function.comp_def, Real.toNNReal_coe]

theorem toNNReal_le_iff {x : ℝ} (_hx : 0 ≤ x) (t : Time) :
    Real.toNNReal x ≤ t ↔ x ≤ t := by
  rw [Real.toNNReal_le_iff_le_coe]

theorem indicator_Iic_toNNReal {E : Type*} [Zero E] (g : Time → E) (t : Time) {x : ℝ}
    (hx : 0 ≤ x) :
    (Iic t).indicator g (Real.toNNReal x) =
      (Iic (t : ℝ)).indicator (fun y => g (Real.toNNReal y)) x := by
  by_cases h : x ≤ t
  · rw [indicator_of_mem, indicator_of_mem]
    · exact h
    · exact (toNNReal_le_iff hx t).mpr h
  · rw [indicator_of_notMem, indicator_of_notMem]
    · exact h
    · exact fun h' => h ((toNNReal_le_iff hx t).mp h')

/-- Set integrals over Iic t in time are interval integrals over (0, t]. -/
theorem setIntegral_Iic_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (g : Time → E) (t : Time) :
    ∫ s in Iic t, g s ∂timeMeasure = ∫ x in (0 : ℝ)..t, g (Real.toNNReal x) := by
  rw [← integral_indicator measurableSet_Iic, integral_timeMeasure,
    intervalIntegral.integral_of_le t.coe_nonneg, ← integral_Icc_eq_integral_Ioc]
  have hset : Icc (0 : ℝ) t = Iic (t : ℝ) ∩ Ici 0 := by ext; simp [and_comm]
  rw [hset, ← Measure.restrict_restrict measurableSet_Iic,
    ← integral_indicator measurableSet_Iic]
  refine setIntegral_congr_fun measurableSet_Ici (fun x hx => ?_)
  exact indicator_Iic_toNNReal g t hx

theorem integrableOn_Iic_time_iff {E : Type*} [NormedAddCommGroup E]
    (g : Time → E) (t : Time) :
    IntegrableOn g (Iic t) timeMeasure ↔
      IntervalIntegrable (fun x : ℝ => g (Real.toNNReal x)) volume 0 t := by
  rw [← integrable_indicator_iff measurableSet_Iic,
    integrable_timeMeasure_iff, intervalIntegrable_iff_integrableOn_Icc_of_le t.coe_nonneg]
  have hset : Icc (0 : ℝ) t = Iic (t : ℝ) ∩ Ici 0 := by ext; simp [and_comm]
  have hr : IntegrableOn (fun x : ℝ => g x.toNNReal) (Iic (t : ℝ) ∩ Ici 0) volume ↔
      IntegrableOn (fun x : ℝ => g x.toNNReal) (Iic (t : ℝ)) (volume.restrict (Ici 0)) := by
    rw [IntegrableOn, IntegrableOn, Measure.restrict_restrict measurableSet_Iic]
  rw [hset, hr, ← integrable_indicator_iff measurableSet_Iic]
  exact integrable_congr (ae_restrict_of_forall_mem measurableSet_Ici
    (fun x hx => indicator_Iic_toNNReal g t hx))

/-- Set integrals over a measurable set of times, as real set integrals. -/
theorem setIntegral_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (g : Time → E) {S : Set Time} (hS : MeasurableSet S) :
    ∫ s in S, g s ∂timeMeasure =
      ∫ x in Ici 0 ∩ Real.toNNReal ⁻¹' S, g (Real.toNNReal x) := by
  rw [← integral_indicator hS, integral_timeMeasure]
  have hpre : MeasurableSet (Real.toNNReal ⁻¹' S) := measurable_real_toNNReal hS
  rw [Set.inter_comm, ← Measure.restrict_restrict hpre, ← integral_indicator hpre]
  rfl

theorem preimage_Ioc_time (a t : Time) :
    Ici 0 ∩ Real.toNNReal ⁻¹' (Ioc a t) = Ioc (a : ℝ) t := by
  ext x
  simp only [mem_inter_iff, mem_Ici, mem_preimage, mem_Ioc]
  constructor
  · rintro ⟨hx, h1, h2⟩
    exact ⟨(Real.lt_toNNReal_iff_coe_lt).mp h1, (Real.toNNReal_le_iff_le_coe).mp h2⟩
  · rintro ⟨h1, h2⟩
    have hx : 0 ≤ x := le_trans a.coe_nonneg h1.le
    exact ⟨hx, (Real.lt_toNNReal_iff_coe_lt).mpr h1, (Real.toNNReal_le_iff_le_coe).mpr h2⟩

theorem setIntegral_Ioc_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (g : Time → E) {a t : Time} (hat : a ≤ t) :
    ∫ s in Ioc a t, g s ∂timeMeasure = ∫ x in (a : ℝ)..t, g (Real.toNNReal x) := by
  rw [setIntegral_time g measurableSet_Ioc, preimage_Ioc_time,
    intervalIntegral.integral_of_le (by exact_mod_cast hat)]

end TimeMeasure

end OrderingError.Spec11.T1.Kernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/KernelConvolution.lean <==
import OrderingError.Spec11.Threads.T1.KernelDuhamel

                                                                                                

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
theorem PiCLM_apply (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    M.PiCLM m f = M.Pi m f := by
  unfold Model.PiCLM
  rw [dite_eq_left ⟨1, fun f => by rw [one_mul]; exact norm_Pi_le hP m f⟩]
  rfl

theorem Lmap_apply (hP : Premises M B) (m : D05Mesh L κ) (t : Time) (f : M.H) :
    M.Lmap m t f = M.linearError m f t := by
  unfold Model.Lmap Model.linearError Model.linearFlow Model.flowh
  simp [PiCLM_apply hP]

theorem linearError_le_Lambda (hP : Premises M B) (σ : ℝ) (m : D05Mesh L κ) (t : Time)
    (f : M.H) :
    ‖M.linearError m f t‖ ≤ Real.exp (-σ * t) * M.Lambda σ m t * ‖f‖ := by
  rw [← Lmap_apply hP]
  have he : Real.exp (-σ * t) * M.Lambda σ m t = ‖M.Lmap m t‖ := by
    unfold Model.Lambda
    rw [← mul_assoc, ← Real.exp_add]; simp
  rw [he]
  exact (M.Lmap m t).le_opNorm f

/-- Reflection of a kernel on [0, t]. -/
theorem integral_reflect_Iic (g : Time → ℝ) (t : Time) :
    ∫ s in Iic t, g (t - s) ∂timeMeasure = ∫ s in Iic t, g s ∂timeMeasure := by
  rw [setIntegral_Iic_time, setIntegral_Iic_time]
  have h1 : ∫ x in (0 : ℝ)..t, g (t - Real.toNNReal x) =
      ∫ x in (0 : ℝ)..t, (fun y : ℝ => g (Real.toNNReal y)) ((t : ℝ) - x) := by
    refine intervalIntegral.integral_congr (fun x hx => ?_)
    rw [uIcc_of_le t.coe_nonneg] at hx
    congr 1
    apply NNReal.eq
    rw [NNReal.coe_sub ((Real.toNNReal_le_iff_le_coe).mpr hx.2), Real.coe_toNNReal _ hx.1,
      Real.coe_toNNReal _ (by linarith [hx.2])]
  rw [h1, intervalIntegral.integral_comp_sub_left (fun y : ℝ => g (Real.toNNReal y)) (t : ℝ)]
  simp

theorem integrableOn_reflect_Iic {g : Time → ℝ} (hg : Integrable g timeMeasure) (t : Time) :
    IntegrableOn (fun s => g (t - s)) (Iic t) timeMeasure := by
  have h0 : IntervalIntegrable (fun x : ℝ => g (Real.toNNReal x)) volume 0 t :=
    (integrableOn_Iic_time_iff g t).mp hg.integrableOn
  rw [integrableOn_Iic_time_iff]
  have h1 := h0.comp_sub_left (t : ℝ)
  simp only [sub_self, sub_zero] at h1
  refine h1.symm.congr (fun x hx => ?_)
  rw [uIoc_of_le t.coe_nonneg] at hx
  congr 1
  apply NNReal.eq
  rw [NNReal.coe_sub ((Real.toNNReal_le_iff_le_coe).mpr hx.2), Real.coe_toNNReal _ hx.1.le,
    Real.coe_toNNReal _ (by linarith [hx.2])]


section Tools
variable (hP : Premises M B)
include hP
theorem Th_joint (m : D05Mesh L κ) : Continuous (fun p : Time × M.X m => M.Th m p.1 p.2) := by
  obtain ⟨-, -, -, hsg⟩ := hP.L05.a m
  refine continuous_prod_of_continuous_lipschitzWith' _ 1 (fun a => ?_) (fun b => hsg.2.2.1 b)
  refine LipschitzWith.of_dist_le_mul fun x y => ?_
  rw [dist_eq_norm, dist_eq_norm, ← map_sub, NNReal.coe_one, one_mul]
  have h := Th_norm_le hP m a (x - y)
  have he : Real.exp (-D01lambda L * a) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [lambda_nonneg L, a.coe_nonneg]
  nlinarith [norm_nonneg (x - y)]

/-- The projection as a bounded operator. -/
def PiCL (m : D05Mesh L κ) : M.H →L[ℂ] M.X m :=
  LinearMap.mkContinuous (M.Pi m) 1 (fun f => by rw [one_mul]; exact norm_Pi_le hP m f)

/-- The physical H1 norm of the actual linear error is controlled by the L12(e) operator. -/
theorem nj1_linearError_le {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {τ : Time} (hτ : 0 < τ) (x : M.H) :
    M.linearError m x τ ∈ (M.V 1).carrier ∧
    M.nj 1 (M.linearError m x τ) ≤ Real.exp (-ν * τ) * M.Lambda1 ν m τ * ‖x‖ := by
  obtain ⟨hex, -⟩ := hP.L12.e ν hν hνL m
  have hspec : M.LphysicalSpec 1 m τ (M.Lphysical 1 m τ) := by
    unfold Model.Lphysical
    rw [dite_eq_left (hex τ hτ)]
    exact Classical.choose_spec (hex τ hτ).exists
  have hval := hspec x
  rw [Lmap_apply hP] at hval
  have hmem : M.linearError m x τ ∈ (M.V 1).carrier := by
    rw [← hval]; exact (M.Lphysical 1 m τ x).2
  refine ⟨hmem, ?_⟩
  have hn : M.nj 1 (M.linearError m x τ) = ‖M.Lphysical 1 m τ x‖ := by
    simp only [Model.nj, one_ne_zero, ↓reduceIte]
    unfold D03Subspace.size
    rw [← hval, ofH_val]
  have hΛ : Real.exp (-ν * τ) * M.Lambda1 ν m τ = ‖M.Lphysical 1 m τ‖ := by
    unfold Model.Lambda1
    rw [ite_eq_right_of_eq_false _ _ (eq_false (ne_of_gt hτ)), ← mul_assoc, ← Real.exp_add]; simp
  rw [hn, hΛ]
  exact (M.Lphysical 1 m τ).le_opNorm x

/-- The V_1 Duhamel convolution with the actual error kernel, L12(e). -/
theorem conv1_bound (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {z : Time → M.H} (hz : Continuous z) {G : ℝ} (hG0 : 0 ≤ G)
    (hzb : ∀ s : Time, ‖z s‖ ≤ G * Real.exp (-(2 * ν) * s)) (t : Time) :
    (∫ s in Iic t, M.linearError m (z s) (t - s) ∂timeMeasure) ∈ (M.V 1).carrier ∧
    M.vnorm 1 (∫ s in Iic t, M.linearError m (z s) (t - s) ∂timeMeasure) ≤
      B.bound "L02_eq" * G * (B.bound "L12_e" ν * m.h ^ (1 / 6 : ℝ)) * Real.exp (-ν * t) := by
  obtain ⟨-, -, hint1, hbd1⟩ := hP.L12.e ν hν hνL m
  have hG' : ∀ s, ‖z s‖ ≤ G := fun s => (hzb s).trans (by
    have : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    exact mul_le_of_le_one_right hG0 this)
  set φ : Time → (M.V 1).Space := fun s => (M.V 1).ofH (M.linearError m (z s) (t - s))
  have hφeq : ∀ s : Time, s < t → φ s =
      iotaV hP m (M.Th m (t - s) (M.Pi m (z s))) - Psi M z t s := by
    intro s hs
    have hm1 : ((M.Th m (t - s) (M.Pi m (z s)) : M.X m) : M.H) ∈ (M.V 1).carrier :=
      X_mem_V1 hP _
    have hm2 := (T_V1_bound hP (tsub_pos_of_lt hs) (z s)).1
    simp only [φ]
    change (M.V 1).ofH (((M.Th m (t - s) (M.Pi m (z s)) : M.X m) : M.H) - M.T (t - s) (z s)) = _
    rw [ofH_sub _ hm1 hm2, ofH_of_mem _ hm1]
    rfl
  have hcont : ContinuousOn φ (Iio t) := by
    intro s hs
    refine ContinuousAt.continuousWithinAt ?_
    have hc1 : Continuous fun s' => iotaV hP m (M.Th m (t - s') (M.Pi m (z s'))) :=
      (iotaV hP m).continuous.comp ((Th_joint hP m).comp
        ((continuous_const.sub continuous_id).prodMk ((PiCL hP m).continuous.comp hz)))
    have hc := hc1.continuousAt.sub (Psi_continuousAt hP hz hs)
    refine hc.congr ?_
    filter_upwards [isOpen_Iio.mem_nhds hs] with s' hs'
    exact (hφeq s' hs').symm
  have haesm : AEStronglyMeasurable φ (timeMeasure.restrict (Iic t)) := by
    have h1 := hcont.aestronglyMeasurable (μ := timeMeasure) measurableSet_Iio
    rwa [Measure.restrict_congr_set (Iio_ae_eq_Iic (μ := timeMeasure))] at h1
  have hΛint : Integrable (M.Lambda1 ν m) timeMeasure := hint1
  have hΛ0 : ∀ τ, 0 ≤ M.Lambda1 ν m τ := fun τ => by
    unfold Model.Lambda1; split_ifs
    · exact le_rfl
    · exact mul_nonneg (Real.exp_pos _).le (ContinuousLinearMap.opNorm_nonneg _)
  have hrefl := integrableOn_reflect_Iic hΛint t
  have hc2 := bound_pos B "L02_eq" 0 0 0
  have hbnd : ∀ᵐ s ∂(timeMeasure.restrict (Iic t)),
      ‖φ s‖ ≤ B.bound "L02_eq" * G * Real.exp (-ν * t) * M.Lambda1 ν m (t - s) := by
    refine (ae_restrict_iff' measurableSet_Iic).mpr ?_
    filter_upwards [ae_time_ne t] with s hst hs
    have hlt : s < t := lt_of_le_of_ne hs hst
    obtain ⟨hmem, hn1⟩ := nj1_linearError_le hP hν hνL m (tsub_pos_of_lt hlt) (z s)
    have hv := vnorm1_le_nj1 hP hmem
    have hcs : ((t - s : Time) : ℝ) = t - s := NNReal.coe_sub hs
    rw [hcs] at hn1
    have he : Real.exp (-ν * ((t : ℝ) - s)) * Real.exp (-(2 * ν) * s) ≤ Real.exp (-ν * t) := by
      rw [← Real.exp_add]; apply Real.exp_le_exp.mpr; nlinarith [s.coe_nonneg]
    have hΛ := hΛ0 (t - s)
    calc ‖φ s‖ = M.vnorm 1 (M.linearError m (z s) (t - s)) := rfl
      _ ≤ B.bound "L02_eq" * M.nj 1 (M.linearError m (z s) (t - s)) := hv
      _ ≤ B.bound "L02_eq" * (Real.exp (-ν * ((t : ℝ) - s)) * M.Lambda1 ν m (t - s) *
          (G * Real.exp (-(2 * ν) * s))) := by
          gcongr
          exact hn1.trans (by gcongr; exact hzb s)
      _ = B.bound "L02_eq" * G * M.Lambda1 ν m (t - s) *
          (Real.exp (-ν * ((t : ℝ) - s)) * Real.exp (-(2 * ν) * s)) := by ring
      _ ≤ B.bound "L02_eq" * G * M.Lambda1 ν m (t - s) * Real.exp (-ν * t) := by gcongr
      _ = _ := by ring
  have hφint : IntegrableOn φ (Iic t) timeMeasure :=
    Integrable.mono' (hrefl.const_mul (B.bound "L02_eq" * G * Real.exp (-ν * t))) haesm hbnd
  have := V_complete hP 1 (by norm_num) (by norm_num)
  have hval : ∫ s in Iic t, M.linearError m (z s) (t - s) ∂timeMeasure =
      (M.V 1).val (∫ s in Iic t, φ s ∂timeMeasure) := by
    change _ = valV1 hP (∫ s in Iic t, φ s ∂timeMeasure)
    rw [← (valV1 hP).integral_comp_comm hφint]
    refine setIntegral_congr_ae measurableSet_Iic ?_
    filter_upwards [ae_time_ne t] with s hst hs
    have hlt : s < t := lt_of_le_of_ne hs hst
    exact (val_ofH _ (nj1_linearError_le hP hν hνL m (tsub_pos_of_lt hlt) (z s)).1).symm
  rw [hval]
  refine ⟨Subtype.mem _, ?_⟩
  have hn : M.vnorm 1 ((M.V 1).val (∫ s in Iic t, φ s ∂timeMeasure)) =
      ‖∫ s in Iic t, φ s ∂timeMeasure‖ := by
    unfold Model.vnorm D03Subspace.size; rw [ofH_val]
  rw [hn]
  have h1 := norm_integral_le_of_norm_le
    (hrefl.const_mul (B.bound "L02_eq" * G * Real.exp (-ν * t))) hbnd
  rw [integral_const_mul, integral_reflect_Iic (M.Lambda1 ν m) t] at h1
  have h2 : ∫ s in Iic t, M.Lambda1 ν m s ∂timeMeasure ≤ ∫ s, M.Lambda1 ν m s ∂timeMeasure :=
    setIntegral_le_integral hΛint (Eventually.of_forall hΛ0)
  calc ‖∫ s in Iic t, φ s ∂timeMeasure‖ ≤
      B.bound "L02_eq" * G * Real.exp (-ν * t) * ∫ s in Iic t, M.Lambda1 ν m s ∂timeMeasure := h1
    _ ≤ B.bound "L02_eq" * G * Real.exp (-ν * t) * (B.bound "L12_e" ν * m.h ^ (1 / 6 : ℝ)) := by
        gcongr; exact h2.trans hbd1
    _ = _ := by ring


end Tools
end OrderingError.Spec11.T1.Kernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/KernelDiscrete.lean <==
import OrderingError.Spec11.Threads.T1.KernelFacts

   
                                                                                                      
                                                                      
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Kernel
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Premise
variable (hP : Premises M B)
include hP

theorem V_complete (θ : ℝ) (h0 : 0 ≤ θ) (h3 : θ ≤ 3) : CompleteSpace (M.V θ).Space := by
  obtain ⟨-, -, hc, -⟩ := hP.Q01.a
  exact hc θ h0 h3

theorem X_complete (m : D05Mesh L κ) : CompleteSpace (M.X m) := by
  have := X_finiteDimensional hP m
  exact FiniteDimensional.complete ℂ (M.X m)

/-- The inclusion of a discrete space into V_1 with its own norm. -/
def iotaV (m : D05Mesh L κ) : M.X m →L[ℂ] (M.V 1).Space :=
  haveI := X_finiteDimensional hP m
  LinearMap.toContinuousLinearMap
    { toFun := fun x => (show (M.V 1).Space from ⟨(x : M.H), X_mem_V1 hP x⟩)
      map_add' := fun _ _ => rfl
      map_smul' := fun _ _ => rfl }

theorem iotaV_apply (m : D05Mesh L κ) (x : M.X m) :
    (M.V 1).val (iotaV hP m x) = (x : M.H) := rfl

theorem norm_iotaV (m : D05Mesh L κ) (x : M.X m) :
    ‖iotaV hP m x‖ = M.vnorm 1 (x : M.H) := by
  unfold Model.vnorm D03Subspace.size
  rw [ofH_of_mem _ (X_mem_V1 hP x)]
  rfl

theorem iotaV_antilipschitz (m : D05Mesh L κ) :
    AntilipschitzWith (Real.toNNReal (B.bound "L02_embed" 0 1 0)) (iotaV hP m) := by
  refine ContinuousLinearMap.antilipschitz_of_bound _ (fun x => ?_)
  rw [Real.coe_toNNReal _ (bound_pos B _ _ _ _).le, norm_iotaV]
  exact norm_le_vnorm1 hP (X_mem_V1 hP x)

/-- Integrals of discrete-valued functions are discrete. -/
theorem coe_integral (m : D05Mesh L κ) (ψ : Time → M.X m) (μ : Measure Time) :
    ∫ s, (ψ s : M.H) ∂μ = ((∫ s, ψ s ∂μ : M.X m) : M.H) := by
  have := X_complete hP m
  have hanti : AntilipschitzWith 1 (M.X m).subtypeL :=
    ContinuousLinearMap.antilipschitz_of_bound _ (fun x => by simp)
  exact (M.X m).subtypeL.integral_comp_comm' hanti ψ

/-- The V_1 norm of an integral of discrete-valued functions. -/
theorem vnorm1_integral_le (m : D05Mesh L κ) (ψ : Time → M.X m) (μ : Measure Time) :
    M.vnorm 1 ((∫ s, ψ s ∂μ : M.X m) : M.H) ≤ ∫ s, M.vnorm 1 (ψ s : M.H) ∂μ := by
  have := X_complete hP m
  have := V_complete hP 1 (by norm_num) (by norm_num)
  rw [← norm_iotaV hP, ← (iotaV hP m).integral_comp_comm' (iotaV_antilipschitz hP m)]
  refine (norm_integral_le_integral_norm _).trans_eq ?_
  simp only [norm_iotaV]

theorem d1_le_vnorm1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ B.bound "L02_d" * B.bound "L02_eq" * M.vnorm 1 f := by
  have h1 := d1_le_nj1 hP hf
  have h2 := nj1_le_vnorm1 hP hf
  have hb := bound_pos B "L02_d" 0 0 0
  calc M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := h1
    _ ≤ B.bound "L02_d" * (B.bound "L02_eq" * M.vnorm 1 f) := by gcongr
    _ = _ := by ring

theorem vnorm1_le_d1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.vnorm 1 f ≤ B.bound "L02_eq" * B.bound "L02_d" * M.d1 f := by
  have h1 := vnorm1_le_nj1 hP hf
  have h2 := nj1_le_d1 hP hf
  have hb := bound_pos B "L02_eq" 0 0 0
  calc M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := h1
    _ ≤ B.bound "L02_eq" * (B.bound "L02_d" * M.d1 f) := by gcongr
    _ = _ := by ring

end Premise

/-- The discrete small solution: discrete values, energy bound, and its strong mild form. -/
structure DiscreteSol (M : Model.{u} L κ) (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ)
    (f : M.H) : Prop where
  small : M.SmallSolution B σ (some m) f (M.solution B σ (some m) f)
  ebound : M.EBound σ (M.solution B σ (some m) f) (2 * D14ell B σ * ‖f‖)
  mem : ∀ t, M.solution B σ (some m) f t ∈ M.X m
  mild : ∀ t, M.solution B σ (some m) f t =
    (M.Th m t (M.Pi m f) : M.H) +
      ∫ s in Iic t, (M.Th m (t - s) (M.Pi m (M.nonlinear (M.solution B σ (some m) f s))) : M.H)
        ∂timeMeasure

theorem discreteSol (hP : Premises M B) {σ : ℝ} (hR : RateFacts M B σ) {f : M.H}
    (hf : ‖f‖ ≤ D14r B σ) (m : D05Mesh L κ) : DiscreteSol M B σ m f := by
  obtain ⟨hex, heb⟩ := hR.small (some m) f hf
  have hs := solution_spec hex
  set u := M.solution B σ (some m) f with hu
  have heq : u = M.linearFlow (some m) f + M.Q σ (some m) u u := hs.2.2.2.2
  have hps : M.ProductSource σ u u := hs.2.2.1
  -- the weak Duhamel formula
  have hQ : ∀ t, M.Q σ (some m) u u t =
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (M.weakProduct (u s) (u s))) : M.H)
        ∂timeMeasure := by
    intro t
    change M.Kweak σ (some m) (M.productClass σ u u) t = _
    rw [productClass_eq hps, Kweak_discrete hR]
  have hpt : ∀ t, u t = (M.Th m t (M.Pi m f) : M.H) +
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (M.weakProduct (u s) (u s))) : M.H)
        ∂timeMeasure := by
    intro t
    have := congrFun heq t
    rw [Pi.add_apply, hQ t] at this
    exact this
  have hmem : ∀ t, u t ∈ M.X m := by
    intro t
    rw [hpt t, coe_integral hP]
    exact (M.X m).add_mem (M.Th m t (M.Pi m f)).2 (Subtype.mem _)
  refine ⟨hs, heb, hmem, fun t => ?_⟩
  change u t = (M.Th m t (M.Pi m f) : M.H) +
    ∫ s in Iic t, (M.Th m (t - s) (M.Pi m (M.nonlinear (u s))) : M.H) ∂timeMeasure
  rw [hpt t]
  congr 1
  refine setIntegral_congr_fun measurableSet_Iic (fun s _ => ?_)
  have hv : u s ∈ (M.V 1).carrier := X_mem_V1 hP ⟨u s, hmem s⟩
  rw [weakProduct_eq hR hv hv, PiMinus_iota hR]
  rfl

/-- The discrete solution as a continuous discrete-valued curve. -/
theorem discrete_continuous {σ : ℝ} {m : D05Mesh L κ} {f : M.H} (hD : DiscreteSol M B σ m f) :
    Continuous (fun t => (⟨M.solution B σ (some m) f t, hD.mem t⟩ : M.X m)) :=
  hD.small.2.1.1.1.subtype_mk _

end OrderingError.Spec11.T1.Kernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/KernelDuhamel.lean <==
import OrderingError.Spec11.Threads.T1.KernelDiscrete

   
                                                                                                        
                                                                   
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Kernel
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Premise
variable (hP : Premises M B)
include hP

theorem T_semigroup_add (a b : Time) (x : M.H) : M.T (a + b) x = M.T a (M.T b x) := by
  obtain ⟨-, -, hsg, -⟩ := hP.L01.b
  rw [hsg.2.1 a b]; rfl

theorem T_zero_apply (x : M.H) : M.T 0 x = x := by
  obtain ⟨-, -, hsg, -⟩ := hP.L01.b
  rw [hsg.1]; rfl

theorem T_joint : Continuous (fun p : Time × M.H => M.T p.1 p.2) := by
  obtain ⟨-, -, hsg, -⟩ := hP.L01.b
  refine continuous_prod_of_continuous_lipschitzWith' _ 1 (fun a => ?_) (fun b => hsg.2.2 b)
  refine LipschitzWith.of_dist_le_mul fun x y => ?_
  rw [dist_eq_norm, dist_eq_norm, ← map_sub, NNReal.coe_one, one_mul]
  have h := T_norm_le hP a (x - y)
  have he : Real.exp (-D01lambda L * a) ≤ 1 := by
    rw [Real.exp_le_one_iff]
    have : 0 ≤ D01lambda L := lambda_nonneg L
    nlinarith [a.coe_nonneg]
  nlinarith [norm_nonneg (x - y)]

end Premise

theorem timeMeasure_Iic_lt_top (t : Time) : timeMeasure (Iic t) < ∞ := by
  unfold timeMeasure
  rw [time_embedding.comap_apply]
  refine lt_of_le_of_lt (Measure.restrict_apply_le _ _) ?_
  have hsub : (fun t : Time => (t : ℝ)) '' Iic t ⊆ Icc 0 (t : ℝ) := by
    rintro _ ⟨s, hs, rfl⟩; exact ⟨s.coe_nonneg, by exact_mod_cast hs⟩
  exact lt_of_le_of_lt (measure_mono hsub) (by simp)

theorem timeMeasure_Iic_zero : timeMeasure (Iic (0 : Time)) = 0 := by
  have : (Iic (0 : Time)) = {0} := by
    ext s; simp only [mem_Iic, mem_singleton_iff]; exact nonpos_iff_eq_zero
  rw [this, timeMeasure_singleton]

section Smooth
variable (hP : Premises M B)
include hP

theorem V1_val_continuous : Continuous (M.V 1).val := by
  obtain ⟨-, -, -, -, hc, -⟩ := hP.Q01.a
  exact hc 1 (by norm_num) (by norm_num)

/-- The inclusion V_1 into H as a bounded operator. -/
def valV1 : (M.V 1).Space →L[ℂ] M.H := ⟨(M.V 1).val, V1_val_continuous hP⟩

theorem T_V1_bound {ε : Time} (hε : 0 < ε) (x : M.H) :
    M.T ε x ∈ (M.V 1).carrier ∧
    M.vnorm 1 (M.T ε x) ≤
      B.bound "L03_b" 0 0 1 * kw (1 / 2) ε * Real.exp (-D01lambda L * ε) * ‖x‖ := by
  have h := hP.L03.b 0 1 le_rfl zero_le_one (by norm_num) ε hε x (mem_V0 hP x)
  rw [vnorm_zero_eq hP] at h
  have hk : D01tw ε ^ (-(1 - 0) / 2 : ℝ) = kw (1 / 2) ε := by unfold D01tw kw; norm_num
  rw [hk] at h
  exact ⟨h.1, h.2⟩

/-- Smoothing from H into V_1 at a fixed positive time. -/
def smoothV1 (ε : Time) (hε : 0 < ε) : M.H →L[ℂ] (M.V 1).Space :=
  LinearMap.mkContinuous
    { toFun := fun x => (M.V 1).ofH (M.T ε x)
      map_add' := fun x y => by
        rw [map_add]; exact ofH_add _ (T_V1_bound hP hε x).1 (T_V1_bound hP hε y).1
      map_smul' := fun c x => by
        rw [map_smul]; exact ofH_smul _ c (T_V1_bound hP hε x).1 }
    (B.bound "L03_b" 0 0 1 * kw (1 / 2) ε * Real.exp (-D01lambda L * ε))
    (fun x => (T_V1_bound hP hε x).2)

theorem smoothV1_apply (ε : Time) (hε : 0 < ε) (x : M.H) :
    smoothV1 hP ε hε x = (M.V 1).ofH (M.T ε x) := rfl

end Smooth

/-- The V_1-valued Duhamel integrand. -/
def Psi (M : Model.{u} L κ) (g : Time → M.H) (t s : Time) : (M.V 1).Space :=
  (M.V 1).ofH (M.T (t - s) (g s))

section PsiFacts
variable (hP : Premises M B)
include hP

theorem Psi_eq_smooth {g : Time → M.H} {t s ε : Time} (hε : 0 < ε) (hs : s + ε ≤ t) :
    Psi M g t s = smoothV1 hP ε hε (M.T (t - s - ε) (g s)) := by
  have hle : ε ≤ t - s := le_tsub_of_add_le_left hs
  rw [smoothV1_apply, ← T_semigroup_add hP, add_tsub_cancel_of_le hle]
  rfl

theorem Psi_continuousAt {g : Time → M.H} (hg : Continuous g) {t s₀ : Time} (hs₀ : s₀ < t) :
    ContinuousAt (Psi M g t) s₀ := by
  set ε : Time := (t - s₀) / 2 with hεdef
  have hε : 0 < ε := half_pos (tsub_pos_of_lt hs₀)
  have hlt : s₀ + ε < t := by
    have h1 : ((s₀ + ε : Time) : ℝ) < t := by
      simp only [ε, NNReal.coe_add, NNReal.coe_div, NNReal.coe_sub hs₀.le, NNReal.coe_ofNat]
      have : (s₀ : ℝ) < t := hs₀
      linarith
    exact_mod_cast h1
  have hopen : IsOpen {s : Time | s + ε < t} :=
    isOpen_lt (continuous_id.add continuous_const) continuous_const
  have hev : Psi M g t =ᶠ[𝓝 s₀] fun s => smoothV1 hP ε hε (M.T (t - s - ε) (g s)) := by
    filter_upwards [hopen.mem_nhds hlt] with s hs
    exact Psi_eq_smooth hP hε (le_of_lt hs)
  have hc : Continuous fun s => smoothV1 hP ε hε (M.T (t - s - ε) (g s)) :=
    (smoothV1 hP ε hε).continuous.comp
      ((T_joint hP).comp (((continuous_const.sub continuous_id).sub continuous_const).prodMk hg))
  exact hc.continuousAt.congr hev.symm

theorem Psi_val {g : Time → M.H} {t s : Time} (hs : s < t) :
    (M.V 1).val (Psi M g t s) = M.T (t - s) (g s) :=
  val_ofH _ (T_V1_bound hP (tsub_pos_of_lt hs) _).1

theorem Psi_norm {g : Time → M.H} {t s : Time} (hs : s < t) :
    ‖Psi M g t s‖ ≤ B.bound "L03_b" 0 0 1 * kw (1 / 2) ((t : ℝ) - s) *
      Real.exp (-D01lambda L * ((t : ℝ) - s)) * ‖g s‖ := by
  have h := (T_V1_bound hP (tsub_pos_of_lt hs) (g s)).2
  rw [NNReal.coe_sub hs.le] at h
  exact h

theorem Psi_aesm {g : Time → M.H} (hg : Continuous g) (t : Time) :
    AEStronglyMeasurable (Psi M g t) (timeMeasure.restrict (Iic t)) := by
  have hco : ContinuousOn (Psi M g t) (Iio t) :=
    fun s hs => (Psi_continuousAt hP hg hs).continuousWithinAt
  have h1 := hco.aestronglyMeasurable (μ := timeMeasure) measurableSet_Iio
  rwa [Measure.restrict_congr_set (Iio_ae_eq_Iic (μ := timeMeasure))] at h1

theorem Psi_norm_le_const {g : Time → M.H} {G : ℝ} (hG : ∀ s, ‖g s‖ ≤ G) {t s : Time}
    (hs : s < t) :
    ‖Psi M g t s‖ ≤ B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s) := by
  have h := Psi_norm hP (g := g) hs
  have hk := kw_nonneg (1 / 2) ((t : ℝ) - s) (by have : (s : ℝ) < t := hs; linarith)
  have he : Real.exp (-D01lambda L * ((t : ℝ) - s)) ≤ 1 := by
    rw [Real.exp_le_one_iff]
    have : (s : ℝ) < t := hs
    nlinarith [lambda_nonneg L]
  have hc := bound_pos B "L03_b" 0 0 1
  calc ‖Psi M g t s‖ ≤ _ := h
    _ ≤ B.bound "L03_b" 0 0 1 * kw (1 / 2) ((t : ℝ) - s) * 1 * G :=
        mul_le_mul (mul_le_mul_of_nonneg_left he (by positivity)) (hG s) (norm_nonneg _)
          (by positivity)
    _ = _ := by ring

theorem Psi_integrableOn {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG : ∀ s, ‖g s‖ ≤ G)
    (t : Time) : IntegrableOn (Psi M g t) (Iic t) timeMeasure := by
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with h | h
  · rw [← h]
    have h0 : timeMeasure.restrict (Iic (0 : Time)) = 0 :=
      Measure.restrict_eq_zero.mpr timeMeasure_Iic_zero
    change Integrable _ (timeMeasure.restrict (Iic (0 : Time)))
    rw [h0]; exact integrable_zero_measure
  · have hint := (time_kernel_integrable (a := 1 / 2) (b := 0) (by norm_num) (by norm_num)
      le_rfl (by norm_num) h).const_mul (B.bound "L03_b" 0 0 1 * G)
    refine Integrable.mono' hint (Psi_aesm hP hg t) ?_
    refine (ae_restrict_iff' measurableSet_Iic).mpr ?_
    filter_upwards [ae_time_ne t] with s hst hs
    rw [kw_zero, mul_one]
    exact Psi_norm_le_const hP hG (lt_of_le_of_ne hs hst)

/-- The H-valued integral over any measurable part of Iic t is the inclusion of the
V_1-valued integral. -/
theorem integral_eq_val_Psi {g : Time → M.H} (hg : Continuous g) {G : ℝ}
    (hG : ∀ s, ‖g s‖ ≤ G) {t : Time} {S : Set Time} (hS : MeasurableSet S) (hSt : S ⊆ Iic t) :
    ∫ s in S, M.T (t - s) (g s) ∂timeMeasure =
      (M.V 1).val (∫ s in S, Psi M g t s ∂timeMeasure) := by
  have := V_complete hP 1 (by norm_num) (by norm_num)
  have hint : IntegrableOn (Psi M g t) S timeMeasure := (Psi_integrableOn hP hg hG t).mono_set hSt
  change _ = valV1 hP (∫ s in S, Psi M g t s ∂timeMeasure)
  rw [← (valV1 hP).integral_comp_comm hint]
  refine setIntegral_congr_ae hS ?_
  filter_upwards [ae_time_ne t] with s hst hs
  exact (Psi_val hP (lt_of_le_of_ne (hSt hs) hst)).symm

theorem Kstrong_mem {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG : ∀ s, ‖g s‖ ≤ G)
    (t : Time) :
    M.Kstrong g t ∈ (M.V 1).carrier ∧
      (M.V 1).ofH (M.Kstrong g t) = ∫ s in Iic t, Psi M g t s ∂timeMeasure := by
  have h := integral_eq_val_Psi hP hg hG measurableSet_Iic (subset_refl (Iic t))
  change ∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure ∈ _ ∧ (M.V 1).ofH
    (∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure) = _
  rw [h]
  exact ⟨Subtype.mem _, ofH_val _ _⟩

end PsiFacts

theorem integral_Iic_zero_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (F : Time → E) : ∫ s in Iic (0 : Time), F s ∂timeMeasure = 0 := by
  rw [Measure.restrict_eq_zero.mpr timeMeasure_Iic_zero, integral_zero_measure]

/-- The scalar tail integral of the V_1 kernel. -/
theorem kw_half_interval {a t : ℝ} (ha : 0 ≤ a) (hat : a ≤ t) :
    ∫ x in a..t, kw (1 / 2) (t - (Real.toNNReal x : ℝ)) ≤
      2 * Real.sqrt (t - a) + (t - a) := by
  have hcongr : ∫ x in a..t, kw (1 / 2) (t - (Real.toNNReal x : ℝ)) =
      ∫ x in a..t, kw (1 / 2) (t - x) := by
    refine intervalIntegral.integral_congr (fun x hx => ?_)
    rw [uIcc_of_le hat] at hx
    simp only [Real.coe_toNNReal _ (ha.trans hx.1)]
  rw [hcongr, intervalIntegral.integral_comp_sub_left (fun x => kw (1 / 2) x) t, sub_self]
  have h := integral_kw_le (b := 1 / 2) (t := t - a) (by norm_num) (by norm_num) (by linarith)
  have hs : (t - a) ^ (1 - 1 / 2 : ℝ) / (1 - 1 / 2) = 2 * Real.sqrt (t - a) := by
    rw [Real.sqrt_eq_rpow]; norm_num; ring
  linarith [hs ▸ h]

section Bounds
variable (hP : Premises M B)
include hP

theorem integrableOn_T_comp {g : Time → M.H} (hg : Continuous g) {G : ℝ}
    (hG : ∀ s, ‖g s‖ ≤ G) (a : Time) :
    IntegrableOn (fun s => M.T (a - s) (g s)) (Iic a) timeMeasure := by
  have hc : Continuous fun s => M.T (a - s) (g s) :=
    (T_joint hP).comp ((continuous_const.sub continuous_id).prodMk hg)
  refine Measure.integrableOn_of_bounded (timeMeasure_Iic_lt_top a).ne
    hc.aestronglyMeasurable (M := G) (Eventually.of_forall fun s => ?_)
  refine (T_norm_le hP _ _).trans ?_
  have he : Real.exp (-D01lambda L * ((a - s : Time) : ℝ)) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [lambda_nonneg L, (a - s).coe_nonneg]
  nlinarith [norm_nonneg (g s), hG s, Real.exp_pos (-D01lambda L * ((a - s : Time) : ℝ))]

/-- The weighted V_1 bound of the strong Duhamel integral. -/
theorem Kstrong_weighted {g : Time → M.H} (hg : Continuous g) {G ν : ℝ} (hG0 : 0 ≤ G)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hGs : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-(2 * ν) * s))
    (t : Time) :
    Real.exp (ν * t) * M.vnorm 1 (M.Kstrong g t) ≤
      B.bound "L03_b" 0 0 1 * G * kernelConst (1 / 2) 0 (min (D01lambda L - ν) ν / 2) *
        Real.exp (-(min (D01lambda L - ν) ν / 2) * t) := by
  set δ := min (D01lambda L - ν) ν
  have hδ : 0 < δ := lt_min (by linarith) hν
  have hG' : ∀ s, ‖g s‖ ≤ G := fun s => (hGs s).trans (by
    have : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    nlinarith)
  obtain ⟨-, heq⟩ := Kstrong_mem hP hg hG' t
  have hv : M.vnorm 1 (M.Kstrong g t) = ‖∫ s in Iic t, Psi M g t s ∂timeMeasure‖ := by
    unfold Model.vnorm D03Subspace.size; rw [heq]
  have hc3 := bound_pos B "L03_b" 0 0 1
  have hK := kernelConst_pos (a := 1 / 2) (b := 0) (by norm_num) (by norm_num) (half_pos hδ)
  rw [hv]
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with h | h
  · rw [← h, integral_Iic_zero_time, norm_zero, mul_zero]; positivity
  · set C := B.bound "L03_b" 0 0 1 * G * Real.exp (-ν * t) * Real.exp (-(δ / 2) * t)
    have hC : 0 ≤ C := by positivity
    have hpt : ∀ s : Time, 0 < s → s < t →
        ‖Psi M g t s‖ ≤ C * Real.exp (-(δ / 2) * t) * (kw (1 / 2) ((t : ℝ) - s) * kw 0 s) := by
      intro s hs0 hst
      have hst' : (s : ℝ) < t := hst
      have h1 := Psi_norm hP (g := g) hst
      have hgap := exp_gap (lam := D01lambda L) (ν := ν) (δ := δ) (t := t) (s := s)
        (min_le_left _ _) (min_le_right _ _) s.coe_nonneg hst'.le
      have hk := kw_nonneg (1 / 2) ((t : ℝ) - s) (by linarith)
      have hsplit : Real.exp (-δ * t) =
          Real.exp (-(δ / 2) * t) * Real.exp (-(δ / 2) * t) := by
        rw [← Real.exp_add]; ring_nf
      calc ‖Psi M g t s‖ ≤ B.bound "L03_b" 0 0 1 * kw (1 / 2) ((t : ℝ) - s) *
            Real.exp (-D01lambda L * ((t : ℝ) - s)) * ‖g s‖ := h1
        _ ≤ B.bound "L03_b" 0 0 1 * kw (1 / 2) ((t : ℝ) - s) *
            Real.exp (-D01lambda L * ((t : ℝ) - s)) * (G * Real.exp (-(2 * ν) * s)) := by
          gcongr; exact hGs s
        _ = B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s) *
            (Real.exp (-D01lambda L * ((t : ℝ) - s)) * Real.exp (-(2 * ν) * s)) := by ring
        _ ≤ B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s) *
            (Real.exp (-ν * t) * Real.exp (-δ * t)) := by gcongr
        _ = C * Real.exp (-(δ / 2) * t) * (kw (1 / 2) ((t : ℝ) - s) * kw 0 s) := by
          rw [kw_zero, hsplit]; simp only [C]; ring
    have hker := norm_integral_le_kernel (Psi M g t) h (by norm_num) (by norm_num) le_rfl
      (by norm_num) (half_pos hδ) hC hpt
    have hmin : (min (t : ℝ) 1) ^ (1 - 1 / 2 - 0 : ℝ) ≤ 1 :=
      Real.rpow_le_one (le_min t.coe_nonneg zero_le_one) (min_le_right _ _) (by norm_num)
    have he : Real.exp (ν * t) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
    calc Real.exp (ν * t) * ‖∫ s in Iic t, Psi M g t s ∂timeMeasure‖
        ≤ Real.exp (ν * t) * (C * kernelConst (1 / 2) 0 (δ / 2) * 1) := by
          gcongr
          exact hker.trans (mul_le_mul_of_nonneg_left hmin (by positivity))
      _ = B.bound "L03_b" 0 0 1 * G * kernelConst (1 / 2) 0 (δ / 2) *
            Real.exp (-(δ / 2) * t) * (Real.exp (ν * t) * Real.exp (-ν * t)) := by
          simp only [C]; ring
      _ = _ := by rw [he, mul_one]

/-- The tail estimate behind the V_1 continuity of the Duhamel integral. -/
theorem Kstrong_tail {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG0 : 0 ≤ G)
    (hG : ∀ s, ‖g s‖ ≤ G) (t ε : Time) (hε : 0 < ε) :
    ‖(M.V 1).ofH (M.Kstrong g t) - smoothV1 hP ε hε (M.Kstrong g (t - ε))‖ ≤
      B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt ε + ε) := by
  have hc3 := bound_pos B "L03_b" 0 0 1
  have hε' : (0 : ℝ) < ε := hε
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with h0 | htpos
  · -- t = 0
    have hK0 : M.Kstrong g t = 0 := by
      rw [← h0]; exact integral_Iic_zero_time _
    have hK0' : M.Kstrong g (t - ε) = 0 := by
      rw [← h0, zero_tsub]; exact integral_Iic_zero_time _
    rw [hK0, hK0', map_zero, ofH_zero, sub_zero, norm_zero]
    have := Real.sqrt_nonneg (ε : ℝ)
    positivity
  have hkint : IntegrableOn (fun s : Time => kw (1 / 2) ((t : ℝ) - s)) (Iic t) timeMeasure := by
    have := time_kernel_integrable (a := 1 / 2) (b := 0) (by norm_num) (by norm_num) le_rfl
      (by norm_num) htpos
    simpa only [kw_zero, mul_one] using this
  -- general bound on a final segment
  have hseg : ∀ a : Time, a ≤ t → (t : ℝ) - a ≤ ε →
      ‖∫ s in Ioc a t, Psi M g t s ∂timeMeasure‖ ≤
        B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt ε + ε) := by
    intro a hat hta
    have hb : IntegrableOn (fun s : Time => B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s))
        (Ioc a t) timeMeasure := (hkint.mono_set Ioc_subset_Iic_self).const_mul _
    calc ‖∫ s in Ioc a t, Psi M g t s ∂timeMeasure‖
        ≤ ∫ s in Ioc a t, B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s) ∂timeMeasure := by
          refine norm_integral_le_of_norm_le hb ?_
          refine (ae_restrict_iff' measurableSet_Ioc).mpr ?_
          filter_upwards [ae_time_ne t] with s hst hs
          exact Psi_norm_le_const hP hG (lt_of_le_of_ne hs.2 hst)
      _ = B.bound "L03_b" 0 0 1 * G *
            ∫ x in (a : ℝ)..t, kw (1 / 2) ((t : ℝ) - (Real.toNNReal x : ℝ)) := by
          rw [integral_const_mul, setIntegral_Ioc_time _ hat]
      _ ≤ B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt ((t : ℝ) - a) + ((t : ℝ) - a)) := by
          gcongr
          exact kw_half_interval a.coe_nonneg (by exact_mod_cast hat)
      _ ≤ B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt ε + ε) := by
          gcongr
  rcases le_or_gt t ε with hte | hte
  · -- t ≤ ε
    have hK0' : M.Kstrong g (t - ε) = 0 := by
      rw [tsub_eq_zero_of_le hte]; exact integral_Iic_zero_time _
    rw [hK0', map_zero, sub_zero]
    obtain ⟨-, heq⟩ := Kstrong_mem hP hg hG t
    rw [heq]
    have hae : (Iic t : Set Time) =ᵐ[timeMeasure] Ioc 0 t := by
      have : Ioc (0 : Time) t = Iic t \ {0} := by
        ext s; simp [pos_iff_ne_zero, and_comm]
      rw [this]
      exact (sdiff_null_ae_eq_self (timeMeasure_singleton 0)).symm
    rw [setIntegral_congr_set hae]
    exact hseg 0 zero_le (by simpa using (show (t : ℝ) ≤ ε from hte))
  · -- ε < t
    set a := t - ε with hadef
    have hat : a ≤ t := tsub_le_self
    have haε : a + ε = t := tsub_add_cancel_of_le hte.le
    have hcoe : (t : ℝ) - a = ε := by
      rw [hadef, NNReal.coe_sub hte.le]; ring
    -- T ε (K a) as an integral over Iic a
    have hTK : M.T ε (M.Kstrong g a) = ∫ s in Iic a, M.T (t - s) (g s) ∂timeMeasure := by
      change M.T ε (∫ s in Iic a, M.T (a - s) (g s) ∂timeMeasure) = _
      rw [← (M.T ε).integral_comp_comm (integrableOn_T_comp hP hg hG a)]
      refine setIntegral_congr_fun measurableSet_Iic (fun s hs => ?_)
      rw [← T_semigroup_add hP]
      congr 2
      rw [← add_tsub_assoc_of_le hs, add_comm, haε]
    have hFint : IntegrableOn (fun s => M.T (t - s) (g s)) (Iic t) timeMeasure :=
      integrableOn_T_comp hP hg hG t
    have hdiff : M.Kstrong g t - M.T ε (M.Kstrong g a) =
        ∫ s in Ioc a t, M.T (t - s) (g s) ∂timeMeasure := by
      rw [hTK]
      change ∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure - _ = _
      rw [← setIntegral_sdiff measurableSet_Iic hFint (Iic_subset_Iic.mpr hat), Iic_sdiff_Iic]
    have hmemK := (Kstrong_mem hP hg hG t).1
    have hmemT := (T_V1_bound hP hε (M.Kstrong g a)).1
    rw [smoothV1_apply, ← ofH_sub _ hmemK hmemT, hdiff,
      integral_eq_val_Psi hP hg hG measurableSet_Ioc Ioc_subset_Iic_self, ofH_val]
    exact hseg a hat (by rw [hcoe])

/-- The strong Duhamel integral is a continuous V_1-valued curve. -/
theorem Kstrong_V1_continuous {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG0 : 0 ≤ G)
    (hG : ∀ s, ‖g s‖ ≤ G) (hKc : Continuous (M.Kstrong g)) :
    Continuous (fun t => (M.V 1).ofH (M.Kstrong g t)) := by
  set e : ℕ → Time := fun n => Real.toNNReal (1 / ((n : ℝ) + 1)) with hedef
  have he : ∀ n, 0 < e n := fun n => by
    simp only [e, Real.toNNReal_pos]; positivity
  have hecoe : ∀ n, ((e n : Time) : ℝ) = 1 / ((n : ℝ) + 1) := fun n =>
    Real.coe_toNNReal _ (by positivity)
  set F : ℕ → Time → (M.V 1).Space := fun n t =>
    smoothV1 hP (e n) (he n) (M.Kstrong g (t - e n))
  have hFc : ∀ n, Continuous (F n) := fun n =>
    (smoothV1 hP (e n) (he n)).continuous.comp (hKc.comp (continuous_id.sub continuous_const))
  have hc3 := bound_pos B "L03_b" 0 0 1
  have hlim : Tendsto (fun n : ℕ => B.bound "L03_b" 0 0 1 * G *
      (2 * Real.sqrt (1 / ((n : ℝ) + 1)) + 1 / ((n : ℝ) + 1))) atTop (𝓝 0) := by
    have h0 : Tendsto (fun n : ℕ => 1 / ((n : ℝ) + 1)) atTop (𝓝 0) :=
      tendsto_one_div_add_atTop_nhds_zero_nat
    have hc : Continuous fun x : ℝ => B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt x + x) :=
      continuous_const.mul ((continuous_const.mul Real.continuous_sqrt).add continuous_id)
    have := (hc.tendsto 0).comp h0
    simp only [Real.sqrt_zero, mul_zero, add_zero] at this
    exact this
  have hU : TendstoUniformly F (fun t => (M.V 1).ofH (M.Kstrong g t)) atTop := by
    rw [Metric.tendstoUniformly_iff]
    intro η hη
    filter_upwards [hlim.eventually (gt_mem_nhds hη)] with n hn t
    rw [dist_eq_norm]
    calc ‖(M.V 1).ofH (M.Kstrong g t) - F n t‖ ≤
        B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt (e n) + e n) :=
          Kstrong_tail hP hg hG0 hG t (e n) (he n)
      _ < η := by rw [hecoe]; exact hn
  exact hU.continuous (Frequently.of_forall hFc)

end Bounds

end OrderingError.Spec11.T1.Kernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/KernelFacts.lean <==
import OrderingError.Spec11.Threads.T1.KernelScalar

   
                                                                                                    
                                                                        
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Kernel
universe u

theorem bound_pos (B : D01Budget) (tag : String) (σ s r : ℝ) : 0 < B.bound tag σ s r := by
  unfold D01Budget.bound; positivity

theorem one_le_bound (B : D01Budget) (tag : String) (σ s r : ℝ) : 1 ≤ B.bound tag σ s r := by
  unfold D01Budget.bound; linarith [abs_nonneg (B.raw tag σ s r)]

theorem D14ell_pos (B : D01Budget) (σ : ℝ) : 0 < D14ell B σ :=
  lt_of_lt_of_le (bound_pos B _ _ _ _) (le_max_left _ _)

theorem D14b_pos (B : D01Budget) (σ : ℝ) : 0 < D14b B σ :=
  lt_of_lt_of_le one_pos (le_max_left _ _)

theorem D14R_pos (B : D01Budget) (σ : ℝ) : 0 < D14R B σ := by
  unfold D14R; have := D14b_pos B σ; positivity

theorem D14r_pos (B : D01Budget) (σ : ℝ) : 0 < D14r B σ := by
  unfold D14r; have := D14R_pos B σ; have := D14ell_pos B σ; positivity

theorem lambda_pos (L : ℝ) (hL : 0 < L) : 0 < D01lambda L := by
  unfold D01lambda D01a D01p
  have h1 : 0 < Real.sqrt (2 * L) := Real.sqrt_pos.mpr (by linarith)
  have h2 : 0 < Real.sqrt (2 * L) * L / Real.pi := by positivity
  positivity

theorem lambda_nonneg (L : ℝ) : 0 ≤ D01lambda L := by
  unfold D01lambda D01a; positivity

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Premise
variable (hP : Premises M B)
include hP

theorem V_nest {r s : ℝ} (h0 : 0 ≤ r) (hrs : r ≤ s) (hs3 : s ≤ 3) {x : M.H}
    (hx : x ∈ (M.V s).carrier) : x ∈ (M.V r).carrier := by
  obtain ⟨-, -, -, -, -, -, hnest, -⟩ := hP.Q01.a
  exact hnest r s h0 hrs hs3 hx

theorem X_mem_V2 {m : D05Mesh L κ} (x : M.X m) : (x : M.H) ∈ (M.V 2).carrier := by
  obtain ⟨-, -, -, -, -, -, -, -, -, -, hX⟩ := hP.Q01.a
  exact hX m x.2

theorem X_mem_V1 {m : D05Mesh L κ} (x : M.X m) : (x : M.H) ∈ (M.V 1).carrier :=
  V_nest hP (by norm_num) (by norm_num) (by norm_num) (X_mem_V2 hP x)

theorem X_finiteDimensional (m : D05Mesh L κ) : FiniteDimensional ℂ (M.X m) := by
  obtain ⟨-, -, -, -, -, -, -, -, -, hfin, -⟩ := hP.Q01.a
  exact hfin m

theorem vnorm_zero_eq (f : M.H) : M.vnorm 0 f = ‖f‖ := by
  obtain ⟨-, hv, -⟩ := hP.Q01.a
  exact hv f

theorem mem_V0 (f : M.H) : f ∈ (M.V 0).carrier := by
  obtain ⟨hV, -⟩ := hP.Q01.a
  rw [hV]; trivial

/-- The ambient norm is controlled by the V_1 norm, with a budget constant. -/
theorem norm_le_vnorm1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    ‖f‖ ≤ B.bound "L02_embed" 0 1 0 * M.vnorm 1 f := by
  have h := hP.L02.a.2.2.2 0 1 le_rfl zero_le_one (by norm_num) f hf
  rwa [vnorm_zero_eq hP] at h

theorem vnorm1_le_vnorm2 {f : M.H} (hf : f ∈ (M.V 2).carrier) :
    M.vnorm 1 f ≤ B.bound "L02_embed" 0 2 1 * M.vnorm 2 f :=
  hP.L02.a.2.2.2 1 2 zero_le_one (by norm_num) (by norm_num) f hf

theorem nj1_le_d1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.nj 1 f ≤ B.bound "L02_d" * M.d1 f := by
  have h := (hP.L02.a.2.1 f hf).1
  have hb := bound_pos B "L02_d" 0 0 0
  have := mul_le_mul_of_nonneg_left h hb.le
  rwa [← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] at this

theorem d1_le_nj1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := (hP.L02.a.2.1 f hf).2

theorem vnorm1_le_nj1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := by
  have h := (hP.L02.a.1 1 le_rfl (by norm_num) f (by exact_mod_cast hf)).1
  have hb := bound_pos B "L02_eq" 0 0 0
  have := mul_le_mul_of_nonneg_left h hb.le
  rw [← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] at this
  exact_mod_cast this

theorem nj1_le_vnorm1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.nj 1 f ≤ B.bound "L02_eq" * M.vnorm 1 f := by
  have h := (hP.L02.a.1 1 le_rfl (by norm_num) f (by exact_mod_cast hf)).2
  exact_mod_cast h

theorem norm_project_le (m : D05Mesh L κ) (f : M.H) : ‖M.project m f‖ ≤ ‖f‖ := by
  have horth := hP.L04.a.1 m f (M.Pi m f)
  have hsplit : f = M.project m f + (f - M.project m f) := by abel
  have hpy := norm_add_sq_eq_norm_sq_add_norm_sq_of_inner_eq_zero (M.project m f)
    (f - M.project m f) horth
  rw [← hsplit] at hpy
  have h0 := sq_nonneg ‖f - M.project m f‖
  have : ‖M.project m f‖ ^ 2 ≤ ‖f‖ ^ 2 := by linarith
  exact (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp this

theorem norm_Pi_le (m : D05Mesh L κ) (f : M.H) : ‖M.Pi m f‖ ≤ ‖f‖ :=
  norm_project_le hP m f

theorem Th_norm_le (m : D05Mesh L κ) (t : Time) (x : M.X m) :
    ‖M.Th m t x‖ ≤ Real.exp (-D01lambda L * t) * ‖x‖ :=
  ((M.Th m t).le_opNorm x).trans
    (mul_le_mul_of_nonneg_right ((hP.L05.c m).1 t) (norm_nonneg _))

theorem T_norm_le (t : Time) (x : M.H) :
    ‖M.T t x‖ ≤ Real.exp (-D01lambda L * t) * ‖x‖ :=
  ((M.T t).le_opNorm x).trans (mul_le_mul_of_nonneg_right (hP.L01.c.1 t) (norm_nonneg _))

end Premise

/-! Energy qualification gives pointwise bounds. -/

theorem energy_point {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) (t : Time) :
    Real.exp (σ * t) * ‖w t‖ ≤ M.energy σ w := by
  obtain ⟨-, ⟨R, hR⟩, -, -⟩ := hw
  have hbdd : BddAbove (Set.range (fun t : Time => Real.exp (σ * t) * ‖w t‖)) :=
    ⟨R, by rintro _ ⟨s, rfl⟩; exact hR s⟩
  unfold Model.energy
  have h1 := le_csSup hbdd (Set.mem_range_self t)
  have h2 := Real.sqrt_nonneg (∫ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ∂timeMeasure)
  linarith

theorem ebound_point {σ R : ℝ} {w : M.Trajectory} (hw : M.EBound σ w R) (t : Time) :
    ‖w t‖ ≤ R * Real.exp (-σ * t) := by
  have h := (energy_point hw.1 t).trans hw.2
  have he := Real.exp_pos (σ * t)
  have hinv : Real.exp (-σ * t) = (Real.exp (σ * t))⁻¹ := by rw [← Real.exp_neg]; ring_nf
  rw [hinv, ← div_eq_mul_inv, le_div_iff₀ he, mul_comm]
  exact h

theorem solution_spec {σ : ℝ} {d : Option (D05Mesh L κ)} {f : M.H}
    (h : ∃! w, M.SmallSolution B σ d f w) : M.SmallSolution B σ d f (M.solution B σ d f) := by
  unfold Model.solution
  rw [dite_eq_left h]
  exact Classical.choose_spec h.exists

theorem solution_eq_of_small {σ : ℝ} {d : Option (D05Mesh L κ)} {f : M.H} {w : M.Trajectory}
    (h : ∃! w, M.SmallSolution B σ d f w) (hw : M.SmallSolution B σ d f w) :
    M.solution B σ d f = w :=
  h.unique (solution_spec h) hw

/-- Consistency at a fixed admissible rate, split into named parts. -/
structure RateFacts (M : Model.{u} L κ) (B : D01Budget) (σ : ℝ) : Prop where
  ext : M.Extensions σ
  ident : M.ExtensionIdentities σ
  ball : M.FixedPointBall B σ
  laws : ∀ θ, (θ = 0 ∨ θ = 1 ∨ θ = 2 ∨ θ = 3 / 2) →
      M.TrajectoryNormLaws σ θ ∧ M.TrajectoryComplete σ θ
  quad : ∀ d w z, M.X0 σ w → M.X0 σ z →
      M.ProductSource σ w z ∧ M.X0 σ (M.Q σ d w z) ∧
      M.energy σ (M.Q σ d w z) ≤ D14b B σ * M.energy σ w * M.energy σ z
  small : ∀ d f, ‖f‖ ≤ D14r B σ →
      (∃! w, M.SmallSolution B σ d f w) ∧
      M.EBound σ (M.solution B σ d f) (2 * D14ell B σ * ‖f‖)

theorem rateFacts (hC : Consistency M B) {σ : ℝ} (h0 : 0 < σ) (h1 : σ < D01lambda L) :
    RateFacts M B σ := by
  obtain ⟨a, b, c, d, e, f⟩ := hC.1 σ h0 h1
  exact ⟨a, b, c, d, e, f⟩

theorem weakProduct_eq {σ : ℝ} (hR : RateFacts M B σ) {x y : M.H}
    (hx : x ∈ (M.V 1).carrier) (hy : y ∈ (M.V 1).carrier) :
    M.weakProduct x y = M.iota (M.product x y) := by
  have hspec := hR.ident.2.2.1 ((M.V 1).ofH x) ((M.V 1).ofH y)
  rw [val_ofH _ hx, val_ofH _ hy] at hspec
  exact hspec

theorem PiMinus_iota {σ : ℝ} (hR : RateFacts M B σ) (m : D05Mesh L κ) (x : M.H) :
    M.PiMinus m (M.iota x) = M.Pi m x := hR.ident.2.1 m x

theorem Kweak_discrete {σ : ℝ} (hR : RateFacts M B σ) (g : Time → M.Weak)
    (hg : MemLp g 2 (M.weightedMeasure σ)) (m : D05Mesh L κ) (t : Time) :
    M.Kweak σ (some m) (hg.toLp g) t =
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (g s)) : M.H) ∂timeMeasure :=
  hR.ident.2.2.2.2.2 g hg m t

theorem productClass_eq {σ : ℝ} {w z : M.Trajectory} (h : M.ProductSource σ w z) :
    M.productClass σ w z = MemLp.toLp (fun t => M.weakProduct (w t) (z t))
      (show MemLp (fun t => M.weakProduct (w t) (z t)) 2 (M.weightedMeasure σ) from h) := by
  unfold Model.productClass
  rw [dite_eq_left h]

end OrderingError.Spec11.T1.Kernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/KernelScalar.lean <==
import OrderingError.Spec11.Threads.T1.KernelBasic
import Mathlib.Analysis.SpecialFunctions.Integrability.Basic

   
                                                                                                
                                                                             
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1.Kernel

/-- The truncated singular weight (min y 1)^(-a). -/
def kw (a y : ℝ) : ℝ := (min y 1) ^ (-a)

theorem kw_nonneg (a y : ℝ) (hy : 0 ≤ y) : 0 ≤ kw a y :=
  Real.rpow_nonneg (le_min hy zero_le_one) _

theorem kw_le (a : ℝ) {y : ℝ} (hy : 0 < y) (_ha : 0 ≤ a) : kw a y ≤ y ^ (-a) + 1 := by
  unfold kw
  rcases le_total y 1 with h | h
  · rw [min_eq_left h]; linarith
  · rw [min_eq_right h, Real.one_rpow]
    linarith [Real.rpow_nonneg hy.le (-a)]

theorem kw_anti {a y z : ℝ} (ha : 0 ≤ a) (hy : 0 < y) (hyz : y ≤ z) : kw a z ≤ kw a y := by
  unfold kw
  exact Real.rpow_le_rpow_of_nonpos (lt_min hy zero_lt_one) (min_le_min_right 1 hyz)
    (by linarith)

theorem kw_of_le_one {a y : ℝ} (hy : y ≤ 1) : kw a y = y ^ (-a) := by
  unfold kw; rw [min_eq_left hy]

theorem kw_le_two {a y : ℝ} (ha : 0 ≤ a) (ha1 : a ≤ 1) (hy : 1 / 2 ≤ y) : kw a y ≤ 2 := by
  calc kw a y ≤ kw a (1 / 2) := kw_anti ha (by norm_num) hy
    _ = (1 / 2 : ℝ) ^ (-a) := kw_of_le_one (by norm_num)
    _ ≤ (1 / 2 : ℝ) ^ (-1 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_ge (by norm_num) (by norm_num) (by linarith)
    _ = 2 := by norm_num

theorem measurable_kw (a : ℝ) : Measurable (kw a) := by
  unfold kw
  exact (measurable_id.min measurable_const).pow_const _

theorem intervalIntegrable_rpow_neg {b t : ℝ} (hb1 : b < 1) :
    IntervalIntegrable (fun x : ℝ => x ^ (-b)) volume 0 t :=
  intervalIntegral.intervalIntegrable_rpow' (by linarith)

theorem integral_rpow_neg {b t : ℝ} (hb1 : b < 1) (_ht : 0 ≤ t) :
    ∫ x in (0 : ℝ)..t, x ^ (-b) = t ^ (1 - b) / (1 - b) := by
  rw [integral_rpow (Or.inl (by linarith))]
  have h1 : -b + 1 = 1 - b := by ring
  rw [h1, Real.zero_rpow (by linarith), sub_zero]

theorem intervalIntegrable_kw {b t : ℝ} (hb : 0 ≤ b) (hb1 : b < 1) (ht : 0 ≤ t) :
    IntervalIntegrable (kw b) volume 0 t := by
  have hg : IntervalIntegrable (fun x : ℝ => x ^ (-b) + 1) volume 0 t :=
    (intervalIntegrable_rpow_neg hb1).add intervalIntegrable_const
  refine hg.mono_fun (measurable_kw b).aestronglyMeasurable ?_
  rw [uIoc_of_le ht]
  refine (ae_restrict_iff' measurableSet_Ioc).mpr (Eventually.of_forall fun x hx => ?_)
  dsimp only
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (kw_nonneg b x hx.1.le),
    abs_of_nonneg (by positivity [Real.rpow_nonneg hx.1.le (-b)])]
  exact kw_le b hx.1 hb

theorem integral_kw_le {b t : ℝ} (hb : 0 ≤ b) (hb1 : b < 1) (ht : 0 ≤ t) :
    ∫ x in (0 : ℝ)..t, kw b x ≤ t ^ (1 - b) / (1 - b) + t := by
  have hg : IntervalIntegrable (fun x : ℝ => x ^ (-b) + 1) volume 0 t :=
    (intervalIntegrable_rpow_neg hb1).add intervalIntegrable_const
  calc ∫ x in (0 : ℝ)..t, kw b x ≤ ∫ x in (0 : ℝ)..t, (x ^ (-b) + 1) := by
        refine intervalIntegral.integral_mono_ae_restrict ht (intervalIntegrable_kw hb hb1 ht) hg ?_
        refine (ae_restrict_iff' measurableSet_Icc).mpr ?_
        filter_upwards [Measure.ae_ne volume 0] with x hx0 hx
        exact kw_le b (lt_of_le_of_ne hx.1 (Ne.symm hx0)) hb
    _ = t ^ (1 - b) / (1 - b) + t := by
        rw [intervalIntegral.integral_add (intervalIntegrable_rpow_neg hb1) intervalIntegrable_const,
          integral_rpow_neg hb1 ht]
        simp

/-- Pointwise splitting of the convolution integrand at t/2. -/
theorem kw_mul_split {a b t x : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) (hx0 : 0 < x) (hxt : x < t) :
    kw a (t - x) * kw b x ≤ kw a (t / 2) * kw b x + kw b (t / 2) * kw a (t - x) := by
  have h1 := kw_nonneg a (t - x) (by linarith)
  have h2 := kw_nonneg b x hx0.le
  have h3 := kw_nonneg a (t / 2) (by linarith)
  have h4 := kw_nonneg b (t / 2) (by linarith)
  rcases le_total x (t / 2) with h | h
  · have : kw a (t - x) ≤ kw a (t / 2) := kw_anti ha (by linarith) (by linarith)
    nlinarith [mul_le_mul_of_nonneg_right this h2, mul_nonneg h4 h1]
  · have : kw b x ≤ kw b (t / 2) := kw_anti hb (by linarith) h
    nlinarith [mul_le_mul_of_nonneg_left this h1, mul_nonneg h3 h2]

theorem integral_kw_reflect {a t : ℝ} :
    ∫ x in (0 : ℝ)..t, kw a (t - x) = ∫ x in (0 : ℝ)..t, kw a x := by
  rw [intervalIntegral.integral_comp_sub_left (fun x => kw a x) t]
  simp

theorem intervalIntegrable_kw_reflect {a t : ℝ} (ha : 0 ≤ a) (ha1 : a < 1) (ht : 0 ≤ t) :
    IntervalIntegrable (fun x => kw a (t - x)) volume 0 t := by
  have h := (intervalIntegrable_kw ha ha1 ht).comp_sub_left t
  simpa using h.symm

/-- The basic convolution kernel estimate, before simplification. -/
theorem kernel_integral_le {a b t : ℝ} (ha : 0 ≤ a) (ha1 : a < 1) (hb : 0 ≤ b) (hb1 : b < 1)
    (ht : 0 < t) :
    IntervalIntegrable (fun x => kw a (t - x) * kw b x) volume 0 t ∧
    ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x ≤
      kw a (t / 2) * (t ^ (1 - b) / (1 - b) + t) + kw b (t / 2) * (t ^ (1 - a) / (1 - a) + t) := by
  have hib := intervalIntegrable_kw hb hb1 ht.le
  have hia := intervalIntegrable_kw_reflect ha ha1 ht.le
  have hG : IntervalIntegrable
      (fun x => kw a (t / 2) * kw b x + kw b (t / 2) * kw a (t - x)) volume 0 t :=
    (hib.const_mul _).add (hia.const_mul _)
  have hbound : ∀ᵐ x ∂(volume.restrict (Ioc 0 t)),
      ‖kw a (t - x) * kw b x‖ ≤ kw a (t / 2) * kw b x + kw b (t / 2) * kw a (t - x) := by
    refine (ae_restrict_iff' measurableSet_Ioc).mpr ?_
    filter_upwards [Measure.ae_ne volume t] with x hxt hx
    have hlt : x < t := lt_of_le_of_ne hx.2 hxt
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (kw_nonneg a _ (by linarith))
      (kw_nonneg b x hx.1.le))]
    exact kw_mul_split ha hb hx.1 hlt
  have hmeas : AEStronglyMeasurable (fun x => kw a (t - x) * kw b x) (volume.restrict (Ioc 0 t)) :=
    (((measurable_kw a).comp (measurable_const.sub measurable_id)).mul
      (measurable_kw b)).aestronglyMeasurable
  have hint : IntervalIntegrable (fun x => kw a (t - x) * kw b x) volume 0 t := by
    rw [intervalIntegrable_iff_integrableOn_Ioc_of_le ht.le]
    exact Integrable.mono' ((intervalIntegrable_iff_integrableOn_Ioc_of_le ht.le).mp hG) hmeas hbound
  refine ⟨hint, ?_⟩
  calc ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x
      ≤ ∫ x in (0 : ℝ)..t, (kw a (t / 2) * kw b x + kw b (t / 2) * kw a (t - x)) := by
        refine intervalIntegral.integral_mono_ae_restrict ht.le hint hG ?_
        refine (ae_restrict_iff' measurableSet_Icc).mpr ?_
        filter_upwards [Measure.ae_ne volume t, Measure.ae_ne volume 0] with x hxt hx0 hx
        exact kw_mul_split ha hb (lt_of_le_of_ne hx.1 (Ne.symm hx0)) (lt_of_le_of_ne hx.2 hxt)
    _ = kw a (t / 2) * (∫ x in (0 : ℝ)..t, kw b x) + kw b (t / 2) * (∫ x in (0 : ℝ)..t, kw a x) := by
        rw [intervalIntegral.integral_add (hib.const_mul _) (hia.const_mul _),
          intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
          integral_kw_reflect]
    _ ≤ _ := by
        gcongr
        · exact kw_nonneg a _ (by linarith)
        · exact integral_kw_le hb hb1 ht.le
        · exact kw_nonneg b _ (by linarith)
        · exact integral_kw_le ha ha1 ht.le

/-- The explicit kernel constant. -/
def kernelConst (a b δ : ℝ) : ℝ := 2 * (1 / (1 - a) + 1 / (1 - b) + 2) * (1 + 1 / δ)

theorem kernelConst_pos {a b δ : ℝ} (ha1 : a < 1) (hb1 : b < 1) (hδ : 0 < δ) :
    0 < kernelConst a b δ := by
  unfold kernelConst
  have h1 : 0 < 1 / (1 - a) := by apply div_pos one_pos; linarith
  have h2 : 0 < 1 / (1 - b) := by apply div_pos one_pos; linarith
  positivity

theorem exp_neg_mul_le {δ t : ℝ} (hδ : 0 < δ) (ht : 0 ≤ t) :
    Real.exp (-δ * t) * (1 + t) ≤ 1 + 1 / δ := by
  have he : 1 + δ * t ≤ Real.exp (δ * t) := by
    have := Real.add_one_le_exp (δ * t); linarith
  have hpos := Real.exp_pos (δ * t)
  have hinv : Real.exp (-δ * t) = (Real.exp (δ * t))⁻¹ := by
    rw [← Real.exp_neg]; ring_nf
  rw [hinv, inv_mul_le_iff₀ hpos]
  have hdt : 0 ≤ δ * t := by positivity
  have hid : 0 ≤ 1 / δ := by positivity
  have hexp : (1 + 1 / δ) * (1 + δ * t) = 1 + t + δ * t + 1 / δ := by
    field_simp; ring
  calc 1 + t ≤ (1 + 1 / δ) * (1 + δ * t) := by rw [hexp]; linarith
    _ ≤ (1 + 1 / δ) * Real.exp (δ * t) := by gcongr
    _ = Real.exp (δ * t) * (1 + 1 / δ) := by ring

/-- The simplified kernel bound with an exponential factor: no condition on a+b. -/
theorem kernel_exp_bound {a b δ t : ℝ} (ha : 0 ≤ a) (ha1 : a < 1) (hb : 0 ≤ b) (hb1 : b < 1)
    (hδ : 0 < δ) (ht : 0 < t) :
    Real.exp (-δ * t) * ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x ≤
      kernelConst a b δ * (min t 1) ^ (1 - a - b) := by
  obtain ⟨_, hI⟩ := kernel_integral_le ha ha1 hb hb1 ht
  have hE := exp_neg_mul_le hδ ht.le
  have hepos := Real.exp_pos (-δ * t)
  have hc1 : 0 < 1 / (1 - a) := by apply div_pos one_pos; linarith
  have hc2 : 0 < 1 / (1 - b) := by apply div_pos one_pos; linarith
  set S := 1 / (1 - a) + 1 / (1 - b) + 2 with hS
  rcases le_or_gt t 1 with h1 | h1
  · -- short times: everything is a power of t
    have hm : min t 1 = t := min_eq_left h1
    rw [hm]
    have ht2 : t / 2 ≤ 1 := by linarith
    have hka : kw a (t / 2) = (t / 2) ^ (-a) := kw_of_le_one ht2
    have hkb : kw b (t / 2) = (t / 2) ^ (-b) := kw_of_le_one ht2
    have htb : t ≤ t ^ (1 - b) := Real.self_le_rpow_of_le_one ht.le h1 (by linarith)
    have hta : t ≤ t ^ (1 - a) := Real.self_le_rpow_of_le_one ht.le h1 (by linarith)
    have hpa : (t / 2) ^ (-a) ≤ 2 * t ^ (-a) := by
      rw [Real.div_rpow ht.le (by norm_num), div_eq_mul_inv, mul_comm]
      have : (2 : ℝ) ^ (-a) = ((2 : ℝ) ^ a)⁻¹ := Real.rpow_neg (by norm_num) a
      rw [← Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2), neg_neg]
      have h2a : (2 : ℝ) ^ a ≤ 2 := by
        calc (2 : ℝ) ^ a ≤ (2 : ℝ) ^ (1 : ℝ) :=
              Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
          _ = 2 := Real.rpow_one 2
      have := Real.rpow_nonneg ht.le (-a)
      nlinarith
    have hpb : (t / 2) ^ (-b) ≤ 2 * t ^ (-b) := by
      rw [Real.div_rpow ht.le (by norm_num), div_eq_mul_inv, mul_comm]
      rw [← Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2), neg_neg]
      have h2b : (2 : ℝ) ^ b ≤ 2 := by
        calc (2 : ℝ) ^ b ≤ (2 : ℝ) ^ (1 : ℝ) :=
              Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
          _ = 2 := Real.rpow_one 2
      have := Real.rpow_nonneg ht.le (-b)
      nlinarith
    have hprod_a : t ^ (-a) * t ^ (1 - b) = t ^ (1 - a - b) := by
      rw [← Real.rpow_add ht]; ring_nf
    have hprod_b : t ^ (-b) * t ^ (1 - a) = t ^ (1 - a - b) := by
      rw [← Real.rpow_add ht]; ring_nf
    have hB1 : t ^ (1 - b) / (1 - b) + t ≤ t ^ (1 - b) * (1 / (1 - b) + 1) := by
      rw [div_eq_mul_one_div]; nlinarith
    have hB2 : t ^ (1 - a) / (1 - a) + t ≤ t ^ (1 - a) * (1 / (1 - a) + 1) := by
      rw [div_eq_mul_one_div]; nlinarith
    have hpow := Real.rpow_nonneg ht.le (1 - a - b)
    have hta' := Real.rpow_nonneg ht.le (-a)
    have htb' := Real.rpow_nonneg ht.le (-b)
    have h1a := Real.rpow_nonneg ht.le (1 - a)
    have h1b := Real.rpow_nonneg ht.le (1 - b)
    have hI' : ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x ≤ 2 * S * t ^ (1 - a - b) := by
      calc _ ≤ _ := hI
        _ ≤ (2 * t ^ (-a)) * (t ^ (1 - b) * (1 / (1 - b) + 1)) +
            (2 * t ^ (-b)) * (t ^ (1 - a) * (1 / (1 - a) + 1)) := by
          rw [hka, hkb]
          gcongr
        _ = 2 * t ^ (1 - a - b) * (1 / (1 - a) + 1 / (1 - b) + 2) := by
          rw [show (2 * t ^ (-a)) * (t ^ (1 - b) * (1 / (1 - b) + 1)) =
            2 * (t ^ (-a) * t ^ (1 - b)) * (1 / (1 - b) + 1) by ring,
            show (2 * t ^ (-b)) * (t ^ (1 - a) * (1 / (1 - a) + 1)) =
            2 * (t ^ (-b) * t ^ (1 - a)) * (1 / (1 - a) + 1) by ring, hprod_a, hprod_b]
          ring
        _ = 2 * S * t ^ (1 - a - b) := by rw [hS]; ring
    have hexp1 : Real.exp (-δ * t) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith
    have hIn : 0 ≤ ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x :=
      intervalIntegral.integral_nonneg ht.le (fun x hx =>
        mul_nonneg (kw_nonneg a _ (by linarith [hx.2])) (kw_nonneg b x hx.1))
    calc Real.exp (-δ * t) * ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x
        ≤ 1 * (2 * S * t ^ (1 - a - b)) := by gcongr
      _ ≤ kernelConst a b δ * t ^ (1 - a - b) := by
        unfold kernelConst
        rw [← hS]
        have : 0 ≤ 1 / δ := by positivity
        have hS0 : 0 < S := by rw [hS]; positivity
        nlinarith [mul_nonneg (mul_nonneg (by norm_num : (0 : ℝ) ≤ 2) hS0.le) hpow]
  · -- long times: the weights are bounded by 2
    have hm : min t 1 = 1 := min_eq_right h1.le
    rw [hm, Real.one_rpow, mul_one]
    have hka : kw a (t / 2) ≤ 2 := kw_le_two ha ha1.le (by linarith)
    have hkb : kw b (t / 2) ≤ 2 := kw_le_two hb hb1.le (by linarith)
    have htb : t ^ (1 - b) ≤ t := by
      calc t ^ (1 - b) ≤ t ^ (1 : ℝ) := Real.rpow_le_rpow_of_exponent_le h1.le (by linarith)
        _ = t := Real.rpow_one t
    have hta : t ^ (1 - a) ≤ t := by
      calc t ^ (1 - a) ≤ t ^ (1 : ℝ) := Real.rpow_le_rpow_of_exponent_le h1.le (by linarith)
        _ = t := Real.rpow_one t
    have hB1 : t ^ (1 - b) / (1 - b) + t ≤ t * (1 / (1 - b) + 1) := by
      rw [div_eq_mul_one_div]; nlinarith
    have hB2 : t ^ (1 - a) / (1 - a) + t ≤ t * (1 / (1 - a) + 1) := by
      rw [div_eq_mul_one_div]; nlinarith
    have hB1n : 0 ≤ t ^ (1 - b) / (1 - b) + t := by
      have := Real.rpow_nonneg ht.le (1 - b); positivity
    have hB2n : 0 ≤ t ^ (1 - a) / (1 - a) + t := by
      have := Real.rpow_nonneg ht.le (1 - a); positivity
    have hI' : ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x ≤ 2 * S * (1 + t) := by
      calc _ ≤ _ := hI
        _ ≤ 2 * (t * (1 / (1 - b) + 1)) + 2 * (t * (1 / (1 - a) + 1)) := by
          gcongr
        _ = 2 * S * t := by rw [hS]; ring
        _ ≤ 2 * S * (1 + t) := by
          have hS0 : 0 < S := by rw [hS]; positivity
          nlinarith
    have hS0 : 0 < S := by rw [hS]; positivity
    calc Real.exp (-δ * t) * ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x
        ≤ Real.exp (-δ * t) * (2 * S * (1 + t)) := by gcongr
      _ = 2 * S * (Real.exp (-δ * t) * (1 + t)) := by ring
      _ ≤ 2 * S * (1 + 1 / δ) := by gcongr
      _ = kernelConst a b δ := by unfold kernelConst; rw [hS]

/-! Algebra of the weights. -/

theorem exp_gap {lam ν δ t s : ℝ} (hδ1 : δ ≤ lam - ν) (hδ2 : δ ≤ ν) (hs : 0 ≤ s) (hst : s ≤ t) :
    Real.exp (-lam * (t - s)) * Real.exp (-(2 * ν) * s) ≤
      Real.exp (-ν * t) * Real.exp (-δ * t) := by
  rw [← Real.exp_add, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  nlinarith


theorem kw_mul {a b y : ℝ} (hy : 0 < y) : kw a y * kw b y = kw (a + b) y := by
  unfold kw
  rw [← Real.rpow_add (lt_min hy zero_lt_one)]; ring_nf

theorem kw_rpow {a c y : ℝ} (hy : 0 ≤ y) : (kw a y) ^ c = kw (a * c) y := by
  unfold kw
  rw [← Real.rpow_mul (le_min hy zero_le_one)]; ring_nf

theorem kw_zero (y : ℝ) : kw 0 y = 1 := by unfold kw; simp

theorem kw_le_kw {a b y : ℝ} (hy : 0 < y) (hab : a ≤ b) : kw a y ≤ kw b y := by
  unfold kw
  rcases le_or_gt y 1 with h | h
  · rw [min_eq_left h]
    exact Real.rpow_le_rpow_of_exponent_ge hy h (by linarith)
  · rw [min_eq_right h.le, Real.one_rpow, Real.one_rpow]

theorem kw_one_le {a y : ℝ} (ha : 0 ≤ a) (hy : 0 < y) : 1 ≤ kw a y := by
  have := kw_le_kw (a := 0) (b := a) hy ha
  rwa [kw_zero] at this

theorem kw_pos (a : ℝ) {y : ℝ} (hy : 0 < y) : 0 < kw a y :=
  Real.rpow_pos_of_pos (lt_min hy zero_lt_one) _

theorem kw_mul_rpow_self {a y : ℝ} (hy : 0 < y) : (min y 1) ^ a * kw a y = 1 := by
  unfold kw
  rw [← Real.rpow_add (lt_min hy zero_lt_one)]; simp

/-! The time measure has no atoms, and the time version of the kernel bound. -/

theorem timeMeasure_singleton (c : Time) : timeMeasure {c} = 0 := by
  unfold timeMeasure
  rw [time_embedding.comap_apply, Set.image_singleton]
  exact nonpos_iff_eq_zero.mp ((Measure.restrict_apply_le _ _).trans (by simp))

instance : NullSingletonClass timeMeasure := ⟨timeMeasure_singleton⟩

theorem ae_time_ne (c : Time) : ∀ᵐ s ∂timeMeasure, s ≠ c := Measure.ae_ne timeMeasure c

theorem time_kernel_eq {a b : ℝ} (t : Time) :
    ∫ s in Iic t, kw a ((t : ℝ) - s) * kw b s ∂timeMeasure =
      ∫ x in (0 : ℝ)..t, kw a ((t : ℝ) - x) * kw b x := by
  rw [setIntegral_Iic_time]
  refine intervalIntegral.integral_congr (fun x hx => ?_)
  rw [uIcc_of_le t.coe_nonneg] at hx
  simp only [Real.coe_toNNReal _ hx.1]

theorem time_kernel_integrable {a b : ℝ} (ha : 0 ≤ a) (ha1 : a < 1) (hb : 0 ≤ b) (hb1 : b < 1)
    {t : Time} (ht : 0 < t) :
    IntegrableOn (fun s : Time => kw a ((t : ℝ) - s) * kw b s) (Iic t) timeMeasure := by
  rw [integrableOn_Iic_time_iff]
  refine (kernel_integral_le ha ha1 hb hb1 (show (0 : ℝ) < t from ht)).1.congr ?_
  rw [uIoc_of_le (show (0 : ℝ) ≤ t from t.coe_nonneg)]
  intro x hx
  simp only [Real.coe_toNNReal _ hx.1.le]

/-- Generic Bochner estimate by the singular kernel, with exponential gap delta. -/
theorem norm_integral_le_kernel {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (φ : Time → E) {t : Time} (ht : 0 < t) {a b δ C : ℝ} (ha : 0 ≤ a) (ha1 : a < 1)
    (hb : 0 ≤ b) (hb1 : b < 1) (hδ : 0 < δ) (hC : 0 ≤ C)
    (hφ : ∀ s : Time, 0 < s → s < t →
      ‖φ s‖ ≤ C * Real.exp (-δ * t) * (kw a ((t : ℝ) - s) * kw b s)) :
    ‖∫ s in Iic t, φ s ∂timeMeasure‖ ≤ C * kernelConst a b δ * (min (t : ℝ) 1) ^ (1 - a - b) := by
  have hint := time_kernel_integrable ha ha1 hb hb1 ht
  have hG : IntegrableOn (fun s : Time => C * Real.exp (-δ * t) *
      (kw a ((t : ℝ) - s) * kw b s)) (Iic t) timeMeasure := hint.const_mul _
  calc ‖∫ s in Iic t, φ s ∂timeMeasure‖ ≤ ∫ s in Iic t, ‖φ s‖ ∂timeMeasure :=
        norm_integral_le_integral_norm _
    _ ≤ ∫ s in Iic t, C * Real.exp (-δ * t) * (kw a ((t : ℝ) - s) * kw b s) ∂timeMeasure := by
        refine integral_mono_of_nonneg (Eventually.of_forall fun _ => norm_nonneg _) hG ?_
        refine (ae_restrict_iff' measurableSet_Iic).mpr ?_
        filter_upwards [ae_time_ne 0, ae_time_ne t] with s hs0 hst hs
        exact hφ s (lt_of_le_of_ne zero_le (Ne.symm hs0)) (lt_of_le_of_ne hs hst)
    _ = C * (Real.exp (-δ * t) * ∫ x in (0 : ℝ)..t, kw a ((t : ℝ) - x) * kw b x) := by
        rw [integral_const_mul, time_kernel_eq]; ring
    _ ≤ C * (kernelConst a b δ * (min (t : ℝ) 1) ^ (1 - a - b)) := by
        exact mul_le_mul_of_nonneg_left
          (kernel_exp_bound ha ha1 hb hb1 hδ (show (0 : ℝ) < t from ht)) hC
    _ = _ := by ring

end OrderingError.Spec11.T1.Kernel


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/LinearBounds.lean <==
import OrderingError.Spec11.Threads.T1.KernelConvolution
import OrderingError.Spec11.Threads.T1.ThetaZero

/-! The three linear envelopes in Section 4.7, with the original strong memberships. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem min_two_bounds {a c d x y z : ℝ} (hc : 0 ≤ c) (hd : 0 ≤ d)
    (hx : 0 ≤ x) (hy : 0 ≤ y) (hz : 0 ≤ z)
    (h1 : a ≤ c * x * z) (h2 : a ≤ d * y * z) : a ≤ (c + d) * min x y * z := by
  rcases le_total x y with h | h
  · rw [min_eq_left h]
    exact h1.trans (by gcongr; linarith)
  · rw [min_eq_right h]
    exact h2.trans (by gcongr; linarith)

def linearConstant (B : D01Budget) (σ : ℝ) (i : D17Index) : ℝ :=
  match i with
  | .zero => 2 + (B.bound "L07_b" + B.bound "L07_c" σ)
  | .one => B.bound "L02_eq" * B.bound "L12_b" σ + B.bound "L10_b" σ 1
  | .two => B.bound "L02_eq" * B.bound "L12_c" σ + B.bound "L10_c" σ 2

theorem linearConstant_pos (B : D01Budget) (σ : ℝ) (i : D17Index) :
    0 < linearConstant B σ i := by
  cases i <;> simp only [linearConstant] <;>
    have h := budget_pos B "L02_eq" 0 0 0
  · have := budget_pos B "L07_b" 0 0 0
    have := budget_pos B "L07_c" σ 0 0
    positivity
  · have := budget_pos B "L12_b" σ 0 0
    have := budget_pos B "L10_b" σ 1 0
    positivity
  · have := budget_pos B "L12_c" σ 0 0
    have := budget_pos B "L10_c" σ 2 0
    positivity

theorem vnorm_le_nj (hP : Premises M B) (j : ℕ) (hj : 1 ≤ j) (hj3 : j ≤ 3)
    {f : M.H} (hf : f ∈ (M.V j).carrier) : M.vnorm j f ≤ B.bound "L02_eq" * M.nj j f := by
  have hh := (hP.L02.a.1 j hj hj3 f hf).1
  have hp := budget_pos B "L02_eq" 0 0 0
  have h := mul_le_mul_of_nonneg_left hh hp.le
  rwa [← mul_assoc, mul_inv_cancel₀ hp.ne', one_mul] at h

theorem linear_zero_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (m : D05Mesh L κ) (f : M.H) (t : Time) (ht : 0 < t) :
    ‖M.linearError m f t‖ ≤ linearConstant B σ .zero * Real.exp (-σ * t) * D17a .zero m.h t * ‖f‖ := by
  have hm : 0 ≤ m.h := NNReal.coe_nonneg _
  have hm1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hh3 : m.h ^ 3 ≤ m.h := by
    have hsq : m.h ^ 2 ≤ 1 := by nlinarith
    have hh := mul_le_mul_of_nonneg_left hsq hm
    nlinarith
  have he : Real.exp (-D01lambda L * t) ≤ Real.exp (-σ * t) :=
    Real.exp_le_exp.mpr (by nlinarith [t.coe_nonneg])
  have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have hp := hP.L07.b m 0 (by norm_num) (by norm_num) f (mem_zero hP f) t ht
  have hk := hP.L07.c σ hσ hd m 0 (by norm_num) (by norm_num) f (mem_zero hP f) t ht
  rw [vnorm_zero hP] at hp hk
  norm_num only [sub_zero] at hp hk
  rw [show (-(3 / 2) : ℝ) = -3 / 2 by ring] at hp hk
  have hcb := (budget_pos B "L07_b" 0 0 0).le
  have hp' : ‖M.T t f - M.project m (M.T t f)‖ ≤
      B.bound "L07_b" * m.h * D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-σ * t) * ‖f‖ := by
    apply hp.trans
    gcongr
  have herr : M.linearError m f t =
      (M.flowh m f t - M.project m (M.T t f)) - (M.T t f - M.project m (M.T t f)) := by
    change M.flowh m f t - M.T t f = _
    abel
  have hsharp : ‖M.linearError m f t‖ ≤ (B.bound "L07_b" + B.bound "L07_c" σ) *
      (m.h * D01tw t ^ (-3 / 2 : ℝ)) * (Real.exp (-σ * t) * ‖f‖) := by
    have hh := norm_sub_le (M.flowh m f t - M.project m (M.T t f)) (M.T t f - M.project m (M.T t f))
    rw [← herr] at hh
    nlinarith [hp', hk]
  have hrough : ‖M.linearError m f t‖ ≤ 2 * 1 * (Real.exp (-σ * t) * ‖f‖) := by
    have hc := (Kernel.T_norm_le hP t f).trans (mul_le_mul_of_nonneg_right he (norm_nonneg f))
    have hh := Kernel.Th_norm_le hP m t (M.Pi m f)
    have hp0 := Pi_norm_le hP m f
    have hh' : ‖M.flowh m f t‖ ≤ Real.exp (-σ * t) * ‖f‖ := by
      apply hh.trans
      gcongr
    have hsub := norm_sub_le (M.flowh m f t) (M.T t f)
    change ‖M.linearError m f t‖ ≤ _ at hsub
    linarith
  have hb := min_two_bounds (by norm_num) (add_nonneg (budget_pos B "L07_b" 0 0 0).le
    (budget_pos B "L07_c" σ 0 0).le) zero_le_one
    (mul_nonneg hm (Real.rpow_nonneg ht0 _)) (by positivity) hrough hsharp
  convert hb using 1 <;> dsimp [linearConstant, D17a] <;> ring

theorem linear_one_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (m : D05Mesh L κ) {f : M.H} (hf : f ∈ (M.V 1).carrier)
    (t : Time) (ht : 0 < t) :
    (M.V 1).Bound (M.linearError m f t)
      (linearConstant B σ .one * Real.exp (-σ * t) * D17a .one m.h t * M.vnorm 1 f) := by
  have ha := hP.L12.b σ hσ hd m f hf t ht
  have hb := hP.L10.b σ hσ hd m 1 (by norm_num) (by norm_num) f hf t ht
  have hmem := hb.1
  refine ⟨hmem, ?_⟩
  change M.vnorm 1 (M.linearError m f t) ≤ _
  have hv0 : 0 ≤ M.vnorm 1 f := size_nonneg _ _
  have hb2 := hb.2
  change M.vnorm 1 (M.linearError m f t) ≤ _ at hb2
  have hc := (vnorm_le_nj hP 1 (by norm_num) (by norm_num) (by simpa using hmem)).trans
    (mul_le_mul_of_nonneg_left ha.2 (budget_pos B "L02_eq" 0 0 0).le)
  have h1 : M.vnorm 1 (M.linearError m f t) ≤ (B.bound "L02_eq" * B.bound "L12_b" σ) *
      (m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) * (Real.exp (-σ * t) * M.vnorm 1 f) := by
    convert hc using 1 <;> ring
  have h2 : M.vnorm 1 (M.linearError m f t) ≤ B.bound "L10_b" σ 1 *
      (m.h ^ 2 * D01tw t ^ (-2 : ℝ)) * (Real.exp (-σ * t) * M.vnorm 1 f) := by
    convert hb2 using 1 <;> norm_num <;> ring
  have hm : 0 ≤ m.h := NNReal.coe_nonneg _
  have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have hh := min_two_bounds (mul_nonneg (budget_pos B "L02_eq" 0 0 0).le
    (budget_pos B "L12_b" σ 0 0).le) (budget_pos B "L10_b" σ 1 0).le
    (by positivity) (by positivity) (by positivity) h1 h2
  simpa only [linearConstant, D17a, mul_assoc, mul_comm, mul_left_comm] using hh

theorem linear_two_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (m : D05Mesh L κ) {f : M.H} (hf : f ∈ (M.V 2).carrier)
    (t : Time) (ht : 0 < t) :
    (M.V 2).Bound (M.linearError m f t)
      (linearConstant B σ .two * Real.exp (-σ * t) * D17a .two m.h t * M.vnorm 2 f) := by
  have ha := hP.L12.c σ hσ hd m f hf t ht
  have hb := hP.L10.c σ hσ hd m 2 (by norm_num) (by norm_num) f hf t ht
  have hmem := hb.1
  refine ⟨hmem, ?_⟩
  change M.vnorm 2 (M.linearError m f t) ≤ _
  have hv0 : 0 ≤ M.vnorm 2 f := size_nonneg _ _
  have hb2 := hb.2
  change M.vnorm 2 (M.linearError m f t) ≤ _ at hb2
  have hc := (vnorm_le_nj hP 2 (by norm_num) (by norm_num) (by simpa using hmem)).trans
    (mul_le_mul_of_nonneg_left ha.2 (budget_pos B "L02_eq" 0 0 0).le)
  have h1 : M.vnorm 2 (M.linearError m f t) ≤ (B.bound "L02_eq" * B.bound "L12_c" σ) *
      (m.h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ)) * (Real.exp (-σ * t) * M.vnorm 2 f) := by
    convert hc using 1 <;> ring
  have h2 : M.vnorm 2 (M.linearError m f t) ≤ B.bound "L10_c" σ 2 *
      (m.h * D01tw t ^ (-3 / 2 : ℝ)) * (Real.exp (-σ * t) * M.vnorm 2 f) := by
    convert hb2 using 1 <;> norm_num <;> ring
  have hm : 0 ≤ m.h := NNReal.coe_nonneg _
  have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have hh := min_two_bounds (mul_nonneg (budget_pos B "L02_eq" 0 0 0).le
    (budget_pos B "L12_c" σ 0 0).le) (budget_pos B "L10_c" σ 2 0).le
    (by positivity) (by positivity) (by positivity) h1 h2
  simpa only [linearConstant, D17a, mul_assoc, mul_comm, mul_left_comm] using hh

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/LinearConvergence.lean <==
import OrderingError.Spec11.Threads.T1.Consistency

/-! Fixed-data energy convergence of the initial-value error by density. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def linearErrorMap (m : D05Mesh L κ) : M.H →ₗ[ℂ] M.Trajectory :=
  linearFlowMap (some m) - linearFlowMap none

theorem linearErrorMap_apply (m : D05Mesh L κ) (f : M.H) :
    linearErrorMap m f = M.linearError m f := rfl

theorem energy_sub_le {σ : ℝ} {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.energy σ (w - z) ≤ M.energy σ w + M.energy σ z := by
  have h := energy_add_le hw (X0_smul hz (-1 : ℂ))
  rw [energy_smul hz] at h
  simpa only [neg_one_smul, norm_neg, norm_one, one_mul, sub_eq_add_neg] using h

theorem linearError_energy_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.X0 σ (M.linearError m f) ∧
      M.energy σ (M.linearError m f) ≤ 2 * D14ell B σ * ‖f‖ := by
  have hc := linearFlow_bound hP hσ hd none f
  have hd' := linearFlow_bound hP hσ hd (some m) f
  refine ⟨X0_sub hd'.1 hc.1, ?_⟩
  exact (energy_sub_le hd'.1 hc.1).trans (by linarith [hc.2, hd'.2])

theorem linear_initial_convergence (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (f : M.H) (ε : ℝ) (hε : 0 < ε) :
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ → M.EBound σ (M.linearError m f) ε := by
  have hl := ell_pos B σ
  obtain ⟨g, hg, hfg⟩ := Metric.mem_closure_iff.mp (hP.Q01.c.2.1 f)
    (ε / (4 * D14ell B σ)) (by positivity)
  have hn : ‖f - g‖ < ε / (4 * D14ell B σ) := by simpa [dist_eq_norm, norm_sub_rev] using hfg
  let K := B.bound "L09_a" σ * ‖M.applyA g‖
  have hK : 0 ≤ K := mul_nonneg (budget_pos B "L09_a" σ 0 0).le (norm_nonneg _)
  refine ⟨min 1 (ε / (2 * (K + 1))), by positivity, ?_⟩
  intro m hm
  have hm1 : (m.h : ℝ) ≤ 1 := (hm.trans_le (min_le_left _ _)).le
  have hmd : (m.h : ℝ) < ε / (2 * (K + 1)) := hm.trans_le (min_le_right _ _)
  have hs := hP.L09.a σ hσ hd m g hg
  have ha := linearError_energy_bound hP hσ hd m (f - g)
  have hb := linearError_energy_bound hP hσ hd m g
  have he : M.linearError m f = M.linearError m (f - g) + M.linearError m g := by
    have hh := (linearErrorMap (M := M) m).map_add (f - g) g
    simpa only [linearErrorMap_apply, sub_add_cancel] using hh
  refine ⟨(linearError_energy_bound hP hσ hd m f).1.1, ?_⟩
  rw [he]
  have hadd := energy_add_le ha.1 hb.1
  have hlow : 2 * D14ell B σ * ‖f - g‖ < ε / 2 := by
    have hh := (lt_div_iff₀ (by positivity : 0 < 4 * D14ell B σ)).mp hn
    linarith
  have hhigh : B.bound "L09_a" σ * (m.h : ℝ) ^ 2 * ‖M.applyA g‖ < ε / 2 := by
    have hh := (lt_div_iff₀ (by positivity : 0 < 2 * (K + 1))).mp hmd
    have hsq : (m.h : ℝ) ^ 2 ≤ m.h := by nlinarith [show 0 ≤ m.h from NNReal.coe_nonneg _]
    have hmK := mul_le_mul_of_nonneg_left hsq hK
    dsimp [K] at *
    nlinarith [show 0 ≤ m.h from NNReal.coe_nonneg _]
  linarith [ha.2, hs.2]

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/LinearFlow.lean <==
import OrderingError.Spec11.Threads.T1.EnergyQ

/-! The actual linear semigroups as bounded maps into the energy graph. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem sourceClass_zero (σ : ℝ) : M.sourceClass σ 0 = 0 :=
  (sourceLinear σ).map_zero

theorem Kstrong_zero : M.Kstrong (0 : M.Trajectory) = 0 := by
  funext t
  simp [Model.Kstrong]

theorem discreteWeakSource_zero (σ : ℝ) (m : D05Mesh L κ) :
    M.DiscreteWeakSource σ m 0 := by
  refine ⟨aestronglyMeasurable_const, ?_⟩
  have hz : M.minusNorm m 0 = 0 := by
    unfold Model.minusNorm
    by_cases h : ∃ a ∈ M.X m, ¬a = 0
    · simp [h]
    · simp [h]
  simp only [Pi.zero_apply, hz, zero_pow (by decide : 2 ≠ 0), mul_zero]
  exact integrable_zero _ _ _

theorem discreteWeakSize_zero (σ : ℝ) (m : D05Mesh L κ) :
    M.DiscreteWeakSize σ m 0 = 0 := by
  have hz : M.minusNorm m 0 = 0 := by
    unfold Model.minusNorm
    by_cases h : ∃ a ∈ M.X m, ¬a = 0
    · simp [h]
    · simp [h]
  simp [Model.DiscreteWeakSize, hz]

theorem linearFlow_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) :
    M.X0 σ (M.linearFlow d f) ∧
      M.energy σ (M.linearFlow d f) ≤ D14ell B σ * ‖f‖ := by
  cases d with
  | none =>
    have h := hP.L03.c σ hσ hdecay f 0 (strongSource_zero σ)
    dsimp only at h
    rw [Kstrong_zero, add_zero, sourceClass_zero, norm_zero, add_zero] at h
    exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_right (le_max_left _ _) (norm_nonneg _))⟩
  | some m =>
    have h := hP.L05.d σ hσ hdecay m (M.Pi m f) 0 (discreteWeakSource_zero σ m)
    have he : M.DiscreteForced m (M.Pi m f) 0 = M.linearFlow (some m) f := by
      funext t
      simp [Model.DiscreteForced, Model.linearFlow, Model.flowh]
    rw [he, discreteWeakSize_zero, add_zero] at h
    refine ⟨h.1, h.2.trans ?_⟩
    exact (mul_le_mul_of_nonneg_left (Pi_norm_le hP m f) (budget_pos B "L05_d" σ 0 0).le).trans
      (mul_le_mul_of_nonneg_right (le_max_right _ _) (norm_nonneg _))

def linearFlowMap (d : Option (D05Mesh L κ)) : M.H →ₗ[ℂ] M.Trajectory where
  toFun := M.linearFlow d
  map_add' f g := by
    funext t
    cases d <;> simp [Model.linearFlow, Model.flowh]
  map_smul' a f := by
    funext t
    cases d <;> simp [Model.linearFlow, Model.flowh]

def graphLinear (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    M.H →ₗ[ℂ] energyGraph M where
  toFun f := energyRep σ (M.linearFlow d f) (linearFlow_bound hP hσ hdecay d f).1
  map_add' f g := by
    apply graphTrajectory_injective σ
    simp only [graphTrajectory_add, energyRep_spec]
    exact (linearFlowMap d).map_add f g
  map_smul' a f := by
    apply graphTrajectory_injective σ
    simp only [RingHom.id_apply, graphTrajectory_smul, energyRep_spec]
    exact (linearFlowMap d).map_smul a f

theorem graphLinear_spec (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) :
    graphTrajectory σ (graphLinear hP hσ hdecay d f) = M.linearFlow d f :=
  energyRep_spec (linearFlow_bound hP hσ hdecay d f).1

theorem graphLinear_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) :
    ‖graphLinear hP hσ hdecay d f‖ ≤ D14ell B σ * ‖f‖ := by
  rw [← graphTrajectory_norm σ, graphLinear_spec]
  exact (linearFlow_bound hP hσ hdecay d f).2

def graphLinearCLM (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    M.H →L[ℂ] energyGraph M :=
  (graphLinear hP hσ hdecay d).mkContinuous (D14ell B σ) (graphLinear_bound hP hσ hdecay d)

theorem graphQuadraticBounds (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) :
    QuadraticBounds (graphLinearCLM hP hσ hdecay d) (graphQCLM hP hσ hdecay d)
      (D14ell B σ) (D14b B σ) := by
  refine ⟨ell_pos B σ, b_pos B σ, ?_, ?_⟩
  · exact LinearMap.mkContinuous_norm_le _ (ell_pos B σ).le _
  · exact LinearMap.mkContinuous₂_norm_le _ (b_pos B σ).le _

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/MainStatements.lean <==
import OrderingError.Spec11.Assembly

                                                                       
                                                                                           

noncomputable section
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν r C : ℝ}

/-- Interface used: T2.Proposition414. -/
theorem prove_Bound41Z (_hP : Premises M B) (h414 : Proposition414 M B ν r C) :
    M.Bound41Z B ν r C := h414.2.1

/-- Main-statement assembly from the separately proved T1.Step2 interface. -/
theorem prove_Convergence41 (_hP : Premises M B) (h2 : Step2 M B ν r) :
    M.Convergence41 B ν r := h2.2.2

/-- Main-statement assembly from the separately proved T1.Step4 interface. -/
theorem prove_Bound44Strong (_hP : Premises M B) (h4 : Step4 M B ν r C) :
    M.Bound44Strong B ν r C := h4.2.1

/-- Main-statement assembly from the separately proved T1.Step4 interface. -/
theorem prove_Convergence44 (_hP : Premises M B) (h4 : Step4 M B ν r C) :
    M.Convergence44 B ν r := h4.2.2

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/ODECalculus.lean <==
import OrderingError.Spec11.Threads.T1.SmallSolutions
import Mathlib.Analysis.SpecialFunctions.Exponential

                                                                                 
                                                                              
                                                                      

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T1
universe u


/-- A continuous half-line curve with continuous positive-time derivative satisfies FTC. -/
theorem halfLine_integral_eq_sub {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (w q : Time → E)
    (hw : Continuous w) (hq : Continuous q)
    (hd : ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t) (t : Time) :
    (∫ s in (0 : ℝ)..(t : ℝ), q (Real.toNNReal s)) = w t - w 0 := by
  have hwR := hw.comp continuous_real_toNNReal
  have hqR := hq.comp continuous_real_toNNReal
  have hh := intervalIntegral.integral_eq_sub_of_hasDerivAt_of_le
    (f := fun s : ℝ => w (Real.toNNReal s))
    (f' := fun s : ℝ => q (Real.toNNReal s)) t.coe_nonneg hwR.continuousOn
    (fun s hs => ?_) (hqR.intervalIntegrable 0 t)
  · simpa using hh
  · have h := hd ⟨s, hs.1.le⟩ hs.1
    have hc : Real.toNNReal s = ⟨s, hs.1.le⟩ := Real.toNNReal_of_nonneg hs.1.le
    change HasDerivWithinAt (fun a : ℝ => w (Real.toNNReal a)) (q ⟨s, hs.1.le⟩) (Ici 0) s at h
    rw [hc]
    exact h.hasDerivAt (Ici_mem_nhds hs.1)

/-- The missing endpoint derivative follows from continuity and positive-time calculus. -/
theorem halfLine_derivative_at_zero {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (w q : Time → E)
    (hw : Continuous w) (hq : Continuous q)
    (hd : ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t) :
    HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q 0) (Ici 0) 0 := by
  have hqR := hq.comp continuous_real_toNNReal
  have hF := (intervalIntegral.integral_hasDerivAt_right
    (hqR.intervalIntegrable 0 0) hqR.stronglyMeasurable.stronglyMeasurableAtFilter
    hqR.continuousAt).const_add (w 0)
  have he : EqOn (fun s : ℝ => w 0 + ∫ a in (0 : ℝ)..s, q (Real.toNNReal a))
      (fun s : ℝ => w (Real.toNNReal s)) (Ici 0) := by
    intro s hs
    have h := halfLine_integral_eq_sub w q hw hq hd ⟨s, hs⟩
    change (∫ a in (0 : ℝ)..s, q (Real.toNNReal a)) = w ⟨s, hs⟩ - w 0 at h
    dsimp only
    rw [h, Real.toNNReal_of_nonneg hs]
    abel
  simp only [Function.comp_apply, Real.toNNReal_zero] at hF
  apply hF.hasDerivWithinAt.congr_of_eventuallyEq
  · exact he.symm.eventuallyEq_nhdsWithin
  · exact (he (show (0 : ℝ) ∈ Ici 0 by simp)).symm


/-- A bounded generator has the usual operator-exponential trajectory, by ODE uniqueness. -/
theorem bounded_flow_eq_exp {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (w : Time → E)
    (hw : Continuous w)
    (hd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (A (w t)) (Ici 0) t) (t : Time) :
    w t = NormedSpace.exp ((t : ℝ) • A) (w 0) := by
  let v : ℝ → E := fun s => NormedSpace.exp (s • A) (w 0)
  have hv (s : ℝ) : HasDerivAt v (A (v s)) s := by
    have h := (hasDerivAt_exp_smul_const' A s).clm_apply
      (hasDerivAt_const s (w 0))
    simpa [v, mul_apply_eq_comp] using h
  have hvc : Continuous v := continuous_iff_continuousAt.mpr (fun s => (hv s).continuousAt)
  have he := ODE_solution_unique (v := fun _ => A) (a := 0) (b := (t : ℝ))
    (fun _ => A.lipschitzWith) (hw.comp continuous_real_toNNReal).continuousOn
    (fun s hs => ?_) hvc.continuousOn
    (fun s _ => (hv s).hasDerivWithinAt) (by simp [v])
  · simpa [v] using he (show (t : ℝ) ∈ Icc (0 : ℝ) (t : ℝ) from ⟨t.coe_nonneg, le_rfl⟩)
  · have h := hd (Real.toNNReal s)
    rw [Real.coe_toNNReal s hs.1] at h
    exact h.mono (Ici_subset_Ici.mpr hs.1)

                                                                                           
theorem discrete_semigroup_derivative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x : M.X m) (t : Time) :
    HasDerivWithinAt (fun s : ℝ => M.Th m (Real.toNNReal s) x)
      (M.Ah m (M.Th m t x)) (Ici 0) t := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  have hs := (P.L05.a m).2.2.2
  by_cases ht : t = 0
  · subst t
    exact halfLine_derivative_at_zero (fun s => M.Th m s x)
      (fun s => M.Ah m (M.Th m s x)) (hs.2.2.1 x)
      (A.continuous.comp (hs.2.2.1 x)) (hs.2.2.2 x)
  · exact hs.2.2.2 x t (lt_of_le_of_ne (by positivity) (Ne.symm ht))

                                                                                                   
theorem discrete_semigroup_eq_exp {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x : M.X m) (t : Time) :
    letI : NormedAddCommGroup (M.X m) := inferInstance
    letI : NormedSpace ℝ (M.X m) := inferInstance
    letI := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
    let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
    M.Th m t x = NormedSpace.exp ((t : ℝ) • A) x := by
  dsimp only
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
  have hs := (P.L05.a m).2.2.2
  have h := bounded_flow_eq_exp A (fun s => M.Th m s x) (hs.2.2.1 x)
    (fun s => discrete_semigroup_derivative M B P m x s) t
  simpa only [hs.1, ContinuousLinearMap.id_apply] using h


                                                                       
theorem timeMeasure_map_coe :
    Measure.map (fun t : Time => (t : ℝ)) timeMeasure = volume.restrict (Ici 0) := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have hr : Set.range (fun t : Time => (t : ℝ)) = Ici (0 : ℝ) := by
    ext s
    constructor
    · rintro ⟨t, rfl⟩; exact t.coe_nonneg
    · intro hs; exact ⟨⟨s, hs⟩, rfl⟩
  unfold timeMeasure
  rw [he.map_comap, hr]
  simp

/-- Convert the actual half-line Bochner integral to an ordinary interval integral. -/
theorem timeIntegral_eq_intervalIntegral {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] (w : Time → E) (t : Time) :
    (∫ s in Iic t, w s ∂timeMeasure) =
      ∫ s in (0 : ℝ)..(t : ℝ), w (Real.toNNReal s) := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have h := he.setIntegral_map (μ := timeMeasure)
    (fun s : ℝ => w (Real.toNNReal s)) (Iic (t : ℝ))
  have hs : Iic (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) (t : ℝ) := by ext s; simp; tauto
  have hp : (fun s : Time => (s : ℝ)) ⁻¹' Iic (t : ℝ) = Iic t := rfl
  rw [hp] at h
  calc
    _ = ∫ s in Iic (t : ℝ), w (Real.toNNReal s)
        ∂Measure.map (fun t : Time => (t : ℝ)) timeMeasure := by simpa using h.symm
    _ = ∫ s in Icc (0 : ℝ) t, w (Real.toNNReal s) := by
      rw [timeMeasure_map_coe, Measure.restrict_restrict measurableSet_Iic, hs]
    _ = _ := by rw [integral_Icc_eq_integral_Ioc, intervalIntegral.integral_of_le t.coe_nonneg]


/-- The exact product law needed by the integrating factor. -/
theorem operator_exp_sub {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (s t : ℝ) :
    NormedSpace.exp (s • A) * NormedSpace.exp ((-t) • A) =
      NormedSpace.exp ((s - t) • A) := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  rw [← NormedSpace.exp_add_of_commute (((Commute.refl A).smul_left s).smul_right (-t)),
    ← add_smul, sub_eq_add_neg]

/-- The explicit integrating-factor formula for a bounded generator. -/
def boundedDuhamel {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (t : ℝ) : E :=
  NormedSpace.exp (t • A) (x + ∫ s in (0 : ℝ)..t,
    NormedSpace.exp ((-s) • A) (g s))

/-- Differentiate the actual integrating-factor expression, without an assumed formula field. -/
theorem boundedDuhamel_hasDerivAt {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (hg : Continuous g) (t : ℝ) :
    HasDerivAt (boundedDuhamel A x g) (A (boundedDuhamel A x g t) + g t) t := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  have hc : Continuous (fun s : ℝ => NormedSpace.exp ((-s) • A) (g s)) :=
    ((NormedSpace.exp_continuous.comp (continuous_neg.smul continuous_const)).clm_apply hg)
  have hI := (intervalIntegral.integral_hasDerivAt_right (hc.intervalIntegrable 0 t)
    hc.stronglyMeasurable.stronglyMeasurableAtFilter hc.continuousAt).const_add x
  have h := (hasDerivAt_exp_smul_const' A t).clm_apply hI
  have he : NormedSpace.exp (t • A) (NormedSpace.exp ((-t) • A) (g t)) = g t := by
    rw [← mul_apply_eq_comp, operator_exp_sub]
    simp
  unfold boundedDuhamel
  simpa only [he, mul_apply_eq_comp, add_comm] using h

/-- The integrating factor is precisely the exponential convolution. -/
theorem boundedDuhamel_eq_convolution {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (hg : Continuous g) (t : ℝ) :
    boundedDuhamel A x g t = NormedSpace.exp (t • A) x +
      ∫ s in (0 : ℝ)..t, NormedSpace.exp ((t - s) • A) (g s) := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  have hc : Continuous (fun s : ℝ => NormedSpace.exp ((-s) • A) (g s)) :=
    ((NormedSpace.exp_continuous.comp (continuous_neg.smul continuous_const)).clm_apply hg)
  unfold boundedDuhamel
  rw [map_add, ← ContinuousLinearMap.intervalIntegral_comp_comm _ (hc.intervalIntegrable 0 t)]
  congr 1
  apply intervalIntegral.integral_congr
  intro s _
  dsimp only
  rw [← mul_apply_eq_comp, operator_exp_sub]


                                                                                            
                                     
theorem discrete_Duhamel_classical {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x : M.X m)
    (g : Time → M.X m) (hg : Continuous g) :
    ∃ v : Time → M.X m, Continuous v ∧
      (∀ t, v t = M.Th m t x + ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure) ∧
      v 0 = x ∧ ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
          (M.Ah m (v t) + g t) (Ici 0) t := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
  let gR : ℝ → M.X m := fun s => g (Real.toNNReal s)
  let vR : ℝ → M.X m := boundedDuhamel A x gR
  have hgR : Continuous gR := hg.comp continuous_real_toNNReal
  have hd (t : ℝ) : HasDerivAt vR (A (vR t) + gR t) t :=
    boundedDuhamel_hasDerivAt A x gR hgR t
  have hc : Continuous vR := continuous_iff_continuousAt.mpr (fun t => (hd t).continuousAt)
  have he (t : Time) : vR t = M.Th m t x +
      ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure := by
    dsimp only [vR]
    rw [boundedDuhamel_eq_convolution A x gR hgR]
    rw [discrete_semigroup_eq_exp M B P m x t]
    congr 1
    rw [timeIntegral_eq_intervalIntegral]
    apply intervalIntegral.integral_congr
    intro s hs
    rw [uIcc_of_le t.coe_nonneg] at hs
    have hst : Real.toNNReal s ≤ t := by exact_mod_cast (by simpa [Real.coe_toNNReal _ hs.1] using hs.2 : (Real.toNNReal s : ℝ) ≤ t)
    dsimp only
    rw [discrete_semigroup_eq_exp M B P m (g (Real.toNNReal s)) (t - Real.toNNReal s),
      NNReal.coe_sub hst, Real.coe_toNNReal s hs.1]
  refine ⟨fun t => vR t, hc.comp continuous_subtype_val, he, ?_, ?_⟩
  · simp [vR, boundedDuhamel]
  · intro t
    have hh := (hd (t : ℝ)).hasDerivWithinAt (s := Ici 0)
    have heq : EqOn (fun s : ℝ => vR (Real.toNNReal s)) vR (Ici 0) := by
      intro s hs
      dsimp only
      rw [Real.coe_toNNReal s hs]
    have h := hh.congr_of_eventuallyEq heq.eventuallyEq_nhdsWithin (heq t.coe_nonneg)
    change HasDerivWithinAt (fun s : ℝ => vR (Real.toNNReal s))
      (A (vR t) + g t) (Ici 0) t
    simpa only [gR, Real.toNNReal_coe] using h

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/ProjectedSources.lean <==
import OrderingError.Spec11.Threads.T1.ContinuousK
import OrderingError.Spec11.Threads.T1.DiscreteDual
import OrderingError.Spec11.Threads.T1.WeightedL2

   
                                                                     
                                            
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem Pi_norm_le (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    ‖M.Pi m f‖ ≤ ‖f‖ := by
  have ho := hP.L04.a.1 m f (M.Pi m f)
  have he : f = M.project m f + (f - M.project m f) := by abel
  have hp := norm_add_sq_eq_norm_sq_add_norm_sq_of_inner_eq_zero
    (M.project m f) (f - M.project m f) ho
  rw [← he] at hp
  have hsq : ‖M.project m f‖ ^ 2 ≤ ‖f‖ ^ 2 := by
    nlinarith [sq_nonneg ‖f - M.project m f‖]
  exact (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp hsq

def projectionMap (hP : Premises M B) (m : D05Mesh L κ) : M.H →L[ℂ] M.X m :=
  (M.Pi m).mkContinuous 1 (by intro f; simpa only [one_mul] using Pi_norm_le hP m f)

theorem projected_minus_bound (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    M.minusNorm m (M.Pi m f) ≤ ‖M.iota f‖ := by
  rw [← PiMinus_iota hP m f]
  exact PiMinus_minusNorm_le hP m (M.iota f)

theorem sourceClass_norm (σ : ℝ) {g : M.Trajectory} (hg : M.StrongSource σ g) :
    ‖M.sourceClass σ g‖ = Real.sqrt
      (∫ t : Time, Real.exp (2 * σ * t) * ‖M.iota (g t)‖ ^ 2 ∂timeMeasure) := by
  classical
  unfold Model.sourceClass
  rw [dite_eq_left hg.2.2]
  exact weighted_norm_toLp_two M hg.2.2

theorem projectedSource_measurable (hP : Premises M B) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    AEStronglyMeasurable (fun t => M.Pi m (g t)) timeMeasure :=
  (projectionMap hP m).continuous.comp_aestronglyMeasurable hg.1

theorem projectedSource_integrable (hP : Premises M B) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    Integrable (fun t : Time => Real.exp (2 * σ * t) * M.minusNorm m (M.Pi m (g t)) ^ 2)
      timeMeasure := by
  have hm := (minusNorm_continuous hP m).comp_aestronglyMeasurable
    (projectedSource_measurable hP hg m)
  have he : Continuous (fun t : Time => Real.exp (2 * σ * t)) := by fun_prop
  apply (weighted_sq_integrable M hg.2.2).mono' (he.aestronglyMeasurable.mul (hm.pow 2))
  filter_upwards [] with t
  dsimp only [Pi.mul_apply, Pi.pow_apply]
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg hP (M.Pi m (g t))) (projected_minus_bound hP m (g t)) 2)
    (Real.exp_pos _).le

theorem projectedSource_valid (hP : Premises M B) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    M.DiscreteWeakSource σ m (fun t => M.Pi m (g t)) :=
  ⟨projectedSource_measurable hP hg m, projectedSource_integrable hP hg m⟩

theorem projectedSource_size_le (hP : Premises M B) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    M.DiscreteWeakSize σ m (fun t => M.Pi m (g t)) ≤ ‖M.sourceClass σ g‖ := by
  rw [sourceClass_norm σ hg]
  apply Real.sqrt_le_sqrt
  apply integral_mono (projectedSource_integrable hP hg m) (weighted_sq_integrable M hg.2.2)
  intro t
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg hP (M.Pi m (g t))) (projected_minus_bound hP m (g t)) 2)
    (Real.exp_pos _).le

theorem Khstrong_X0 (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g)
    (m : D05Mesh L κ) :
    M.X0 σ (M.Khstrong m g) ∧
      M.energy σ (M.Khstrong m g) ≤ B.bound "L05_d" σ * ‖M.sourceClass σ g‖ := by
  have h := hP.L05.d σ hσ hdecay m 0 (fun t => M.Pi m (g t)) (projectedSource_valid hP hg m)
  have he : M.DiscreteForced m 0 (fun t => M.Pi m (g t)) = M.Khstrong m g := by
    funext t
    simp only [Model.DiscreteForced, map_zero, Submodule.coe_zero, zero_add,
      Model.Khstrong, Model.flowh]
  rw [he, norm_zero, zero_add] at h
  exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_left (projectedSource_size_le hP hg m)
    (budget_pos B "L05_d" σ 0 0).le)⟩

theorem discrete_flow_bound (hP : Premises M B) (m : D05Mesh L κ) (t : Time) (x : M.X m) :
    ‖M.Th m t x‖ ≤ ‖x‖ := by
  apply ((M.Th m t).le_opNorm x).trans
  have he : Real.exp (-D01lambda L * t) ≤ 1 :=
    Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg
      (neg_nonpos.mpr (lambda_nonneg L)) t.2)
  exact mul_le_of_le_one_left (norm_nonneg x) (((hP.L05.c m).1 t).trans he)

theorem discrete_flow_joint (hP : Premises M B) (m : D05Mesh L κ) :
    Continuous (fun p : Time × M.X m => M.Th m p.1 p.2) := by
  apply continuous_prod_of_continuous_lipschitzWith' _ 1
  · intro t
    apply (M.Th m t).lipschitzWith.weaken
    have hb : ‖M.Th m t‖ ≤ 1 := by
      apply (M.Th m t).opNorm_le_bound zero_le_one
      intro x
      simpa only [one_mul] using discrete_flow_bound hP m t x
    exact_mod_cast hb
  · intro x
    exact (hP.L05.a m).2.2.2.2.2.1 x

theorem discrete_kernel_integrable (hP : Premises M B) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (m : D05Mesh L κ) (t : Time) :
    IntegrableOn (fun s => M.flowh m (g s) (t - s)) (Iic t) timeMeasure := by
  have hm : AEStronglyMeasurable (fun s : Time => M.Th m (t - s) (M.Pi m (g s))) timeMeasure :=
    (discrete_flow_joint hP m).comp_aestronglyMeasurable
      ((by fun_prop : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk
        (projectedSource_measurable hP hg m))
  apply (hg.2.1 t).norm.mono' (((M.X m).subtypeL.continuous.comp_aestronglyMeasurable hm).restrict)
  filter_upwards [] with s
  exact (discrete_flow_bound hP m (t - s) (M.Pi m (g s))).trans (Pi_norm_le hP m (g s))

theorem Khstrong_add (hP : Premises M B) {σ : ℝ} {f g : M.Trajectory}
    (hf : M.StrongSource σ f) (hg : M.StrongSource σ g) (m : D05Mesh L κ) :
    M.Khstrong m (f + g) = M.Khstrong m f + M.Khstrong m g := by
  funext t
  simp only [Model.Khstrong, Model.flowh, Pi.add_apply, map_add, Submodule.coe_add]
  exact integral_add (discrete_kernel_integrable hP hf m t) (discrete_kernel_integrable hP hg m t)

theorem Khstrong_smul (m : D05Mesh L κ) (a : ℂ) (g : M.Trajectory) :
    M.Khstrong m (a • g) = a • M.Khstrong m g := by
  funext t
  simp only [Model.Khstrong, Model.flowh, Pi.smul_apply, map_smul, Submodule.coe_smul]
  exact integral_smul a _

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/RealStructure.lean <==
import OrderingError.Spec11.Threads.T1.StrongEnergyProduct

/-! Conjugation of actual energy trajectories, proved from the fixed real structure. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ComplexConjugate
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def ambientConj (hP : Premises M B) : M.H →L⋆[ℂ] M.H :=
  M.J.mkContinuous 1 (fun x => by rw [hP.Q01.b.1]; simp)

theorem J_mem_energy (hP : Premises M B) (x : M.energySpace.Space) :
    M.J (M.energySpace.val x) ∈ M.energySpace.carrier :=
  (hP.Q01.b.2.2.1 1 (by norm_num) (by norm_num) _ x.property).1

def energyConjLinear (hP : Premises M B) :
    M.energySpace.Space →ₗ⋆[ℂ] M.energySpace.Space where
  toFun x := M.energySpace.ofH (M.J (M.energySpace.val x))
  map_add' x y := by
    apply val_injective M.energySpace
    rw [val_ofH _ (J_mem_energy hP (x + y))]
    simp only [map_add, val_ofH _ (J_mem_energy hP x), val_ofH _ (J_mem_energy hP y)]
  map_smul' a x := by
    apply val_injective M.energySpace
    rw [val_ofH _ (J_mem_energy hP (a • x))]
    simp only [map_smul, map_smulₛₗ, val_ofH _ (J_mem_energy hP x)]

theorem energyConj_norm (hP : Premises M B) (x : M.energySpace.Space) :
    ‖energyConjLinear hP x‖ = ‖x‖ := by
  have h := hP.Q01.b.2.2.2.2.1 (M.energySpace.val x) x.property
  simp only [Model.d1, size_val] at h
  exact h

def energyConj (hP : Premises M B) : M.energySpace.Space →L⋆[ℂ] M.energySpace.Space :=
  (energyConjLinear hP).mkContinuous 1 (fun x => by rw [energyConj_norm]; simp)

theorem energyConj_val (hP : Premises M B) (x : M.energySpace.Space) :
    M.energySpace.val (energyConj hP x) = M.J (M.energySpace.val x) :=
  val_ofH _ (J_mem_energy hP x)

def conjugateTrajectory (M : Model.{u} L κ) (w : M.Trajectory) : M.Trajectory :=
  fun t => M.J (w t)

theorem conjugate_energy (hP : Premises M B) {σ : ℝ} {w : M.Trajectory}
    (hw : M.Energy σ w) :
    M.Energy σ (conjugateTrajectory M w) ∧
      M.energy σ (conjugateTrajectory M w) = M.energy σ w := by
  have hd : (fun t : Time => M.d1 (M.J (w t))) =ᵐ[timeMeasure] (fun t => M.d1 (w t)) := by
    filter_upwards [energy_ae_mem hw] with t ht
    exact hP.Q01.b.2.2.2.2.1 (w t) ht
  have hi : (fun t : Time => Real.exp (2 * σ * t) * M.d1 (M.J (w t)) ^ 2) =ᵐ[timeMeasure]
      (fun t : Time => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) := by
    filter_upwards [hd] with t ht
    rw [ht]
  constructor
  · refine ⟨(ambientConj hP).continuous.comp hw.1, ?_, ?_, hw.2.2.2.congr hi.symm⟩
    · obtain ⟨C, hC⟩ := hw.2.1
      refine ⟨C, fun t => ?_⟩
      change Real.exp (σ * t) * ‖M.J (w t)‖ ≤ C
      rw [hP.Q01.b.1]
      exact hC t
    · obtain ⟨z, hm, he⟩ := hw.2.2.1
      refine ⟨fun t => energyConj hP (z t), (energyConj hP).continuous.comp_aestronglyMeasurable hm, ?_⟩
      filter_upwards [he] with t ht
      rw [energyConj_val, ht]
      rfl
  · unfold Model.energy
    simp only [conjugateTrajectory, hP.Q01.b.1]
    rw [integral_congr_ae hi]

theorem conjugate_X0 (hP : Premises M B) {σ : ℝ} {w : M.Trajectory}
    (hw : M.X0 σ w) : M.X0 σ (conjugateTrajectory M w) :=
  ⟨(conjugate_energy hP hw.1).1, by simpa only [conjugateTrajectory, hP.Q01.b.1] using hw.2⟩

theorem conjugate_linearFlow (hP : Premises M B) (d : Option (D05Mesh L κ)) (f : M.H) :
    conjugateTrajectory M (M.linearFlow d f) = M.linearFlow d (M.J f) := by
  obtain ⟨_, _, _, _, _, _, _, _, hT, hPi, _, _, hTh, _, _⟩ := hP.Q01.b
  funext t
  cases d with
  | none => exact (hT t f).symm
  | some m =>
    change M.J (M.Th m t (M.Pi m f) : M.H) = (M.Th m t (M.Pi m (M.J f)) : M.H)
    exact (hTh m t (M.Pi m f) (M.Pi m (M.J f)) (hPi m f)).symm

theorem conjugate_Q (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.Q σ d (conjugateTrajectory M w) (conjugateTrajectory M z) =
      conjugateTrajectory M (M.Q σ d w z) := by
  have hsource := product_strongSource hP hσ.le hw hz
  have hprod : (fun s => M.product (M.J (w s)) (M.J (z s))) =ᵐ[timeMeasure]
      (fun s => M.J (M.product (w s) (z s))) := by
    obtain ⟨_, _, _, _, _, _, _, _, _, _, _, _, _, hF, _⟩ := hP.Q01.b
    filter_upwards [energy_ae_mem hw.1, energy_ae_mem hz.1] with s hws hzs
    exact hF (w s) (z s) hws hzs
  have hstar : ∀ (r : ℝ) (a : ℂ), starRingEnd ℂ (r • a) = r • starRingEnd ℂ a := by
    intros
    simp
  rw [Q_strong_formula hP hσ hd d (conjugate_X0 hP hw) (conjugate_X0 hP hz),
    Q_strong_formula hP hσ hd d hw hz]
  funext t
  cases d with
  | none =>
    change (∫ s in Iic t, M.T (t - s) (M.product (M.J (w s)) (M.J (z s))) ∂timeMeasure) =
      M.J (∫ s in Iic t, M.T (t - s) (M.product (w s) (z s)) ∂timeMeasure)
    have hi := ContinuousLinearMap.integral_comp_commSL hstar (ambientConj hP)
      (kernel_integrable hP hsource t)
    change (∫ s in Iic t, M.J (M.T (t - s) (M.product (w s) (z s))) ∂timeMeasure) = M.J (∫ s in Iic t, M.T (t - s) (M.product (w s) (z s)) ∂timeMeasure) at hi
    rw [← hi]
    apply integral_congr_ae
    filter_upwards [ae_restrict_of_ae hprod] with s hs
    rw [hs]
    obtain ⟨_, _, _, _, _, _, _, _, hT, _, _, _, _, _, _⟩ := hP.Q01.b
    exact hT (t - s) _
  | some m =>
    change (∫ s in Iic t, M.flowh m (M.product (M.J (w s)) (M.J (z s))) (t - s) ∂timeMeasure) =
      M.J (∫ s in Iic t, M.flowh m (M.product (w s) (z s)) (t - s) ∂timeMeasure)
    have hi := ContinuousLinearMap.integral_comp_commSL hstar (ambientConj hP)
      (discrete_kernel_integrable hP hsource m t)
    change (∫ s in Iic t, M.J (M.flowh m (M.product (w s) (z s)) (t - s)) ∂timeMeasure) = M.J (∫ s in Iic t, M.flowh m (M.product (w s) (z s)) (t - s) ∂timeMeasure) at hi
    rw [← hi]
    apply integral_congr_ae
    filter_upwards [ae_restrict_of_ae hprod] with s hs
    rw [hs]
    exact (congrFun (conjugate_linearFlow hP (some m) (M.product (w s) (z s))) (t - s)).symm

theorem solution_real (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B σ) (hr : M.RealData f) :
    ∀ t, M.RealData (M.solution B σ d f t) := by
  have hs := solution_spec hP hσ hd d hf
  have hw : M.SmallSolution B σ d f (conjugateTrajectory M (M.solution B σ d f)) := by
    have hx := conjugate_X0 hP hs.2.1
    refine ⟨hs.1, hx, productSource_valid hP hσ.le hx hx, ?_, ?_⟩
    · rw [(conjugate_energy hP hs.2.1.1).2]
      exact hs.2.2.2.1
    · rw [conjugate_Q hP hσ hd d hs.2.1 hs.2.1]
      have he := congrArg (conjugateTrajectory M) hs.2.2.2.2
      have hadd : conjugateTrajectory M
          (M.linearFlow d f + M.Q σ d (M.solution B σ d f) (M.solution B σ d f)) =
          conjugateTrajectory M (M.linearFlow d f) +
            conjugateTrajectory M (M.Q σ d (M.solution B σ d f) (M.solution B σ d f)) := by
        funext t
        exact M.J.map_add _ _
      rw [hadd, conjugate_linearFlow hP d f, hr] at he
      exact he
  have he := (smallSolution_existsUnique hP hσ hd d hf).unique hw hs
  intro t
  exact congrFun he t

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/Riesz.lean <==
import OrderingError.Spec11.Threads.T1.WeakProduct

   
                                                                      
                                        
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem discrete_mem_V1 (hP : Premises M B) {m : D05Mesh L κ} (x : M.X m) :
    (x : M.H) ∈ (M.V 1).carrier := by
  exact nest hP (by norm_num) (by norm_num : (1 : ℝ) ≤ 2) (by norm_num)
    (hP.Q01.a.2.2.2.2.2.2.2.2.2.2 m x.property)

/-- Inclusion of the discrete space into the fixed energy space. -/
def discreteEnergyLinear (hP : Premises M B) (m : D05Mesh L κ) :
    M.X m →ₗ[ℂ] M.energySpace.Space where
  toFun x := M.energySpace.ofH x
  map_add' x y := ofH_add _ (discrete_mem_V1 hP x) (discrete_mem_V1 hP y)
  map_smul' a x := ofH_smul _ a (discrete_mem_V1 hP x)

def discreteEnergyMap (hP : Premises M B) (m : D05Mesh L κ) :
    M.X m →L[ℂ] M.energySpace.Space := by
  letI : FiniteDimensional ℂ (M.X m) := hP.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  exact { discreteEnergyLinear hP m with
    cont := (discreteEnergyLinear hP m).continuous_of_finiteDimensional }

theorem discrete_riesz_exists (hP : Premises M B) (m : D05Mesh L κ) (g : M.Weak) :
    ∃! r, M.RieszSpec m g r := by
  letI : FiniteDimensional ℂ (M.X m) := hP.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  exact C10_antiRiesz (g.comp (discreteEnergyMap hP m))

theorem PiMinus_spec (hP : Premises M B) (m : D05Mesh L κ) (g : M.Weak) :
    M.RieszSpec m g (M.PiMinus m g) := by
  classical
  unfold Model.PiMinus
  rw [dite_eq_left (discrete_riesz_exists hP m g)]
  exact Classical.choose_spec (discrete_riesz_exists hP m g).exists

theorem PiMinus_iota (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    M.PiMinus m (M.iota f) = M.Pi m f := by
  apply (discrete_riesz_exists hP m (M.iota f)).unique (PiMinus_spec hP m (M.iota f))
  intro x
  have ho := hP.L04.a.1 m f x
  rw [inner_sub_right, sub_eq_zero] at ho
  unfold Model.iota
  simp only [ContinuousLinearMap.comp_apply, innerSLFlip_apply_apply]
  rw [energy_inclusion_correct hP, val_ofH M.energySpace (discrete_mem_V1 hP x)]
  exact ho.symm

theorem d1_discrete_pos (hP : Premises M B) {m : D05Mesh L κ}
    {x : M.X m} (hx : x ≠ 0) : 0 < M.d1 x := by
  apply norm_pos_iff.mpr
  intro hz
  have hv := congrArg M.energySpace.val hz
  rw [val_ofH M.energySpace (discrete_mem_V1 hP x), map_zero] at hv
  exact hx (Subtype.ext hv)

theorem PiMinus_minusNorm_le (hP : Premises M B) (m : D05Mesh L κ) (g : M.Weak) :
    M.minusNorm m (M.PiMinus m g) ≤ ‖g‖ := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · intro q hq
      obtain ⟨x, hx, rfl⟩ := hq
      apply (div_le_iff₀ (d1_discrete_pos hP hx)).mpr
      rw [PiMinus_spec hP]
      exact g.le_opNorm (M.energySpace.ofH x)
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (M.PiMinus m g : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact norm_nonneg g

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/Section47.lean <==
import OrderingError.Spec11.Threads.T1.LinearBounds

/-! Section 4.7: the linear envelopes and the zero-index nonlinear error. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def allLinearConstant (B : D01Budget) (σ : ℝ) : ℝ :=
  linearConstant B σ .zero + linearConstant B σ .one + linearConstant B σ .two

theorem allLinearConstant_pos (B : D01Budget) (σ : ℝ) : 0 < allLinearConstant B σ := by
  have := linearConstant_pos B σ .zero
  have := linearConstant_pos B σ .one
  have := linearConstant_pos B σ .two
  unfold allLinearConstant
  linarith

theorem linearConstant_le (B : D01Budget) (σ : ℝ) (i : D17Index) :
    linearConstant B σ i ≤ allLinearConstant B σ := by
  have := linearConstant_pos B σ .zero
  have := linearConstant_pos B σ .one
  have := linearConstant_pos B σ .two
  cases i <;> unfold allLinearConstant <;> linarith

theorem D17a_nonneg (i : D17Index) {h : ℝ} (hh : 0 ≤ h) (t : Time) : 0 ≤ D17a i h t := by
  have ht : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  cases i <;> dsimp [D17a] <;> positivity

theorem linear_index_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (i : D17Index) {r : ℝ} {f : M.H} (hf : M.Data i r f)
    (m : D05Mesh L κ) (t : Time) (ht : 0 < t) :
    (M.V i.theta).Bound (M.linearError m f t)
      (linearConstant B σ i * Real.exp (-σ * t) * D17a i m.h t * M.dataSize i f) := by
  cases i with
  | zero =>
    refine ⟨mem_zero hP _, ?_⟩
    change M.vnorm 0 _ ≤ _
    rw [vnorm_zero hP]
    exact linear_zero_bound hP hσ hd m f t ht
  | one => exact linear_one_bound hP hσ hd m hf.2.1 t ht
  | two => exact linear_two_bound hP hσ hd m hf.2.1 t ht

theorem dataSize_nonneg (i : D17Index) (f : M.H) : 0 ≤ M.dataSize i f := by
  cases i
  · exact norm_nonneg _
  · exact size_nonneg _ _
  · exact size_nonneg _ _

                                                                                            
                                                                                         
theorem prove_Section47_bounds (hP : Premises M B) {σ r C0 : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (h414 : Proposition414 M B σ r C0) :
    Section47_bounds M B σ r (allLinearConstant B σ + |C0|) := by
  have hCL := (allLinearConstant_pos B σ).le
  have hC0 := abs_nonneg C0
  have hC0le := le_abs_self C0
  constructor
  · intro i f hf m t ht
    have hb := linear_index_bound hP hσ hd i hf m t ht
    refine ⟨hb.1, hb.2.trans ?_⟩
    have hr := D17a_nonneg i (show 0 ≤ m.h from NNReal.coe_nonneg _) t
    have hn := dataSize_nonneg (M := M) i f
    gcongr
    exact (linearConstant_le B σ i).trans (le_add_of_nonneg_right hC0)
  · intro f hf
    have hh := h414.1 f hf.2.2
    refine ⟨hh.1, ?_⟩
    intro m t ht
    have hord := (hh.2 m).2.2.1 t
    have hl := linear_zero_bound hP hσ hd m f t ht
    have he : M.error B σ m f t = M.orderingError B σ m f t - M.linearError m f t := by
      unfold Model.error Model.orderingError Model.share Model.linearError
      simp only [Pi.sub_apply]
      abel
    have ho : ‖M.orderingError B σ m f t‖ ≤
        C0 * Real.exp (-σ * t) * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2 := by
      have h := mul_le_mul_of_nonneg_left hord (Real.exp_pos (-σ * t)).le
      have hex : Real.exp (-σ * t) * Real.exp (σ * t) = 1 := by rw [← Real.exp_add]; simp
      rw [← mul_assoc, hex, one_mul] at h
      convert h using 1 <;> ring
    refine ⟨mem_zero hP _, ?_⟩
    change M.vnorm 0 _ ≤ _
    rw [vnorm_zero hP, he]
    have hn := norm_sub_le (M.orderingError B σ m f t) (M.linearError m f t)
    have hm0 : 0 ≤ m.h := NNReal.coe_nonneg _
    have ha := D17a_nonneg .zero hm0 t
    have hb := Real.rpow_nonneg hm0 (1 / 6 : ℝ)
    have hCL0 := linearConstant_le B σ .zero
    have hCL0p := (linearConstant_pos B σ .zero).le
    change _ ≤ (allLinearConstant B σ + |C0|) * Real.exp (-σ * t) *
      (D17a .zero m.h t * ‖f‖ + m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2)
    calc
      _ ≤ C0 * Real.exp (-σ * t) * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2 +
          linearConstant B σ .zero * Real.exp (-σ * t) * D17a .zero m.h t * ‖f‖ :=
        hn.trans (add_le_add ho hl)
      _ ≤ (allLinearConstant B σ + |C0|) * Real.exp (-σ * t) * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2 +
          (allLinearConstant B σ + |C0|) * Real.exp (-σ * t) * D17a .zero m.h t * ‖f‖ := by
        gcongr <;> linarith
      _ = _ := by ring

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/SmallSolutions.lean <==
import OrderingError.Spec11.Threads.T1.LinearFlow
import OrderingError.Spec11.Threads.T1.WeakFormula

                                                                                    
                                          
  

set_option maxHeartbeats 2000000

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem radius_relations (B : D01Budget) (σ : ℝ) :
    D14b B σ * D14R B σ = 1 / 8 ∧
    2 * D14ell B σ * D14r B σ = D14R B σ ∧
    D14r B σ < analyticRadius (D14ell B σ) (D14b B σ) ∧
    D14R B σ ≤ quadraticSolutionRadius (D14b B σ) := by
  have hb := b_pos B σ
  have hl := ell_pos B σ
  have h1 : D14b B σ * D14R B σ = 1 / 8 := by
    unfold D14R
    field_simp
  have h2 : 2 * D14ell B σ * D14r B σ = D14R B σ := by
    unfold D14r
    field_simp
  have h3 : analyticRadius (D14ell B σ) (D14b B σ) = 2 * D14r B σ := by
    unfold analyticRadius D14r D14R
    field_simp
  refine ⟨h1, h2, ?_, ?_⟩
  · rw [h3]
    linarith [r_pos B σ]
  · unfold D14R quadraticSolutionRadius
    exact (inv_le_inv₀ (by positivity) (by positivity)).mpr (by linarith)

theorem graph_quarter_contraction (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ)) {p q : energyGraph M}
    (hp : ‖p‖ ≤ D14R B σ) (hq : ‖q‖ ≤ D14R B σ) :
    ‖graphQCLM hP hσ hdecay d p p - graphQCLM hP hσ hdecay d q q‖ ≤
      (1 / 4 : ℝ) * ‖p - q‖ := by
  let Q := graphQCLM hP hσ hdecay d
  have he : Q p p - Q q q = Q p (p - q) + Q (p - q) q := by
    simp only [map_sub, sub_apply]
    abel
  change ‖Q p p - Q q q‖ ≤ _
  rw [he]
  apply (norm_add_le _ _).trans
  have h1 := graphQ_bound hP hσ hdecay d p (p - q)
  have h2 := graphQ_bound hP hσ hdecay d (p - q) q
  change ‖Q p (p - q)‖ ≤ _ at h1
  change ‖Q (p - q) q‖ ≤ _ at h2
  have hb := (radius_relations B σ).1
  have hpn : D14b B σ * ‖p‖ ≤ 1 / 8 := by
    nlinarith [mul_le_mul_of_nonneg_left hp (b_pos B σ).le]
  have hqn : D14b B σ * ‖q‖ ≤ 1 / 8 := by
    nlinarith [mul_le_mul_of_nonneg_left hq (b_pos B σ).le]
  nlinarith [mul_le_mul_of_nonneg_right hpn (norm_nonneg (p - q)),
    mul_le_mul_of_nonneg_right hqn (norm_nonneg (p - q))]

theorem fixedPointBall (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.FixedPointBall B σ := by
  intro d f hf
  constructor
  · intro w hw hb
    have hl := linearFlow_bound hP hσ hdecay d f
    have hq := Q_bound hP hσ hdecay d hw hw
    refine ⟨X0_add hl.1 hq.1, (energy_add_le hl.1 hq.1).trans ?_⟩
    have hlin : D14ell B σ * ‖f‖ ≤ D14R B σ / 2 := by
      have hmul := mul_le_mul_of_nonneg_left hf (ell_pos B σ).le
      have he := (radius_relations B σ).2.1
      nlinarith
    have hquad : D14b B σ * M.energy σ w * M.energy σ w ≤ D14R B σ / 8 := by
      have he := (radius_relations B σ).1
      have hmul := mul_le_mul_of_nonneg_left hb (b_pos B σ).le
      have h1 : D14b B σ * M.energy σ w ≤ 1 / 8 := by nlinarith
      have h2 := mul_le_mul_of_nonneg_right h1 (energy_nonneg hw)
      nlinarith
    have hr := R_pos B σ
    nlinarith [hl.2, hq.2]
  · intro w z hw hz hwr hzr
    have hp := Q_bound hP hσ hdecay d hw hw
    have hq := Q_bound hP hσ hdecay d hz hz
    refine ⟨(X0_sub hp.1 hq.1).1, ?_⟩
    have hn (v : M.Trajectory) (hv : M.X0 σ v) :
        ‖energyRep σ v hv‖ = M.energy σ v := by
      rw [← graphTrajectory_norm σ, energyRep_spec]
    have hh := graph_quarter_contraction hP hσ hdecay d
      (p := energyRep σ w hw) (q := energyRep σ z hz)
      (by rwa [hn]) (by rwa [hn])
    rw [← graphTrajectory_norm σ, graphTrajectory_sub,
      ← graphTrajectory_norm σ (energyRep σ w hw - energyRep σ z hz),
      graphTrajectory_sub] at hh
    change M.energy σ (graphTrajectory σ (graphQ hP hσ hdecay d _ _) -
      graphTrajectory σ (graphQ hP hσ hdecay d _ _)) ≤ _ at hh
    simpa only [graphQ_spec, energyRep_spec] using hh

theorem smallSolution_existsUnique (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B σ) : ∃! w, M.SmallSolution B σ d f w := by
  letI := energyGraph_complete hP
  let Lin := graphLinearCLM hP hσ hdecay d
  let Q := graphQCLM hP hσ hdecay d
  let p := quadraticSolution Lin Q f
  have hb := graphQuadraticBounds hP hσ hdecay d
  have hf' := hf.trans_lt (radius_relations B σ).2.2.1
  have hp : ‖p‖ ≤ D14R B σ := by
    apply (quadraticSolution_bound hb hf').trans
    exact (mul_le_mul_of_nonneg_left hf (mul_nonneg (by norm_num) (ell_pos B σ).le)).trans_eq
      (radius_relations B σ).2.1
  have hx := graphTrajectory_X0 σ p
  refine ⟨graphTrajectory σ p, ⟨extensions hP hσ hdecay, hx,
    productSource_valid hP hσ.le hx hx, ?_, ?_⟩, ?_⟩
  · change M.energy σ (graphTrajectory σ p) ≤ D14R B σ
    rwa [graphTrajectory_norm]
  · have he := congrArg (graphTrajectory σ) (quadraticSolution_equation hb hf')
    change graphTrajectory σ p = graphTrajectory σ (graphLinear hP hσ hdecay d f +
      graphQ hP hσ hdecay d p p) at he
    simpa only [graphTrajectory_add, graphLinear_spec, graphQ_spec] using he
  · intro w hw
    let q := energyRep σ w hw.2.1
    have hqn : ‖q‖ ≤ quadraticSolutionRadius (D14b B σ) := by
      rw [← graphTrajectory_norm σ, energyRep_spec]
      exact hw.2.2.2.1.trans (radius_relations B σ).2.2.2
    have hqe : q = Lin f + Q q q := by
      apply graphTrajectory_injective σ
      change graphTrajectory σ q = graphTrajectory σ
        (graphLinear hP hσ hdecay d f + graphQ hP hσ hdecay d q q)
      simpa only [graphTrajectory_add, graphLinear_spec, graphQ_spec,
        q, energyRep_spec] using hw.2.2.2.2
    have he : q = p := quadraticSolution_unique hb hf' hqn hqe
    have hh := congrArg (graphTrajectory σ) he
    simpa only [q, energyRep_spec] using hh

theorem solution_spec (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B σ) :
    M.SmallSolution B σ d f (M.solution B σ d f) := by
  classical
  unfold Model.solution
  rw [dite_eq_left (smallSolution_existsUnique hP hσ hdecay d hf)]
  exact Classical.choose_spec (smallSolution_existsUnique hP hσ hdecay d hf).exists

theorem solution_energy_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B σ) :
    M.EBound σ (M.solution B σ d f) (2 * D14ell B σ * ‖f‖) := by
  have hs := solution_spec hP hσ hdecay d hf
  refine ⟨hs.2.1.1, ?_⟩
  have he := hs.2.2.2.2
  have hl := linearFlow_bound hP hσ hdecay d f
  have hq := Q_bound hP hσ hdecay d hs.2.1 hs.2.1
  have ha := energy_add_le hl.1 hq.1
  rw [← he] at ha
  have hr : M.energy σ (M.solution B σ d f) ≤ D14R B σ := hs.2.2.2.1
  have hb := mul_le_mul_of_nonneg_left hr (b_pos B σ).le
  rw [(radius_relations B σ).1] at hb
  have hc := mul_le_mul_of_nonneg_right hb (energy_nonneg hs.2.1)
  have he0 := energy_nonneg hs.2.1
  nlinarith [hl.2, hq.2]

theorem extensionIdentities (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) : M.ExtensionIdentities σ :=
  ⟨energy_inclusion_correct hP, PiMinus_iota hP, FWeak_spec hP, PiMinus_spec hP,
    Kweak_spec hP hσ hdecay, fun _ hg m t => Kweak_some_formula hP hσ hdecay hg m t⟩

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/SmoothDecay.lean <==
import OrderingError.Spec11.Threads.T1.LinearConvergence
import OrderingError.Spec11.Threads.T1.KernelConvolution
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals

/-! Smooth compact sources and an energy estimate with a strictly stronger exponential weight. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem smoothTensor_decay {σ : ℝ} {g : M.Trajectory} (hg : M.SmoothTensor σ g) (τ : ℝ) :
    Continuous g ∧ ∃ G > 0, ∀ t : Time, ‖g t‖ ≤ G * Real.exp (-(2 * τ) * t) := by
  obtain ⟨_, n, η, x, hη, he⟩ := hg
  let gR : ℝ → M.H := fun s => ∑ j, η j s • (M.V 3).val (x j)
  have hc : Continuous gR := continuous_finsetSum _ (fun j _ => (hη j).1.continuous.smul continuous_const)
  have hk : HasCompactSupport gR := by
    have hh := HasCompactSupport.finset_sum (s := Finset.univ)
      (f := fun j => (η j) • (fun _ : ℝ => (M.V 3).val (x j)))
      (fun j _ => (hη j).2.1.smul_right)
    have heqfun : gR = ∑ j, (η j) • (fun _ : ℝ => (M.V 3).val (x j)) := by
      funext s
      simp only [gR, Finset.sum_apply, Pi.smul_apply']
    rw [heqfun]
    exact hh
  have heq : g = fun t : Time => gR t := funext he
  rw [heq]
  refine ⟨hc.comp continuous_subtype_val, ?_⟩
  have hcw : Continuous (fun s : ℝ => (Real.exp (2 * τ * s) : ℂ) • gR s) := by
    exact (Complex.continuous_ofReal.comp (Real.continuous_exp.comp (continuous_const.mul continuous_id))).smul hc
  have hkw : HasCompactSupport (fun s : ℝ => (Real.exp (2 * τ * s) : ℂ) • gR s) := hk.smul_left
  obtain ⟨C, hC⟩ := hkw.exists_bound_of_continuous hcw
  refine ⟨|C| + 1, by positivity, ?_⟩
  intro t
  have h := hC t
  rw [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)] at h
  have hh := mul_le_mul_of_nonneg_left h (Real.exp_pos (-(2 * τ) * t)).le
  have hex : Real.exp (-(2 * τ) * t) * Real.exp (2 * τ * t) = 1 := by
    rw [← Real.exp_add]
    simp
  rw [← mul_assoc, hex, one_mul] at hh
  calc
    ‖gR t‖ ≤ Real.exp (-(2 * τ) * t) * C := hh
    _ ≤ Real.exp (-(2 * τ) * t) * (|C| + 1) :=
      mul_le_mul_of_nonneg_left (by linarith [le_abs_self C]) (Real.exp_pos _).le
    _ = _ := mul_comm _ _

def gapIntegral (σ τ : ℝ) : ℝ := ∫ t : Time, Real.exp ((2 * (σ - τ)) * t) ∂timeMeasure

theorem gap_integrable {σ τ : ℝ} (hστ : σ < τ) :
    Integrable (fun t : Time => Real.exp ((2 * (σ - τ)) * t)) timeMeasure := by
  rw [Kernel.integrable_timeMeasure_iff]
  have hh : IntegrableOn (fun t : ℝ => Real.exp ((2 * (σ - τ)) * t)) (Ici 0) :=
    (integrableOn_Ici_iff_integrableOn_Ioi).mpr (integrableOn_exp_mul_Ioi (by linarith) 0)
  apply hh.congr
  filter_upwards [ae_restrict_mem measurableSet_Ici] with t ht
  rw [Real.coe_toNNReal t ht]

def decayEnergyConstant (B : D01Budget) (σ τ : ℝ) : ℝ :=
  B.bound "L02_embed" 0 1 0 + B.bound "L02_d" * B.bound "L02_eq" * Real.sqrt (gapIntegral σ τ)

theorem decayEnergyConstant_pos (B : D01Budget) (σ τ : ℝ) : 0 < decayEnergyConstant B σ τ := by
  have := budget_pos B "L02_embed" 0 1 0
  have := budget_pos B "L02_d" 0 0 0
  have := budget_pos B "L02_eq" 0 0 0
  unfold decayEnergyConstant
  positivity

theorem energy_of_strong_decay (hP : Premises M B) {σ τ C : ℝ} (hστ : σ < τ)
    (hC : 0 ≤ C) {w : M.Trajectory} (hw : M.Energy σ w)
    (hb : ∀ t : Time, (M.V 1).Bound (w t) (C * Real.exp (-τ * t))) :
    M.energy σ w ≤ decayEnergyConstant B σ τ * C := by
  let D := B.bound "L02_d" * B.bound "L02_eq"
  let E := B.bound "L02_embed" 0 1 0
  have hD : 0 ≤ D := mul_nonneg (budget_pos B "L02_d" 0 0 0).le (budget_pos B "L02_eq" 0 0 0).le
  have hE : 0 ≤ E := (budget_pos B "L02_embed" 0 1 0).le
  have hpoint (t : Time) : Real.exp (σ * t) * ‖w t‖ ≤ E * C := by
    have hn := hP.L02.a.2.2.2 0 1 (by norm_num) (by norm_num) (by norm_num) (w t) (hb t).1
    rw [vnorm_zero hP] at hn
    have hex : Real.exp (σ * t) * Real.exp (-τ * t) ≤ 1 := by
      rw [← Real.exp_add, Real.exp_le_one_iff]
      nlinarith [t.coe_nonneg]
    calc
      _ ≤ Real.exp (σ * t) * (E * (C * Real.exp (-τ * t))) := by
        gcongr
        exact hn.trans (mul_le_mul_of_nonneg_left (hb t).2 hE)
      _ = (E * C) * (Real.exp (σ * t) * Real.exp (-τ * t)) := by ring
      _ ≤ E * C := mul_le_of_le_one_right (mul_nonneg hE hC) hex
  have hs : sSup (Set.range (fun t : Time => Real.exp (σ * t) * ‖w t‖)) ≤ E * C :=
    csSup_le (Set.range_nonempty _) (by rintro _ ⟨t, rfl⟩; exact hpoint t)
  have hi : (∫ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ∂timeMeasure) ≤
      (D * C) ^ 2 * gapIntegral σ τ := by
    rw [gapIntegral, ← integral_const_mul]
    apply integral_mono hw.2.2.2 ((gap_integrable hστ).const_mul ((D * C) ^ 2))
    intro t
    have hd := (d1_le_vnorm hP (hb t).1).trans (mul_le_mul_of_nonneg_left (hb t).2 hD)
    calc
      _ ≤ Real.exp (2 * σ * t) * (D * (C * Real.exp (-τ * t))) ^ 2 :=
        mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (size_nonneg _ _) hd 2) (Real.exp_pos _).le
      _ = (D * C) ^ 2 * Real.exp ((2 * (σ - τ)) * t) := by
        have he : Real.exp (2 * σ * t) * Real.exp (-τ * t) ^ 2 =
            Real.exp ((2 * (σ - τ)) * t) := by
          rw [← Real.exp_nat_mul, ← Real.exp_add]
          congr 1 <;> ring
        calc
          _ = (D * C) ^ 2 * (Real.exp (2 * σ * t) * Real.exp (-τ * t) ^ 2) := by ring
          _ = _ := by rw [he]
  have hgi : 0 ≤ gapIntegral σ τ := integral_nonneg (fun _ => (Real.exp_pos _).le)
  have hroot := Real.sqrt_le_sqrt hi
  rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (mul_nonneg hD hC)] at hroot
  unfold Model.energy decayEnergyConstant
  change _ ≤ (E + D * Real.sqrt (gapIntegral σ τ)) * C
  nlinarith

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/SourceConvergence.lean <==
import OrderingError.Spec11.Threads.T1.SmoothDecay

/-! Fixed-source convergence in the actual energy norm, then density in weighted weak L2. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def Kdifference (σ : ℝ) (m : D05Mesh L κ) : M.WeakL2 σ →ₗ[ℂ] M.Trajectory :=
  M.Kweak σ (some m) - M.Kweak σ none

theorem Kdifference_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (m : D05Mesh L κ) (g : M.WeakL2 σ) :
    M.X0 σ (Kdifference σ m g) ∧ M.energy σ (Kdifference σ m g) ≤ 2 * D14ell B σ * ‖g‖ := by
  have ha := Kweak_bound hP hσ hd (some m) g
  have hb := Kweak_bound hP hσ hd none g
  exact ⟨X0_sub ha.1 hb.1, (energy_sub_le ha.1 hb.1).trans (by linarith [ha.2, hb.2])⟩

theorem Kdifference_source_formula (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {g : M.Trajectory} (hg : M.StrongSource σ g)
    (m : D05Mesh L κ) (t : Time) :
    Kdifference σ m (M.sourceClass σ g) t =
      ∫ s in Iic t, M.linearError m (g s) (t - s) ∂timeMeasure := by
  change (M.Kweak σ (some m) (M.sourceClass σ g) - M.Kweak σ none (M.sourceClass σ g)) t = _
  rw [(Kweak_spec hP hσ hd (some m)).2 g hg, (Kweak_spec hP hσ hd none).2 g hg]
  change M.Khstrong m g t - M.Kstrong g t = _
  exact (integral_sub (discrete_kernel_integrable hP hg m t) (kernel_integrable hP hg t)).symm

theorem smooth_source_convergence (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {g : M.Trajectory} (hg : M.SmoothTensor σ g)
    (ε : ℝ) (hε : 0 < ε) :
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ →
      M.EBound σ (Kdifference σ m (M.sourceClass σ g)) ε := by
  let τ := (σ + D01lambda L) / 2
  have hστ : σ < τ := by dsimp [τ]; linarith
  have hτ : 0 < τ := hσ.trans hστ
  have hτd : τ < D01lambda L := by dsimp [τ]; linarith
  obtain ⟨hc, G, hG, hb⟩ := smoothTensor_decay hg τ
  let C := B.bound "L02_eq" * G * B.bound "L12_e" τ
  have hC : 0 ≤ C := mul_nonneg
    (mul_nonneg (budget_pos B "L02_eq" 0 0 0).le hG.le) (budget_pos B "L12_e" τ 0 0).le
  let A := decayEnergyConstant B σ τ * C
  have henv (m : D05Mesh L κ) : M.energy σ (Kdifference σ m (M.sourceClass σ g)) ≤
      A * m.h ^ (1 / 6 : ℝ) := by
    have hm : 0 ≤ m.h := NNReal.coe_nonneg _
    have hs := Kdifference_bound hP hσ hd m (M.sourceClass σ g)
    have hh := energy_of_strong_decay hP hστ
      (mul_nonneg hC (Real.rpow_nonneg hm (1 / 6 : ℝ))) hs.1.1
      (fun t => ?_)
    · simpa only [A, mul_assoc] using hh
    · rw [Kdifference_source_formula hP hσ hd hg.1 m t]
      have hv := Kernel.conv1_bound hP hτ hτd m hc hG.le hb t
      refine ⟨hv.1, ?_⟩
      change M.vnorm 1 _ ≤ _
      convert hv.2 using 1 <;> dsimp [C] <;> ring
  have hcont : Continuous (fun h : ℝ => A * h ^ (1 / 6 : ℝ)) :=
    continuous_const.mul (Real.continuous_rpow_const (by norm_num))
  obtain ⟨δ, hδ, hnear⟩ := Metric.continuousAt_iff.mp (hcont.continuousAt (x := 0)) ε hε
  refine ⟨δ, hδ, ?_⟩
  intro m hm
  have hm0 : 0 ≤ m.h := NNReal.coe_nonneg _
  have hh := hnear (show dist m.h 0 < δ by simpa [Real.dist_eq, abs_of_nonneg hm0] using hm)
  simp only [Real.zero_rpow (by norm_num : (1 / 6 : ℝ) ≠ 0), mul_zero,
    Real.dist_eq, sub_zero] at hh
  exact ⟨(Kdifference_bound hP hσ hd m (M.sourceClass σ g)).1.1,
    (henv m).trans (le_abs_self _ |>.trans hh.le)⟩

theorem weak_source_convergence (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (g : M.WeakL2 σ) (ε : ℝ) (hε : 0 < ε) :
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ → M.EBound σ (Kdifference σ m g) ε := by
  have hl := ell_pos B σ
  have hv : DenseRange (M.V 3).val := by
    apply hP.Q01.c.2.1.mono
    intro x hx
    exact ⟨(M.V 3).ofH x, val_ofH _ hx⟩
  have hdense := hP.classical.C10.b hv (pivot_dense hP) σ hσ
  obtain ⟨a, ⟨f, hf, hfa⟩, hga⟩ := Metric.mem_closure_iff.mp (hdense g)
    (ε / (8 * D14ell B σ)) (by positivity)
  subst a
  have hn : ‖g - M.sourceClass σ f‖ < ε / (8 * D14ell B σ) := by
    simpa only [dist_eq_norm, norm_sub_rev] using hga
  obtain ⟨δ, hδ, hbound⟩ := smooth_source_convergence hP hσ hd hf (ε / 2) (by positivity)
  refine ⟨δ, hδ, ?_⟩
  intro m hm
  have ha := Kdifference_bound hP hσ hd m (g - M.sourceClass σ f)
  have hb := Kdifference_bound hP hσ hd m (M.sourceClass σ f)
  have hc := hbound m hm
  have he : Kdifference σ m g = Kdifference σ m (g - M.sourceClass σ f) +
      Kdifference σ m (M.sourceClass σ f) := by
    simpa only [sub_add_cancel] using (Kdifference (M := M) σ m).map_add
      (g - M.sourceClass σ f) (M.sourceClass σ f)
  refine ⟨(Kdifference_bound hP hσ hd m g).1.1, ?_⟩
  rw [he]
  have hh := energy_add_le ha.1 hb.1
  have hsmall : 2 * D14ell B σ * ‖g - M.sourceClass σ f‖ < ε / 4 := by
    have hmul := (lt_div_iff₀ (by positivity : 0 < 8 * D14ell B σ)).mp hn
    linarith
  linarith [ha.2, hc.2]

                                                                                            
                                                                                                
theorem prove_Step1 (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) : Step1 M σ :=
  ⟨linear_initial_convergence hP hσ hd, weak_source_convergence hP hσ hd⟩

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/Spaces.lean <==
import OrderingError.Spec11.Threads.T1.Basic
import Mathlib.Topology.UniformSpace.Equiv

   
                                                    
                                                        
                                  
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem vnorm_zero (hP : Premises M B) (f : M.H) : M.vnorm 0 f = ‖f‖ :=
  hP.Q01.a.2.1 f

theorem mem_zero (hP : Premises M B) (f : M.H) : f ∈ (M.V 0).carrier := by
  rw [hP.Q01.a.1]
  trivial

theorem nest (hP : Premises M B) {r s : ℝ} (hr : 0 ≤ r) (hrs : r ≤ s)
    (hs : s ≤ 3) {f : M.H} (hf : f ∈ (M.V s).carrier) :
    f ∈ (M.V r).carrier :=
  hP.Q01.a.2.2.2.2.2.2.1 r s hr hrs hs hf

theorem d1_le_vnorm (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.vnorm 1 f := by
  have h1 := (hP.L02.a.2.1 f hf).2
  have h2 := (hP.L02.a.1 1 (by norm_num) (by norm_num) f (by simpa only [Nat.cast_one] using hf)).2
  simp only [Nat.cast_one] at h2
  have hD := budget_pos B "L02_d" 0 0 0
  calc
    M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := h1
    _ ≤ B.bound "L02_d" * (B.bound "L02_eq" * M.vnorm 1 f) :=
      mul_le_mul_of_nonneg_left h2 hD.le
    _ = _ := by ring

theorem vnorm_le_d1 (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.vnorm 1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.d1 f := by
  have h1 := (hP.L02.a.2.1 f hf).1
  have h2 := (hP.L02.a.1 1 (by norm_num) (by norm_num) f (by simpa only [Nat.cast_one] using hf)).1
  simp only [Nat.cast_one] at h2
  have hD := budget_pos B "L02_d" 0 0 0
  have hE := budget_pos B "L02_eq" 0 0 0
  have hn : M.nj 1 f ≤ B.bound "L02_d" * M.d1 f := by
    have hh := mul_le_mul_of_nonneg_left h1 hD.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hD.ne', one_mul] using hh
  have hv : M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := by
    have hh := mul_le_mul_of_nonneg_left h2 hE.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hE.ne', one_mul] using hh
  calc
    M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := hv
    _ ≤ B.bound "L02_eq" * (B.bound "L02_d" * M.d1 f) :=
      mul_le_mul_of_nonneg_left hn hE.le
    _ = _ := by ring

/-- The underlying identity changes only the Hilbert norm. -/
def energyLinearEquiv (M : Model.{u} L κ) :
    M.energySpace.Space ≃ₗ[ℂ] (M.V 1).Space :=
  LinearEquiv.refl ℂ (M.V 1).Space

theorem energyLinearEquiv_bound (hP : Premises M B) (x : M.energySpace.Space) :
    ‖energyLinearEquiv M x‖ ≤ (B.bound "L02_d" * B.bound "L02_eq") * ‖x‖ := by
  have h := vnorm_le_d1 hP (f := M.energySpace.val x) x.property
  change (M.V 1).size ((M.V 1).val (energyLinearEquiv M x)) ≤
    _ * M.energySpace.size (M.energySpace.val x) at h
  simpa only [size_val] using h

theorem energyLinearEquiv_symm_bound (hP : Premises M B) (x : (M.V 1).Space) :
    ‖(energyLinearEquiv M).symm x‖ ≤
      (B.bound "L02_d" * B.bound "L02_eq") * ‖x‖ := by
  have h := d1_le_vnorm hP (f := (M.V 1).val x) x.property
  change M.energySpace.size (M.energySpace.val ((energyLinearEquiv M).symm x)) ≤
    _ * (M.V 1).size ((M.V 1).val x) at h
  simpa only [size_val] using h

def energyEquiv (hP : Premises M B) : M.energySpace.Space ≃L[ℂ] (M.V 1).Space :=
  (energyLinearEquiv M).toContinuousLinearEquivOfBounds
    (B.bound "L02_d" * B.bound "L02_eq") (B.bound "L02_d" * B.bound "L02_eq")
    (energyLinearEquiv_bound hP) (energyLinearEquiv_symm_bound hP)

theorem energy_complete (hP : Premises M B) : CompleteSpace M.energySpace.Space := by
  let e := energyEquiv hP
  let u : M.energySpace.Space ≃ᵤ (M.V 1).Space :=
    { e.toEquiv with
      uniformContinuous_toFun := e.toContinuousLinearMap.uniformContinuous
      uniformContinuous_invFun := e.symm.toContinuousLinearMap.uniformContinuous }
  exact u.completeSpace_iff.mpr (hP.Q01.a.2.2.1 1 (by norm_num) (by norm_num))

theorem energy_inclusion_bound (hP : Premises M B) (x : M.energySpace.Space) :
    ‖M.energySpace.val x‖ ≤ D01p L * ‖x‖ := by
  simpa only [Model.d1, size_val] using hP.L01.a.1 (M.energySpace.val x) x.property

theorem energy_inclusion_correct (hP : Premises M B) (x : M.energySpace.Space) :
    M.energySpace.inclusion x = M.energySpace.val x :=
  inclusion_eq_val _ ⟨D01p L, energy_inclusion_bound hP⟩ x

theorem energy_val_continuous (hP : Premises M B) : Continuous M.energySpace.val := by
  have he : (fun x => M.energySpace.inclusion x) = M.energySpace.val :=
    funext (energy_inclusion_correct hP)
  rw [← he]
  exact M.energySpace.inclusion.continuous

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StepFour.lean <==
import OrderingError.Spec11.Threads.T1.StrongOrderingBound
import OrderingError.Spec11.Threads.T1.StrongLinearConvergence
import OrderingError.Spec11.Threads.T1.Thm22Monotone

                                                                                                 
                                      
noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem bound44Strong_at (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    M.Bound44Strong B ν (strongRadius B L ν) (strongConstant B L ν) := by
  intro f hreal hf hr
  have hsmall : ‖f‖ ≤ D14r B ν := by
    have hrD := hr.trans ((min_le_right _ _).trans (min_le_left _ _))
    have hb := (le_div_iff₀ (bound_pos B "L02_embed" 0 (3 / 2) 0)).mp (hrD.trans (min_le_left _ _))
    exact (Higher.norm_le_vnormHigher hP hf).trans (by nlinarith)
  refine ⟨solutionsDefined hP hν hd hsmall, fun m => ?_⟩
  have hD := dataBounds hP hν hd hf hr m
  have hO := ordering_strong_bound hP hν hd hf hr m
  refine ⟨hO.1.1, linearError_lift hP hf m, lift_sub hD.uY.1 hD.vY.1, fun t => ?_⟩
  have hmem := lift_mem hO.1.1 t
  refine ⟨hmem, ?_⟩
  have hv := weighted_of_unweighted t (hO.2 t)
  have hn := nj1_le_vnorm1 hP hmem
  have hc : B.bound "L02_eq" * orderingConstant B L ν ≤ strongConstant B L ν := by
    have := Higher.C22_pos B hν hd (zeroRadius_pos B ν)
    unfold strongConstant
    linarith
  calc Real.exp (ν * t) * M.nj 1 (M.orderingError B ν m f t)
      ≤ B.bound "L02_eq" * (Real.exp (ν * t) * M.vnorm 1 (M.orderingError B ν m f t)) := by
        convert mul_le_mul_of_nonneg_left hn (Real.exp_pos (ν * t)).le using 1 <;> ring
    _ ≤ B.bound "L02_eq" * (orderingConstant B L ν * m.h ^ (1 / 6 : ℝ) * M.vnorm (3 / 2) f ^ 2) :=
      mul_le_mul_of_nonneg_left hv (bound_pos B _ _ _ _).le
    _ ≤ strongConstant B L ν * m.h ^ (1 / 6 : ℝ) * M.vnorm (3 / 2) f ^ 2 := by
      rw [← mul_assoc, ← mul_assoc]
      exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hc
        (Real.rpow_nonneg (show 0 ≤ m.h from NNReal.coe_nonneg _) _)) (sq_nonneg _)

theorem convergence44_at (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    M.Convergence44 B ν (strongRadius B L ν) := by
  intro f hreal hf hr ε hε
  have hbe := bound_pos B "L02_eq" 0 0 0
  obtain ⟨δ1, hδ1, hlin⟩ := linear_strong_convergence hP hν hd hf
    (ε / (4 * B.bound "L02_eq")) (by positivity)
  set K := B.bound "L02_eq" * orderingConstant B L ν * M.vnorm (3 / 2) f ^ 2
  have hK : 0 ≤ K := by
    have := orderingConstant_pos B hν hd
    positivity
  have hcont : Continuous (fun h : ℝ => K * h ^ (1 / 6 : ℝ)) :=
    continuous_const.mul (Real.continuous_rpow_const (by norm_num))
  obtain ⟨δ2, hδ2, hnear⟩ := Metric.continuousAt_iff.mp (hcont.continuousAt (x := 0))
    (ε / 2) (by positivity)
  refine ⟨min δ1 δ2, lt_min hδ1 hδ2, fun m hm t => ?_⟩
  have hm0 : 0 ≤ m.h := NNReal.coe_nonneg _
  have hmesh : dist m.h 0 < δ2 := by
    simpa [Real.dist_eq, abs_of_nonneg hm0] using hm.trans_le (min_le_right _ _)
  have hks := hnear hmesh
  simp only [Real.zero_rpow (by norm_num : (1 / 6 : ℝ) ≠ 0), mul_zero, Real.dist_eq, sub_zero] at hks
  have hkε : K * m.h ^ (1 / 6 : ℝ) < ε / 2 := (le_abs_self _).trans_lt hks
  have hls := hlin m (hm.trans_le (min_le_left _ _)) t
  have hD := dataBounds hP hν hd hf hr m
  have hO := ordering_strong_bound hP hν hd hf hr m
  have ho := weighted_of_unweighted t (hO.2 t)
  have hlmem := lift_mem (linearError_lift hP hf m) t
  have homem := lift_mem hO.1.1 t
  have hemem := lift_mem (lift_sub hD.uY.1 hD.vY.1) t
  have he : M.error B ν m f t = M.orderingError B ν m f t - M.linearError m f t := by
    rw [ordering_eq_error_add_linear]
    simp only [Pi.add_apply, add_sub_cancel_right]
  have htri := size_sub_le (M.V 1) homem hlmem
  rw [← he] at htri
  change M.vnorm 1 (M.error B ν m f t) ≤ M.vnorm 1 (M.orderingError B ν m f t) +
    M.vnorm 1 (M.linearError m f t) at htri
  have hlN := nj1_le_vnorm1 hP hlmem
  have heN := nj1_le_vnorm1 hP hemem
  change M.nj 1 (M.error B ν m f t) ≤ B.bound "L02_eq" * M.vnorm 1 (M.error B ν m f t) at heN
  have htot : Real.exp (ν * t) * (M.nj 1 (M.linearError m f t) + M.nj 1 (M.error B ν m f t)) ≤
      B.bound "L02_eq" * (2 * (Real.exp (ν * t) * M.vnorm 1 (M.linearError m f t)) +
        Real.exp (ν * t) * M.vnorm 1 (M.orderingError B ν m f t)) := by
    have he2 := heN.trans (mul_le_mul_of_nonneg_left htri hbe.le)
    have hsum := mul_le_mul_of_nonneg_left (add_le_add hlN he2) (Real.exp_pos (ν * t)).le
    convert hsum using 1 <;> ring
  have hls' := (lt_div_iff₀ (by positivity : 0 < 4 * B.bound "L02_eq")).mp hls
  have ho' := mul_le_mul_of_nonneg_left ho hbe.le
  dsimp [K] at hkε
  nlinarith

end OrderingError.Spec11.T1.Strong

namespace OrderingError.Spec11.T1
open Strong
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

                                                                                  
                                                                                  
theorem prove_Step4 (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    Step4 M B ν (strongRadius B L ν) (strongConstant B L ν) := by
  refine ⟨?_, bound44Strong_at hP hν hd, convergence44_at hP hν hd⟩
  apply thm22_mono (strongRadius_pos B hν hd) (min_le_left _ _)
    (Higher.C22_pos B hν hd (zeroRadius_pos B ν)).le _ (prove_Thm22_thetaThreeHalf hP hν hd)
  have := orderingConstant_pos B hν hd
  have := Kernel.bound_pos B "L02_eq" 0 0 0
  unfold strongConstant
  nlinarith

/-- Budget-only witnesses selected before the entire model. -/
theorem uniform_Step4 : Uniform.{u} Step4 := by
  intro L hL κ hκ B ν hν hd
  exact ⟨strongRadius B L ν, strongRadius_pos B hν hd, strongConstant B L ν,
    strongConstant_pos B hν hd, fun M hP => prove_Step4 hP hν hd⟩
end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StepTwo.lean <==
import OrderingError.Spec11.Threads.T1.SourceConvergence
import OrderingError.Spec11.Threads.T1.ThetaZero

/-! The actual difference equation and full half-line energy convergence. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem Q_sub_left (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {u v z : M.Trajectory}
    (hu : M.X0 σ u) (hv : M.X0 σ v) (hz : M.X0 σ z) :
    M.Q σ d (u - v) z = M.Q σ d u z - M.Q σ d v z := by
  have h := Q_add_left hP hσ d hu (X0_smul hv (-1 : ℂ)) hz
  rw [Q_smul_left hP hσ d hv hz] at h
  simpa only [neg_one_smul, sub_eq_add_neg] using h

theorem Q_polarization (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    (d : Option (D05Mesh L κ)) {u v : M.Trajectory} (hu : M.X0 σ u) (hv : M.X0 σ v) :
    (2 : ℂ) • M.Q σ d (u - v) ((1 / 2 : ℂ) • (u + v)) =
      M.Q σ d u u - M.Q σ d v v := by
  rw [Q_smul_right hP hσ d (X0_sub hu hv) (X0_add hu hv), smul_smul]
  norm_num
  rw [Q_add_right hP hσ d (X0_sub hu hv) hu hv,
    Q_sub_left hP hσ d hu hv hu, Q_sub_left hP hσ d hu hv hv,
    Q_symm hP hσ d hv hu]
  abel

theorem error_difference (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B σ) (m : D05Mesh L κ) :
    M.error B σ m f =
      -(M.linearError m f + Kdifference σ m
        (M.productClass σ (M.solution B σ none f) (M.solution B σ none f))) +
      (M.Q σ (some m) (M.solution B σ none f) (M.solution B σ none f) -
        M.Q σ (some m) (M.solution B σ (some m) f) (M.solution B σ (some m) f)) := by
  have hu := (solution_spec hP hσ hd none hf).2.2.2.2
  have hv := (solution_spec hP hσ hd (some m) hf).2.2.2.2
  change M.solution B σ none f - M.solution B σ (some m) f = _
  calc
    _ = (M.linearFlow none f + M.Q σ none (M.solution B σ none f) (M.solution B σ none f)) -
        (M.linearFlow (some m) f + M.Q σ (some m) (M.solution B σ (some m) f)
          (M.solution B σ (some m) f)) := congrArg₂ (· - ·) hu hv
    _ = _ := by
      change _ = -((M.linearFlow (some m) f - M.linearFlow none f) +
        (M.Q σ (some m) (M.solution B σ none f) (M.solution B σ none f) -
          M.Q σ none (M.solution B σ none f) (M.solution B σ none f))) + _
      abel

theorem error_energy_compare (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B σ) (m : D05Mesh L κ) :
    M.X0 σ (M.error B σ m f) ∧ M.energy σ (M.error B σ m f) ≤
      2 * (M.energy σ (M.linearError m f) + M.energy σ (Kdifference σ m
        (M.productClass σ (M.solution B σ none f) (M.solution B σ none f)))) := by
  have hu := solution_spec hP hσ hd none hf
  have hv := solution_spec hP hσ hd (some m) hf
  have hx := X0_sub hu.2.1 hv.2.1
  have hq := (fixedPointBall hP hσ hd (some m) f hf).2 _ _ hu.2.1 hv.2.1
    hu.2.2.2.1 hv.2.2.2.1
  have hQx := X0_sub (Q_bound hP hσ hd (some m) hu.2.1 hu.2.1).1
    (Q_bound hP hσ hd (some m) hv.2.1 hv.2.1).1
  have hl := (linearError_energy_bound hP hσ hd m f).1
  have hk := (Kdifference_bound hP hσ hd m
    (M.productClass σ (M.solution B σ none f) (M.solution B σ none f))).1
  have hs := X0_add hl hk
  have hh := energy_add_le (X0_smul hs (-1 : ℂ)) hQx
  rw [energy_smul hs] at hh
  simp only [neg_one_smul, norm_neg, norm_one, one_mul] at hh
  rw [← error_difference hP hσ hd hf m] at hh
  have hab := energy_add_le hl hk
  have hq' := hq.2
  change _ ≤ (1 / 4 : ℝ) * M.energy σ (M.error B σ m f) at hq'
  exact ⟨hx, by nlinarith [energy_nonneg hl, energy_nonneg hk]⟩

theorem error_energy_convergence (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B σ) (ε : ℝ) (hε : 0 < ε) :
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ → M.EBound σ (M.error B σ m f) ε := by
  obtain ⟨δ1, hδ1, h1⟩ := linear_initial_convergence hP hσ hd f (ε / 4) (by positivity)
  obtain ⟨δ2, hδ2, h2⟩ := weak_source_convergence hP hσ hd
    (M.productClass σ (M.solution B σ none f) (M.solution B σ none f)) (ε / 4) (by positivity)
  refine ⟨min δ1 δ2, lt_min hδ1 hδ2, ?_⟩
  intro m hm
  have ha := h1 m (hm.trans_le (min_le_left _ _))
  have hb := h2 m (hm.trans_le (min_le_right _ _))
  have hh := error_energy_compare hP hσ hd hf m
  exact ⟨hh.1.1, by linarith [ha.2, hb.2, hh.2]⟩

                                                                                          
                                                                         
theorem prove_Step2 (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) : Step2 M B σ (D14r B σ) := by
  refine ⟨?_, ?_, ?_⟩
  · intro f _hr hf m
    have hu := solution_spec hP hσ hd none hf
    have hv := solution_spec hP hσ hd (some m) hf
    have hp := Q_polarization hP hσ.le (some m) hu.2.1 hv.2.1
    change (2 : ℂ) • M.Q σ (some m) (M.error B σ m f) (M.mean B σ m f) = _ at hp
    rw [hp, error_difference hP hσ hd hf m]
    change -(_ + (M.Kweak σ (some m) _ - M.Kweak σ none _)) + _ =
      -_ + (M.Kweak σ none _ - M.Kweak σ (some m) _) + _
    abel
  · intro f _hr hf ε hε
    exact error_energy_convergence hP hσ hd hf ε hε
  · intro f _hr hf ε hε
    obtain ⟨δ1, hδ1, h1⟩ := linear_initial_convergence hP hσ hd f (ε / 4) (by positivity)
    obtain ⟨δ2, hδ2, h2⟩ := error_energy_convergence hP hσ hd hf (ε / 4) (by positivity)
    refine ⟨min δ1 δ2, lt_min hδ1 hδ2, ?_⟩
    intro m hm t
    have ha := h1 m (hm.trans_le (min_le_left _ _))
    have hb := h2 m (hm.trans_le (min_le_right _ _))
    have hpa := (energy_weighted_point ha.1 t).trans ha.2
    have hpb := (energy_weighted_point hb.1 t).trans hb.2
    nlinarith

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongComparisonData.lean <==
import OrderingError.Spec11.Threads.T1.StrongLinearRate
import OrderingError.Spec11.Threads.T1.StepTwo

/-! The actual strong trajectories and constants for Step 4, all before the model. -/
noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def continuousConstant (B : D01Budget) (L ν : ℝ) : ℝ :=
  B.bound "L02_embed" 0 (3 / 2) 1 * Higher.C22 B L ν (zeroRadius B ν)
def sumConstant (B : D01Budget) (L ν : ℝ) : ℝ := continuousConstant B L ν + 2 * B.bound "L11_a" 0 1
def feedbackConstant (B : D01Budget) (L ν : ℝ) : ℝ :=
  kernelConstant B L ν 0 * B.bound "C01_b" 0 1 * sumConstant B L ν
def sourceConstant (B : D01Budget) (L ν : ℝ) : ℝ :=
  B.bound "L02_eq" * B.bound "C01_b" 0 1 * continuousConstant B L ν ^ 2 * B.bound "L12_e" ν
def linearFeedbackConstant (B : D01Budget) (L ν : ℝ) : ℝ :=
  kernelConstant B L ν (1 / 4) * B.bound "C01_b" 0 1 * mixedLinearConstant B ν * sumConstant B L ν
def strongRadius (B : D01Budget) (L ν : ℝ) : ℝ :=
  min (Higher.r22 B L ν (zeroRadius B ν))
    (min (discreteRadius B L ν) (1 / (2 * feedbackConstant B L ν)))
def orderingConstant (B : D01Budget) (L ν : ℝ) : ℝ :=
  2 * (sourceConstant B L ν + linearFeedbackConstant B L ν)
def strongConstant (B : D01Budget) (L ν : ℝ) : ℝ :=
  Higher.C22 B L ν (zeroRadius B ν) + B.bound "L02_eq" * orderingConstant B L ν + 1

theorem continuousConstant_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    0 < continuousConstant B L ν :=
  mul_pos (bound_pos B _ _ _ _) (Higher.C22_pos B hν hd (zeroRadius_pos B ν))

theorem sumConstant_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    0 < sumConstant B L ν := by
  have := continuousConstant_pos B hν hd
  have := bound_pos B "L11_a" 0 1 0
  unfold sumConstant; positivity

theorem feedbackConstant_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    0 < feedbackConstant B L ν := by
  have := kernelConstant_pos B hν hd (b := 0) le_rfl (by norm_num)
  have := bound_pos B "C01_b" 0 1 0
  have := sumConstant_pos B hν hd
  unfold feedbackConstant; positivity

theorem sourceConstant_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    0 < sourceConstant B L ν := by
  have := continuousConstant_pos B hν hd
  have := bound_pos B "L02_eq" 0 0 0
  have := bound_pos B "C01_b" 0 1 0
  have := bound_pos B "L12_e" ν 0 0
  unfold sourceConstant; positivity

theorem linearFeedbackConstant_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    0 < linearFeedbackConstant B L ν := by
  have := kernelConstant_pos B hν hd (b := 1 / 4) (by norm_num) (by norm_num)
  have := bound_pos B "C01_b" 0 1 0
  have := mixedLinearConstant_pos B ν
  have := sumConstant_pos B hν hd
  unfold linearFeedbackConstant; positivity

theorem strongRadius_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    0 < strongRadius B L ν := by
  have := feedbackConstant_pos B hν hd
  exact lt_min (Higher.r22_pos B hν hd (zeroRadius_pos B ν))
    (lt_min (discreteRadius_pos B hν hd) (by positivity))

theorem orderingConstant_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    0 < orderingConstant B L ν := by
  have := sourceConstant_pos B hν hd
  have := linearFeedbackConstant_pos B hν hd
  unfold orderingConstant; positivity

theorem strongConstant_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L) :
    0 < strongConstant B L ν := by
  have := Higher.C22_pos B hν hd (zeroRadius_pos B ν)
  have := orderingConstant_pos B hν hd
  have := bound_pos B "L02_eq" 0 0 0
  unfold strongConstant; positivity

theorem Y_add {ν : ℝ} {w z : M.Trajectory} (hw : M.Y ν (M.V 1) w) (hz : M.Y ν (M.V 1) z) :
    M.Y ν (M.V 1) (w + z) := by
  obtain ⟨Rw, hRw⟩ := hw.2
  obtain ⟨Rz, hRz⟩ := hz.2
  refine ⟨lift_add hw.1 hz.1, Rw + Rz, fun t => ?_⟩
  have hh := mul_le_mul_of_nonneg_left (size_add_le (M.V 1) (lift_mem hw.1 t) (lift_mem hz.1 t))
    (Real.exp_pos (ν * t)).le
  calc _ ≤ _ := hh
    _ ≤ _ := by nlinarith [hRw t, hRz t]

theorem Y_sub {ν : ℝ} {w z : M.Trajectory} (hw : M.Y ν (M.V 1) w) (hz : M.Y ν (M.V 1) z) :
    M.Y ν (M.V 1) (w - z) := by
  obtain ⟨Rw, hRw⟩ := hw.2
  obtain ⟨Rz, hRz⟩ := hz.2
  refine ⟨lift_sub hw.1 hz.1, Rw + Rz, fun t => ?_⟩
  have hh := mul_le_mul_of_nonneg_left (size_sub_le (M.V 1) (lift_mem hw.1 t) (lift_mem hz.1 t))
    (Real.exp_pos (ν * t)).le
  calc _ ≤ _ := hh
    _ ≤ _ := by nlinarith [hRw t, hRz t]

theorem ordering_eq_error_add_linear (ν : ℝ) (m : D05Mesh L κ) (f : M.H) :
    M.orderingError B ν m f = M.error B ν m f + M.linearError m f := by
  unfold Model.orderingError Model.share Model.error Model.linearError
  abel

structure DataBounds (M : Model.{u} L κ) (B : D01Budget) (ν : ℝ) (f : M.H) (m : D05Mesh L κ) : Prop where
  small : ‖f‖ ≤ D14r B ν
  uX : M.X0 ν (M.solution B ν none f)
  vX : M.X0 ν (M.solution B ν (some m) f)
  uY : M.Y ν (M.V 1) (M.solution B ν none f)
  vY : M.Y ν (M.V 1) (M.solution B ν (some m) f)
  uBound : ∀ t, M.vnorm 1 (M.solution B ν none f t) ≤
    continuousConstant B L ν * M.vnorm (3 / 2) f * Real.exp (-ν * t)
  vBound : ∀ t, M.vnorm 1 (M.solution B ν (some m) f t) ≤
    2 * B.bound "L11_a" 0 1 * M.vnorm (3 / 2) f * Real.exp (-ν * t)

theorem dataBounds (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier) (hr : M.vnorm (3 / 2) f ≤ strongRadius B L ν)
    (m : D05Mesh L κ) : DataBounds M B ν f m := by
  have hrH := hr.trans (min_le_left _ _)
  have hrD := hr.trans ((min_le_right _ _).trans (min_le_left _ _))
  have hs := (prove_Thm22_thetaThreeHalf hP hν hd).2.2 f hf hrH
  have hu := (Higher.member_one_iff _).mp hs.2.1
  have hC := hs.2.2.1
  rw [Higher.trajNorm_one] at hC
  have hYle : M.ynorm ν (3 / 2) (M.solution B ν none f) ≤
      Higher.C22 B L ν (zeroRadius B ν) * M.vnorm (3 / 2) f := by
    linarith [Higher.energy_nonneg hu.1.1]
  have hub : ∀ t, M.vnorm 1 (M.solution B ν none f t) ≤
      continuousConstant B L ν * M.vnorm (3 / 2) f * Real.exp (-ν * t) := by
    intro t
    have hmem := Higher.lift_mem hu.2.1.1 t
    have hle := hP.L02.a.2.2.2 1 (3 / 2) (by norm_num) (by norm_num) (by norm_num) _ hmem
    have hpt := (Higher.vnorm_point_le hu.2.1 t).trans
      (mul_le_mul_of_nonneg_right hYle (Real.exp_pos _).le)
    calc _ ≤ B.bound "L02_embed" 0 (3 / 2) 1 *
        (Higher.C22 B L ν (zeroRadius B ν) * M.vnorm (3 / 2) f * Real.exp (-ν * t)) :=
        hle.trans (mul_le_mul_of_nonneg_left hpt (bound_pos B _ _ _ _).le)
      _ = _ := by unfold continuousConstant; ring
  have hv := discrete_stability hP hν hd hf hrD m
  have hsmall : ‖f‖ ≤ D14r B ν := by
    have hb := (le_div_iff₀ (bound_pos B "L02_embed" 0 (3 / 2) 0)).mp (hrD.trans (min_le_left _ _))
    exact (Higher.norm_le_vnormHigher hP hf).trans (by nlinarith)
  exact ⟨hsmall, hu.1, (T1.solution_spec hP hν hd (some m) hsmall).2.1,
    ⟨higher_lift_to_one hP hu.2.1.1, _, fun t => weighted_of_unweighted t (hub t)⟩,
    hv.1, hub, hv.2⟩

theorem ordering_Y (hP : Premises M B) {ν : ℝ} (hd : ν < D01lambda L) {f : M.H}
    (hf : f ∈ (M.V (3 / 2)).carrier) {m : D05Mesh L κ} (hD : DataBounds M B ν f m) :
    M.Y ν (M.V 1) (M.orderingError B ν m f) := by
  rw [ordering_eq_error_add_linear]
  exact Y_add (Y_sub hD.uY hD.vY) ⟨linearError_lift hP hf m,
    linearConstant B * M.vnorm (3 / 2) f, fun t =>
      weighted_of_unweighted t (linear_strong_bound hP hd.le hf m t)⟩

end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongCzero.lean <==
import OrderingError.Spec11.Threads.T1.EnergySpace

/-! The strong weighted continuous representative is an actual C0 function. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ}

theorem continuousLift_mem {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.ContinuousLift S w) (t : Time) : w t ∈ S.carrier := by
  obtain ⟨z, _, he⟩ := hw
  rw [← he t]
  exact (z t).property

theorem continuousLift_ofH {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.ContinuousLift S w) : Continuous (fun t => S.ofH (w t)) := by
  obtain ⟨z, hc, he⟩ := hw
  have h : (fun t => S.ofH (w t)) = z := by funext t; rw [← he t, ofH_val]
  rwa [h]

def strongPart {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.Czero σ S w) : ZeroAtInftyContinuousMap Time S.Space where
  toFun t := (Real.exp (σ * t) : ℂ) • S.ofH (w t)
  continuous_toFun := (by fun_prop : Continuous (fun t : Time => (Real.exp (σ * t) : ℂ))).smul
    (continuousLift_ofH hw.1.1)
  zero_at_infty' := by
    apply tendsto_zero_iff_norm_tendsto_zero.mpr
    simpa only [weight_norm, D03Subspace.size] using hw.2.mono_left cocompact_le_atTop

theorem strongPart_val {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.Czero σ S w) (t : Time) :
    S.val (strongPart hw t) = (Real.exp (σ * t) : ℂ) • w t := by
  change S.val ((Real.exp (σ * t) : ℂ) • S.ofH (w t)) = _
  rw [map_smul, val_ofH S (continuousLift_mem hw.1.1 t)]

theorem strongPart_norm {σ θ : ℝ} {w : M.Trajectory} (hw : M.Czero σ (M.V θ) w) :
    ‖strongPart hw‖ = M.ynorm σ θ w := by
  rw [← ZeroAtInftyContinuousMap.norm_toBCF_eq_norm, BoundedContinuousFunction.norm_eq_iSup_norm]
  change (⨆ t : Time, ‖(Real.exp (σ * t) : ℂ) • (M.V θ).ofH (w t)‖) = _
  simp only [weight_norm]
  rfl

theorem czero_of_weighted {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (c : ZeroAtInftyContinuousMap Time S.Space)
    (he : ∀ t : Time, S.val (c t) = (Real.exp (σ * t) : ℂ) • w t) :
    M.Czero σ S w := by
  let z : Time → S.Space := fun t => (Real.exp (-σ * t) : ℂ) • c t
  have hz : ∀ t, S.val (z t) = w t := by
    intro t
    simp only [z, map_smul, he t, smul_smul, cancel_weights, one_smul]
  have hn : ∀ t : Time, Real.exp (σ * t) * S.size (w t) = ‖c t‖ := by
    intro t
    rw [← hz t, size_val, ← weight_norm]
    change ‖(Real.exp (σ * t) : ℂ) • ((Real.exp (-σ * t) : ℂ) • c t)‖ = _
    rw [smul_smul, mul_comm, cancel_weights, one_smul]
  refine ⟨⟨⟨z, ?_, hz⟩, ‖c‖, ?_⟩, ?_⟩
  · exact (by fun_prop : Continuous (fun t : Time => (Real.exp (-σ * t) : ℂ))).smul c.continuous
  · intro t
    rw [hn]
    exact c.toBCF.norm_coe_le_norm t
  · simp only [hn]
    simpa only [norm_zero] using (zero_at_infty c).norm.mono_left atTop_le_cocompact

theorem strongPart_unique {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (c d : ZeroAtInftyContinuousMap Time S.Space)
    (hc : ∀ t, S.val (c t) = (Real.exp (σ * t) : ℂ) • w t)
    (hd : ∀ t, S.val (d t) = (Real.exp (σ * t) : ℂ) • w t) : c = d := by
  ext t
  exact val_injective S ((hc t).trans (hd t).symm)

theorem czero_zero (σ : ℝ) (S : D03Subspace M.H) : M.Czero σ S 0 := by
  apply czero_of_weighted (0 : ZeroAtInftyContinuousMap Time S.Space)
  intro t
  simp

theorem czero_add {σ : ℝ} {S : D03Subspace M.H} {w z : M.Trajectory}
    (hw : M.Czero σ S w) (hz : M.Czero σ S z) : M.Czero σ S (w + z) := by
  apply czero_of_weighted (strongPart hw + strongPart hz)
  intro t
  simp only [ZeroAtInftyContinuousMap.add_apply, map_add, strongPart_val, Pi.add_apply, smul_add]

theorem czero_smul {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.Czero σ S w) (a : ℂ) : M.Czero σ S (a • w) := by
  apply czero_of_weighted (a • strongPart hw)
  intro t
  simp only [ZeroAtInftyContinuousMap.smul_apply, map_smul, strongPart_val, Pi.smul_apply]
  exact smul_comm _ _ _

theorem czero_sub {σ : ℝ} {S : D03Subspace M.H} {w z : M.Trajectory}
    (hw : M.Czero σ S w) (hz : M.Czero σ S z) : M.Czero σ S (w - z) := by
  simpa only [neg_one_smul, sub_eq_add_neg] using czero_add hw (czero_smul hz (-1))

theorem strongPart_add {σ : ℝ} {S : D03Subspace M.H} {w z : M.Trajectory}
    (hw : M.Czero σ S w) (hz : M.Czero σ S z) :
    strongPart (czero_add hw hz) = strongPart hw + strongPart hz := by
  apply strongPart_unique _ _ (strongPart_val _)
  intro t
  simp only [ZeroAtInftyContinuousMap.add_apply, map_add, strongPart_val, Pi.add_apply, smul_add]

theorem strongPart_smul {σ : ℝ} {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.Czero σ S w) (a : ℂ) :
    strongPart (czero_smul hw a) = a • strongPart hw := by
  apply strongPart_unique _ _ (strongPart_val _)
  intro t
  simp only [ZeroAtInftyContinuousMap.smul_apply, map_smul, strongPart_val, Pi.smul_apply]
  exact smul_comm _ _ _

theorem strongPart_sub {σ : ℝ} {S : D03Subspace M.H} {w z : M.Trajectory}
    (hw : M.Czero σ S w) (hz : M.Czero σ S z) :
    strongPart (czero_sub hw hz) = strongPart hw - strongPart hz := by
  apply strongPart_unique _ _ (strongPart_val _)
  intro t
  simp only [ZeroAtInftyContinuousMap.sub_apply, map_sub, strongPart_val, Pi.sub_apply, smul_sub]

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongEnergyProduct.lean <==
import OrderingError.Spec11.Threads.T1.SmallSolutions

/-! Energy products are actual locally integrable strong sources as well as weak L2 sources. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

def energyStrongProduct : M.energySpace.Space →ₗ[ℂ] M.energySpace.Space →ₗ[ℂ] M.H where
  toFun f := (M.F (energyLinearEquiv M f)).comp (energyLinearEquiv M).toLinearMap
  map_add' f g := by ext x; simp
  map_smul' a f := by ext x; simp

theorem energyStrongProduct_bound (hP : Premises M B) (f g : M.energySpace.Space) :
    ‖energyStrongProduct f g‖ ≤ B.bound "C01_c" * ‖f‖ * ‖g‖ := by
  have h := (hP.C01.c (M.energySpace.val f) (M.energySpace.val g) f.property g.property).1
  have he : M.product (M.energySpace.val f) (M.energySpace.val g) = energyStrongProduct f g :=
    product_val (energyLinearEquiv M f) (energyLinearEquiv M g)
  simp only [he, Model.d1, size_val] at h
  exact h

def energyStrongProductCLM (hP : Premises M B) :
    M.energySpace.Space →L[ℂ] M.energySpace.Space →L[ℂ] M.H :=
  energyStrongProduct.mkContinuous₂ (B.bound "C01_c") (energyStrongProduct_bound hP)

theorem strongProduct_ofH (f g : M.H) :
    energyStrongProduct (M.energySpace.ofH f) (M.energySpace.ofH g) = M.product f g := by
  rfl

theorem strongProduct_measurable (hP : Premises M B) {σ : ℝ} {w z : M.Trajectory}
    (hw : M.Energy σ w) (hz : M.Energy σ z) :
    AEStronglyMeasurable (fun t => M.product (w t) (z t)) timeMeasure := by
  have h := (energyStrongProductCLM hP).continuous₂.comp_aestronglyMeasurable
    ((energy_ofH_measurable hw).prodMk (energy_ofH_measurable hz))
  exact h

theorem strongProduct_integrable (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.Energy σ w) (hz : M.Energy σ z) :
    Integrable (fun t => M.product (w t) (z t)) timeMeasure := by
  apply ((hw.2.2.2.add hz.2.2.2).const_mul (B.bound "C01_c")).mono'
    (strongProduct_measurable hP hw hz)
  filter_upwards [energy_ae_mem hw, energy_ae_mem hz] with t hwt hzt
  have hc := (hP.C01.c (w t) (z t) hwt hzt).1
  have ha : 0 ≤ M.d1 (w t) := size_nonneg _ _
  have hb : 0 ≤ M.d1 (z t) := size_nonneg _ _
  have he : 1 ≤ Real.exp (2 * σ * t) := Real.one_le_exp (by positivity)
  have hq : M.d1 (w t) * M.d1 (z t) ≤ M.d1 (w t) ^ 2 + M.d1 (z t) ^ 2 := by
    nlinarith [sq_nonneg (M.d1 (w t) - M.d1 (z t))]
  have hq2 : M.d1 (w t) ^ 2 + M.d1 (z t) ^ 2 ≤
      Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 +
        Real.exp (2 * σ * t) * M.d1 (z t) ^ 2 :=
    add_le_add (le_mul_of_one_le_left (sq_nonneg _) he) (le_mul_of_one_le_left (sq_nonneg _) he)
  exact hc.trans (by
    calc
      B.bound "C01_c" * M.d1 (w t) * M.d1 (z t) =
          B.bound "C01_c" * (M.d1 (w t) * M.d1 (z t)) := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_left (hq.trans hq2) (budget_pos B "C01_c" 0 0 0).le)

theorem product_weak_strong_ae (hP : Premises M B) {σ : ℝ} {w z : M.Trajectory}
    (hw : M.Energy σ w) (hz : M.Energy σ z) :
    (fun t => M.weakProduct (w t) (z t)) =ᵐ[M.weightedMeasure σ]
      (fun t => M.iota (M.product (w t) (z t))) := by
  apply (weighted_ae_iff M σ _).mpr
  filter_upwards [energy_ae_mem hw, energy_ae_mem hz] with t hwt hzt
  exact weakProduct_strong hP hwt hzt

theorem product_strongSource (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.StrongSource σ (fun t => M.product (w t) (z t)) :=
  ⟨strongProduct_measurable hP hw.1 hz.1,
    fun t => (strongProduct_integrable hP hσ hw.1 hz.1).integrableOn,
    (memLp_congr_ae (product_weak_strong_ae hP hw.1 hz.1)).mp (productSource_valid hP hσ hw hz)⟩

theorem productClass_eq_sourceClass (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.productClass σ w z = M.sourceClass σ (fun t => M.product (w t) (z t)) := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid hP hσ hw hz),
    sourceClass_coe (product_strongSource hP hσ hw hz), product_weak_strong_ae hP hw.1 hz.1]
    with t h1 h2 h3
  exact h1.trans (h3.trans h2.symm)

theorem Q_strong_formula (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ))
    {w z : M.Trajectory} (hw : M.X0 σ w) (hz : M.X0 σ z) :
    M.Q σ d w z =
      match d with
      | none => M.Kstrong (fun t => M.product (w t) (z t))
      | some m => M.Khstrong m (fun t => M.product (w t) (z t)) := by
  unfold Model.Q
  rw [productClass_eq_sourceClass hP hσ.le hw hz]
  exact (Kweak_spec hP hσ hd d).2 _ (product_strongSource hP hσ.le hw hz)

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongFeedback.lean <==
import OrderingError.Spec11.Threads.T1.StrongComparisonData

/-! Strong source comparison and the exact ordering-error feedback identity. -/
noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def sourceError (ν : ℝ) (m : D05Mesh L κ) (u : M.Trajectory) : M.Trajectory :=
  M.Q ν (some m) u u - M.Q ν none u u

theorem sourceError_formula (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    (m : D05Mesh L κ) {u : M.Trajectory} (hu : M.X0 ν u) (t : Time) :
    sourceError ν m u t = ∫ s in Iic t, M.linearError m (M.product (u s) (u s)) (t - s) ∂timeMeasure := by
  change Kdifference ν m (M.productClass ν u u) t = _
  rw [productClass_eq_sourceClass hP hν.le hu hu]
  exact Kdifference_source_formula hP hν hd (product_strongSource hP hν.le hu hu) m t

theorem sourceError_bound (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    {f : M.H} {m : D05Mesh L κ} (hD : DataBounds M B ν f m) (t : Time) :
    (M.V 1).Bound (sourceError ν m (M.solution B ν none f) t)
      (sourceConstant B L ν * m.h ^ (1 / 6 : ℝ) * (M.vnorm (3 / 2) f) ^ 2 * Real.exp (-ν * t)) := by
  set u := M.solution B ν none f
  set G := B.bound "C01_b" 0 1 * (continuousConstant B L ν * M.vnorm (3 / 2) f) ^ 2
  have hG : 0 ≤ G := mul_nonneg (bound_pos B _ _ _ _).le (sq_nonneg _)
  have hcont := prodTraj_continuous hP hD.uY.1 hD.uY.1
  have hbd : ∀ s : Time, ‖prodTraj M u u s‖ ≤ G * Real.exp (-(2 * ν) * s) := by
    intro s
    have hp := product_norm_le hP (lift_mem hD.uY.1 s) (lift_mem hD.uY.1 s)
    have hc := (continuousConstant_pos B hν hd).le
    have hb := (bound_pos B "C01_b" 0 1 0).le
    have hn : 0 ≤ M.vnorm (3 / 2) f := norm_nonneg _
    have he : Real.exp (-(2 * ν) * s) = Real.exp (-ν * s) * Real.exp (-ν * s) := by
      rw [← Real.exp_add]; ring_nf
    calc _ ≤ B.bound "C01_b" 0 1 * M.vnorm 1 (u s) * M.vnorm 1 (u s) := hp
      _ ≤ B.bound "C01_b" 0 1 * (continuousConstant B L ν * M.vnorm (3 / 2) f * Real.exp (-ν * s)) *
          (continuousConstant B L ν * M.vnorm (3 / 2) f * Real.exp (-ν * s)) := by
        gcongr
        · exact norm_nonneg _
        · exact hD.uBound s
        · exact hD.uBound s
      _ = _ := by rw [he]; dsimp [G]; ring
  have hh := conv1_bound hP hν hd m hcont hG hbd t
  rw [sourceError_formula hP hν hd m hD.uX t]
  refine ⟨hh.1, ?_⟩
  change M.vnorm 1 _ ≤ _
  convert hh.2 using 1 <;> (try dsimp [G, sourceConstant, prodTraj]) <;> ring

/-- Mixed strong bilinear bound; the possible singularity is strictly below exponent one. -/
theorem Qstrong_bound (hP : Premises M B) {ν a W Z : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    (ha : 0 ≤ a) (haq : a ≤ 1 / 4) (hW : 0 ≤ W) (hZ : 0 ≤ Z)
    (m : D05Mesh L κ) {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z)
    (hwV : ∀ t, w t ∈ (M.V 1).carrier) (hzV : ∀ t, z t ∈ (M.V 1).carrier)
    (hwB : ∀ t : Time, 0 < t → M.vnorm 1 (w t) ≤ W * kw a t * Real.exp (-ν * t))
    (hzB : ∀ t : Time, M.vnorm 1 (z t) ≤ Z * Real.exp (-ν * t)) (t : Time) :
    (M.V 1).Bound (M.Q ν (some m) w z t)
      (kernelConstant B L ν a * B.bound "C01_b" 0 1 * W * Z * Real.exp (-ν * t)) := by
  rw [Q_strong_formula hP hν hd (some m) hw hz]
  refine ⟨Khstrong_mem hP m _ t, ?_⟩
  have hb := (bound_pos B "C01_b" 0 1 0).le
  have hG : 0 ≤ B.bound "C01_b" 0 1 * W * Z := mul_nonneg (mul_nonneg hb hW) hZ
  have hconv := convolution_bound hP hν hd ha haq m (fun s => M.product (w s) (z s)) hG t (by
    intro s hs hst
    have hp := product_norm_le hP (hwV s) (hzV s)
    have hk := kw_nonneg a s s.coe_nonneg
    have he : Real.exp (-(2 * ν) * s) = Real.exp (-ν * s) * Real.exp (-ν * s) := by
      rw [← Real.exp_add]; ring_nf
    calc _ ≤ B.bound "C01_b" 0 1 * M.vnorm 1 (w s) * M.vnorm 1 (z s) := hp
      _ ≤ B.bound "C01_b" 0 1 * (W * kw a s * Real.exp (-ν * s)) * (Z * Real.exp (-ν * s)) := by
        gcongr
        · exact norm_nonneg _
        · exact hwB s hs
        · exact hzB s
      _ = _ := by rw [he]; ring)
  change M.vnorm 1 _ ≤ _
  convert hconv using 1 <;> ring

theorem sum_bound (hP : Premises M B) {ν : ℝ} {f : M.H} {m : D05Mesh L κ}
    (hD : DataBounds M B ν f m) (t : Time) :
    M.vnorm 1 ((M.solution B ν none f + M.solution B ν (some m) f) t) ≤
      sumConstant B L ν * M.vnorm (3 / 2) f * Real.exp (-ν * t) := by
  have hh := size_add_le (M.V 1) (lift_mem hD.uY.1 t) (lift_mem hD.vY.1 t)
  calc _ ≤ _ := hh
    _ ≤ _ := add_le_add (hD.uBound t) (hD.vBound t)
    _ = _ := by unfold sumConstant; ring

theorem ordering_X0 (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    {f : M.H} {m : D05Mesh L κ} (hD : DataBounds M B ν f m) :
    M.X0 ν (M.orderingError B ν m f) := by
  rw [ordering_eq_error_add_linear]
  exact X0_add (X0_sub hD.uX hD.vX) (linearError_energy_bound hP hν hd m f).1

/-- The source difference and the two feedback terms are the actual D14 operators. -/
theorem ordering_feedback (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    {f : M.H} {m : D05Mesh L κ} (hD : DataBounds M B ν f m) :
    M.orderingError B ν m f =
      -sourceError ν m (M.solution B ν none f) +
        M.Q ν (some m) (M.orderingError B ν m f) (M.solution B ν none f + M.solution B ν (some m) f) -
        M.Q ν (some m) (M.linearError m f) (M.solution B ν none f + M.solution B ν (some m) f) := by
  set u := M.solution B ν none f
  set v := M.solution B ν (some m) f
  have hsum := X0_add hD.uX hD.vX
  have herr := X0_sub hD.uX hD.vX
  have hlin := (linearError_energy_bound hP hν hd m f).1
  have hord := ordering_X0 hP hν hd hD
  have hp : M.Q ν (some m) (u - v) (u + v) = M.Q ν (some m) u u - M.Q ν (some m) v v := by
    rw [Q_add_right hP hν.le (some m) herr hD.uX hD.vX,
      Q_sub_left hP hν.le (some m) hD.uX hD.vX hD.uX,
      Q_sub_left hP hν.le (some m) hD.uX hD.vX hD.vX,
      Q_symm hP hν.le (some m) hD.vX hD.uX]
    abel
  have he := error_difference hP hν hd hD.small m
  change M.error B ν m f = -(M.linearError m f + sourceError ν m u) +
    (M.Q ν (some m) u u - M.Q ν (some m) v v) at he
  rw [← hp] at he
  have eo : u - v = M.orderingError B ν m f - M.linearError m f := by
    rw [ordering_eq_error_add_linear]
    change u - v = (u - v + M.linearError m f) - M.linearError m f
    abel
  rw [eo, Q_sub_left hP hν.le (some m) hord hlin hsum] at he
  calc
    M.orderingError B ν m f = M.error B ν m f + M.linearError m f := ordering_eq_error_add_linear ν m f
    _ = _ := by
      rw [he]
      dsimp only [u, v]
      abel

end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongGraph.lean <==
import OrderingError.Spec11.Threads.T1.StrongCzero

/-! Closed graph of the energy trajectory and its strong continuous representative. -/

set_option maxHeartbeats 1000000

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace ZeroAtInfty
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

local instance graphNormedSpace : NormedSpace ℂ (energyGraph M) := inferInstance

abbrev StrongPair (M : Model.{u} L κ) (θ : ℝ) :=
  WithLp 1 (energyGraph M × ZeroAtInftyContinuousMap Time (M.V θ).Space)

def strongGraph (M : Model.{u} L κ) (θ : ℝ) : Submodule ℂ (StrongPair M θ) where
  carrier := {p | ∀ t, (M.V θ).val (p.snd t) = p.fst.val.fst t}
  zero_mem' := by intro t; simp
  add_mem' := by
    intro p q hp hq t
    simpa only [WithLp.add_snd, ZeroAtInftyContinuousMap.add_apply, map_add,
      WithLp.add_fst, Submodule.coe_add] using congrArg₂ (· + ·) (hp t) (hq t)
  smul_mem' := by
    intro a p hp t
    simpa only [WithLp.smul_snd, ZeroAtInftyContinuousMap.smul_apply, map_smul,
      WithLp.smul_fst, Submodule.coe_smul] using congrArg (a • ·) (hp t)

local instance strongGraphNormedSpace (θ : ℝ) : NormedSpace ℂ (strongGraph M θ) := inferInstance

theorem strongGraph_closed (hP : Premises M B) {θ : ℝ} (h0 : 0 ≤ θ) (h3 : θ ≤ 3) :
    IsClosed (strongGraph M θ : Set (StrongPair M θ)) := by
  change IsClosed {p : StrongPair M θ | ∀ t, (M.V θ).val (p.snd t) = p.fst.val.fst t}
  simp only [setOf_forall]
  apply isClosed_iInter
  intro t
  apply isClosed_eq
  · apply (hP.Q01.a.2.2.2.2.1 θ h0 h3).comp
    exact ((BoundedContinuousFunction.evalCLM ℂ t).continuous.comp
      ZeroAtInftyContinuousMap.isometry_toBCF.continuous).comp
      (show Continuous (fun p : StrongPair M θ => p.snd) by fun_prop)
  · exact ((BoundedContinuousFunction.evalCLM ℂ t).continuous.comp
      ZeroAtInftyContinuousMap.isometry_toBCF.continuous).comp
      (show Continuous (fun p : StrongPair M θ => p.fst.val.fst) by fun_prop)

theorem strongGraph_complete (hP : Premises M B) {θ : ℝ} (h0 : 0 ≤ θ) (h3 : θ ≤ 3) :
    CompleteSpace (strongGraph M θ) := by
  letI := energyGraph_complete hP
  letI := hP.Q01.a.2.2.1 θ h0 h3
  exact (strongGraph_closed hP h0 h3).completeSpace_coe

def strongTrajectory (σ θ : ℝ) (p : strongGraph M θ) : M.Trajectory :=
  graphTrajectory σ p.val.fst

theorem strongTrajectory_czero (σ θ : ℝ) (p : strongGraph M θ) :
    M.Czero σ (M.V θ) (strongTrajectory σ θ p) := by
  apply czero_of_weighted p.val.snd
  intro t
  rw [p.property t]
  exact (graphTrajectory_weight σ p.val.fst t).symm

theorem strongTrajectory_member (σ θ : ℝ) (p : strongGraph M θ) :
    M.Xtheta σ θ (strongTrajectory σ θ p) :=
  ⟨graphTrajectory_X0 σ p.val.fst, strongTrajectory_czero σ θ p⟩

theorem strongTrajectory_norm {σ θ : ℝ} (hθ : θ ≠ 0) (p : strongGraph M θ) :
    M.trajectoryNorm σ θ (strongTrajectory σ θ p) = ‖p‖ := by
  rw [Model.trajectoryNorm, if_neg hθ]
  change M.energy σ (graphTrajectory σ p.val.fst) +
    M.ynorm σ θ (strongTrajectory σ θ p) = ‖p‖
  rw [graphTrajectory_norm, ← strongPart_norm (strongTrajectory_czero σ θ p)]
  have he : strongPart (strongTrajectory_czero σ θ p) = p.val.snd := by
    apply strongPart_unique _ _ (strongPart_val _)
    intro t
    rw [p.property t]
    exact (graphTrajectory_weight σ p.val.fst t).symm
  rw [he]
  change ‖p.val.fst‖ + ‖p.val.snd‖ = ‖p.val‖
  rw [WithLp.prod_norm_eq_add (by norm_num : 0 < (1 : ℝ≥0∞).toReal)]
  simp

def strongTrajectoryLinear (σ θ : ℝ) : strongGraph M θ →ₗ[ℂ] M.Trajectory where
  toFun := strongTrajectory σ θ
  map_add' p q := graphTrajectory_add σ p.val.fst q.val.fst
  map_smul' a p := graphTrajectory_smul σ a p.val.fst

theorem strongTrajectory_add (σ θ : ℝ) (p q : strongGraph M θ) :
    strongTrajectory σ θ (p + q) = strongTrajectory σ θ p + strongTrajectory σ θ q :=
  (strongTrajectoryLinear σ θ).map_add p q

theorem strongTrajectory_smul (σ θ : ℝ) (a : ℂ) (p : strongGraph M θ) :
    strongTrajectory σ θ (a • p) = a • strongTrajectory σ θ p :=
  (strongTrajectoryLinear σ θ).map_smul a p

theorem strongTrajectory_sub (σ θ : ℝ) (p q : strongGraph M θ) :
    strongTrajectory σ θ (p - q) = strongTrajectory σ θ p - strongTrajectory σ θ q :=
  (strongTrajectoryLinear σ θ).map_sub p q

theorem strongTrajectory_injective (σ θ : ℝ) :
    Function.Injective (strongTrajectory (M := M) σ θ) := by
  intro p q hpq
  have h1 : p.val.fst = q.val.fst := graphTrajectory_injective σ hpq
  have h2 : p.val.snd = q.val.snd := by
    ext t
    apply val_injective (M.V θ)
    rw [p.property t, q.property t, h1]
  apply Subtype.ext
  exact (WithLp.equiv 1 _).injective (Prod.ext h1 h2)

theorem strongTrajectory_surjective {σ θ : ℝ} {w : M.Trajectory}
    (hw : M.Xtheta σ θ w) : ∃ p : strongGraph M θ, strongTrajectory σ θ p = w := by
  let p := energyRep σ w hw.1
  let c := strongPart hw.2
  have he : ∀ t, (M.V θ).val (c t) = p.val.fst t := by
    intro t
    rw [strongPart_val, ← graphTrajectory_weight σ p t, energyRep_spec]
  refine ⟨⟨WithLp.toLp 1 (p, c), he⟩, ?_⟩
  exact energyRep_spec hw.1

def strongRep (σ θ : ℝ) (w : M.Trajectory) (hw : M.Xtheta σ θ w) : strongGraph M θ :=
  Classical.choose (strongTrajectory_surjective hw)

theorem strongRep_spec {σ θ : ℝ} {w : M.Trajectory} (hw : M.Xtheta σ θ w) :
    strongTrajectory σ θ (strongRep σ θ w hw) = w :=
  Classical.choose_spec (strongTrajectory_surjective hw)

theorem strongMember_zero (σ θ : ℝ) : M.Xtheta σ θ 0 :=
  ⟨energy_zero_X0 σ, czero_zero σ (M.V θ)⟩

theorem strongMember_add {σ θ : ℝ} {w z : M.Trajectory}
    (hw : M.Xtheta σ θ w) (hz : M.Xtheta σ θ z) : M.Xtheta σ θ (w + z) :=
  ⟨X0_add hw.1 hz.1, czero_add hw.2 hz.2⟩

theorem strongMember_smul {σ θ : ℝ} {w : M.Trajectory}
    (hw : M.Xtheta σ θ w) (a : ℂ) : M.Xtheta σ θ (a • w) :=
  ⟨X0_smul hw.1 a, czero_smul hw.2 a⟩

theorem strongMember_sub {σ θ : ℝ} {w z : M.Trajectory}
    (hw : M.Xtheta σ θ w) (hz : M.Xtheta σ θ z) : M.Xtheta σ θ (w - z) :=
  ⟨X0_sub hw.1 hz.1, czero_sub hw.2 hz.2⟩

theorem trajectoryNormLaws_strong (σ : ℝ) {θ : ℝ} (hθ : θ ≠ 0) :
    M.TrajectoryNormLaws σ θ := by
  have hz : strongTrajectory σ θ (0 : strongGraph M θ) = 0 :=
    (strongTrajectoryLinear σ θ).map_zero
  simp only [Model.TrajectoryNormLaws, Model.TrajectoryMember, if_neg hθ]
  refine ⟨strongMember_zero σ θ, ?_, ?_, ?_, ?_⟩
  · rw [← hz, strongTrajectory_norm hθ]
    exact norm_zero
  · intro w hw
    obtain ⟨p, rfl⟩ := strongTrajectory_surjective hw
    rw [strongTrajectory_norm hθ]
    refine ⟨norm_nonneg _, ?_⟩
    constructor
    · intro hp
      rw [norm_eq_zero.mp hp, hz]
    · intro hp
      rw [(strongTrajectory_injective σ θ) (hp.trans hz.symm)]
      exact norm_zero
  · intro w z hw hz
    refine ⟨strongMember_add hw hz, ?_⟩
    obtain ⟨p, rfl⟩ := strongTrajectory_surjective hw
    obtain ⟨q, rfl⟩ := strongTrajectory_surjective hz
    rw [← strongTrajectory_add]
    simp only [strongTrajectory_norm hθ]
    exact norm_add_le p q
  · intro a w hw
    refine ⟨strongMember_smul hw a, ?_⟩
    simp only [Model.trajectoryNorm, ite_eq_right hθ, energy_smul hw.1 a]
    rw [← strongPart_norm (czero_smul hw.2 a), strongPart_smul hw.2 a,
      norm_smul, strongPart_norm hw.2]
    ring

theorem trajectoryComplete_strong (hP : Premises M B) (σ : ℝ)
    {θ : ℝ} (hθ : θ ≠ 0) (h0 : 0 ≤ θ) (h3 : θ ≤ 3) :
    M.TrajectoryComplete σ θ := by
  letI := strongGraph_complete hP h0 h3
  simp only [Model.TrajectoryComplete, Model.TrajectoryMember, if_neg hθ]
  intro w hw hc
  let p : ℕ → strongGraph M θ := fun n => strongRep σ θ (w n) (hw n)
  have hps : ∀ n, strongTrajectory σ θ (p n) = w n := fun n => strongRep_spec (hw n)
  have hdiff : ∀ n m, M.trajectoryNorm σ θ (w n - w m) = ‖p n - p m‖ := by
    intro n m
    rw [← hps n, ← hps m, ← strongTrajectory_sub]
    exact strongTrajectory_norm hθ (p n - p m)
  have hpc : CauchySeq p := by
    apply Metric.cauchySeq_iff.mpr
    intro ε hε
    obtain ⟨N, hN⟩ := hc ε hε
    refine ⟨N, ?_⟩
    intro n hn m hm
    rw [dist_eq_norm]
    exact (hdiff n m) ▸ (hN n hn m hm).2
  obtain ⟨q, hq⟩ := cauchySeq_tendsto_of_complete hpc
  refine ⟨strongTrajectory σ θ q, strongTrajectory_member σ θ q,
    fun n => strongMember_sub (hw n) (strongTrajectory_member σ θ q), ?_⟩
  have hn : Tendsto (fun n => ‖p n - q‖) atTop (nhds 0) := by
    have hh := tendsto_iff_dist_tendsto_zero.mp hq
    convert hh using 1
    funext n
    exact (dist_eq_norm (p n) q).symm
  convert hn using 1
  funext n
  rw [← hps n, ← strongTrajectory_sub]
  exact strongTrajectory_norm hθ (p n - q)

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongLifts.lean <==
import OrderingError.Spec11.Threads.T1.DiscreteStrongStability
import OrderingError.Spec11.Threads.T1.LinearConvergence

/-! Actual strong lifts, linear stability, and the V_(3/2) to V1 embedding. -/
noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def higherToOne (hP : Premises M B) : (M.V (3 / 2)).Space →L[ℂ] (M.V 1).Space :=
  LinearMap.mkContinuous
    { toFun := fun x => (show (M.V 1).Space from ⟨((M.V (3 / 2)).val x), Higher.higher_mem_V1 hP x.property⟩)
      map_add' := fun _ _ => rfl
      map_smul' := fun _ _ => rfl }
    (B.bound "L02_embed" 0 (3 / 2) 1) (fun x => by
      have h := hP.L02.a.2.2.2 1 (3 / 2) (by norm_num) (by norm_num) (by norm_num)
        ((M.V (3 / 2)).val x) x.property
      change ‖(show (M.V 1).Space from ⟨((M.V (3 / 2)).val x), _⟩)‖ ≤ _
      convert h using 1
      · unfold Model.vnorm D03Subspace.size
        rw [ofH_of_mem (M.V 1) (x := (M.V (3 / 2)).val x) (Higher.higher_mem_V1 hP x.property)]
      · unfold Model.vnorm D03Subspace.size
        rw [ofH_val])

theorem higher_lift_to_one (hP : Premises M B) {w : M.Trajectory}
    (hw : M.ContinuousLift (M.V (3 / 2)) w) : M.ContinuousLift (M.V 1) w := by
  obtain ⟨z, hz, he⟩ := hw
  exact ⟨fun t => higherToOne hP (z t), (higherToOne hP).continuous.comp hz, he⟩

theorem lift_add {S : D03Subspace M.H} {w z : M.Trajectory}
    (hw : M.ContinuousLift S w) (hz : M.ContinuousLift S z) : M.ContinuousLift S (w + z) := by
  obtain ⟨a, ha, hea⟩ := hw
  obtain ⟨b, hb, heb⟩ := hz
  exact ⟨fun t => a t + b t, ha.add hb, fun t => by simp only [map_add, hea, heb, Pi.add_apply]⟩

theorem lift_sub {S : D03Subspace M.H} {w z : M.Trajectory}
    (hw : M.ContinuousLift S w) (hz : M.ContinuousLift S z) : M.ContinuousLift S (w - z) := by
  obtain ⟨a, ha, hea⟩ := hw
  obtain ⟨b, hb, heb⟩ := hz
  exact ⟨fun t => a t - b t, ha.sub hb, fun t => by simp only [map_sub, hea, heb, Pi.sub_apply]⟩

theorem lift_smul {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.ContinuousLift S w) (c : ℂ) : M.ContinuousLift S (c • w) := by
  obtain ⟨a, ha, hea⟩ := hw
  exact ⟨fun t => c • a t, ha.const_smul c, fun t => by simp only [map_smul, hea, Pi.smul_apply]⟩

theorem continuous_flow_lift (hP : Premises M B) {f : M.H}
    (hf : f ∈ (M.V (3 / 2)).carrier) : M.ContinuousLift (M.V 1) (M.linearFlow none f) := by
  have h := hP.L02.c (3 / 2) (by norm_num) (by norm_num) f hf
  exact higher_lift_to_one hP ⟨fun t => (M.V (3 / 2)).ofH (M.T t f), h.1,
    fun t => val_ofH _ (h.2 t).1⟩

theorem discrete_flow_lift (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    M.ContinuousLift (M.V 1) (M.linearFlow (some m) f) :=
  ⟨fun t => iotaV hP m (M.Th m t (M.Pi m f)),
    (iotaV hP m).continuous.comp ((hP.L05.a m).2.2.2.2.2.1 _), fun _ => rfl⟩

theorem linearError_lift (hP : Premises M B) {f : M.H}
    (hf : f ∈ (M.V (3 / 2)).carrier) (m : D05Mesh L κ) :
    M.ContinuousLift (M.V 1) (M.linearError m f) :=
  lift_sub (discrete_flow_lift hP m f) (continuous_flow_lift hP hf)

def linearConstant (B : D01Budget) : ℝ :=
  B.bound "L11_a" 0 1 + B.bound "L02_embed" 0 (3 / 2) 1

theorem linearConstant_pos (B : D01Budget) : 0 < linearConstant B := by
  have := bound_pos B "L11_a" 0 1 0
  have := bound_pos B "L02_embed" 0 (3 / 2) 1
  unfold linearConstant
  positivity

theorem linear_strong_bound (hP : Premises M B) {ν : ℝ} (hd : ν ≤ D01lambda L)
    {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier) (m : D05Mesh L κ) (t : Time) :
    M.vnorm 1 (M.linearError m f t) ≤
      linearConstant B * M.vnorm (3 / 2) f * Real.exp (-ν * t) := by
  have hc := (hP.L02.c (3 / 2) (by norm_num) (by norm_num) f hf).2 t
  have hd' := flowh_bound hP hf m t
  have he := hP.L02.a.2.2.2 1 (3 / 2) (by norm_num) (by norm_num) (by norm_num) (M.T t f) hc.1
  have hsub := size_sub_le (M.V 1) hd'.1 (Higher.higher_mem_V1 hP hc.1)
  have hx : Real.exp (-D01lambda L * t) ≤ Real.exp (-ν * t) := by
    apply Real.exp_le_exp.mpr; nlinarith [t.coe_nonneg]
  have hce := (bound_pos B "L02_embed" 0 (3 / 2) 1).le
  have hcd := (bound_pos B "L11_a" 0 1 0).le
  have hn := norm_nonneg ((M.V (3 / 2)).ofH f)
  have hcb := hc.2
  have hdb := hd'.2
  change M.vnorm (3 / 2) (M.T t f) ≤ _ at hcb
  change M.vnorm 1 (M.flowh m f t) ≤ _ at hdb
  change M.vnorm 1 (M.linearError m f t) ≤ _ at hsub
  calc _ ≤ B.bound "L11_a" 0 1 * Real.exp (-D01lambda L * t) * M.vnorm (3 / 2) f +
      B.bound "L02_embed" 0 (3 / 2) 1 * (Real.exp (-D01lambda L * t) * M.vnorm (3 / 2) f) :=
      hsub.trans (add_le_add hdb (he.trans (mul_le_mul_of_nonneg_left hcb hce)))
    _ = linearConstant B * M.vnorm (3 / 2) f * Real.exp (-D01lambda L * t) := by
      unfold linearConstant; ring
    _ ≤ _ := by gcongr; exact mul_nonneg (linearConstant_pos B).le (norm_nonneg _)

end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongLinearConvergence.lean <==
import OrderingError.Spec11.Threads.T1.StrongLifts

/-! Density of D(A^2) on V_(3/2) and full-half-line strong linear convergence. -/
noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem regularizer_mem (hP : Premises M B) {q : ℝ} (hq : 1 ≤ q) (f : M.H) :
    M.regularizer q f ∈ (M.V 3).carrier := by
  have he := (hP.L13.c q hq).1 f
  unfold Model.regularizer
  rw [dite_eq_left he]
  exact (Classical.choose he.exists).property

theorem regularizer_limit (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier) :
    (∀ q : ℝ, 1 ≤ q → M.regularizer q f ∈ (M.V (3 / 2)).carrier) ∧
    Tendsto (fun q : ℝ => M.vnorm (3 / 2) (M.regularizer q f - f)) atTop (𝓝 0) := by
  apply hP.classical.C08.d hP.L01.b.2.2.1 hP.L01.b.2.2.2.1
    (fun q hq => (hP.L13.c q hq).1) (3 / 2) (by norm_num) (by norm_num) _ f hf
  intro g hg
  have hs := hP.L02.c (3 / 2) (by norm_num) (by norm_num) g hg
  refine ⟨⟨fun t => (M.V (3 / 2)).ofH (M.T t g), hs.1, fun t => val_ofH _ (hs.2 t).1⟩,
    fun t => ⟨(hs.2 t).1, ?_⟩⟩
  have he : Real.exp (-D01lambda L * t) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [lambda_nonneg L, t.coe_nonneg]
  exact (hs.2 t).2.trans (mul_le_of_le_one_left (norm_nonneg _) he)

/-- Two successive regularizations suffice; no quantitative resolvent bound on the scale is assumed. -/
theorem dense_A2 (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier)
    (ε : ℝ) (hε : 0 < ε) : ∃ g, M.DA2 g ∧ M.vnorm (3 / 2) (f - g) < ε := by
  have hl := regularizer_limit hP hf
  have hev := hl.2.eventually (gt_mem_nhds (show (0 : ℝ) < ε / 2 by positivity))
  obtain ⟨q, hq, hqε⟩ := ((eventually_ge_atTop (1 : ℝ)).and hev).exists
  set y := M.regularizer q f
  have hy3 := regularizer_mem hP hq f
  have hy := hl.1 q hq
  have hl2 := regularizer_limit hP hy
  have hev2 := hl2.2.eventually (gt_mem_nhds (show (0 : ℝ) < ε / 2 by positivity))
  obtain ⟨p, hp, hpε⟩ := ((eventually_ge_atTop (1 : ℝ)).and hev2).exists
  set g := M.regularizer p y
  have hg3 := regularizer_mem hP hp y
  have hg := hl2.1 p hp
  have hA : M.applyA g = (p : ℂ) • g - (p : ℂ) • y := by
    have he := (hP.L13.c p hp).2.1 y |>.2
    change (p : ℂ) • g - M.applyA g = (p : ℂ) • y at he
    have hh := congrArg (fun z => (p : ℂ) • g - z) he
    simpa only [sub_sub_cancel] using hh
  refine ⟨g, ⟨hg3, ?_⟩, ?_⟩
  · rw [hA]
    exact (M.V 3).carrier.sub_mem ((M.V 3).carrier.smul_mem _ hg3) ((M.V 3).carrier.smul_mem _ hy3)
  · have hfg : f - g = -(y - f) + -(g - y) := by abel
    have htri := size_add_le (M.V (3 / 2))
      ((M.V (3 / 2)).carrier.neg_mem ((M.V (3 / 2)).carrier.sub_mem hy hf))
      ((M.V (3 / 2)).carrier.neg_mem ((M.V (3 / 2)).carrier.sub_mem hg hy))
    rw [size_neg _ ((M.V (3 / 2)).carrier.sub_mem hy hf),
      size_neg _ ((M.V (3 / 2)).carrier.sub_mem hg hy), ← hfg] at htri
    change M.vnorm (3 / 2) (f - g) ≤ M.vnorm (3 / 2) (y - f) + M.vnorm (3 / 2) (g - y) at htri
    linarith

/-- Actual all-time linear convergence in V1 for each V_(3/2) datum. -/
theorem linear_strong_convergence (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier) (ε : ℝ) (hε : 0 < ε) :
    ∃ δ > 0, ∀ m : D05Mesh L κ, m.h < δ → ∀ t : Time,
      Real.exp (ν * t) * M.vnorm 1 (M.linearError m f t) < ε := by
  have hC := linearConstant_pos B
  obtain ⟨g, hg, hfg⟩ := dense_A2 hP hf (ε / (2 * linearConstant B)) (by positivity)
  have hgH := V_nest hP (r := 3 / 2) (by norm_num) (by norm_num) (by norm_num) hg.1
  have hfgH := (M.V (3 / 2)).carrier.sub_mem hf hgH
  set K := B.bound "L02_eq" * B.bound "L08_a" ν 1 * ‖M.applyA (M.applyA g)‖
  have hK : 0 ≤ K := by
    have := bound_pos B "L02_eq" 0 0 0
    have := bound_pos B "L08_a" ν 1 0
    positivity
  refine ⟨min 1 (ε / (2 * (K + 1))), by positivity, ?_⟩
  intro m hm t
  have hm0 : 0 ≤ m.h := NNReal.coe_nonneg _
  have hm1 : m.h ≤ 1 := (hm.trans_le (min_le_left _ _)).le
  have hmd : m.h < ε / (2 * (K + 1)) := hm.trans_le (min_le_right _ _)
  have hp : m.h ^ (3 / 2 : ℝ) ≤ m.h := Real.rpow_le_self_of_le_one hm0 hm1 (by norm_num)
  have hs := hP.L08.a ν hν hd m g hg 1 (by norm_num) t
  have hmem := lift_mem (linearError_lift hP hgH m) t
  have hsv := (vnorm1_le_nj1 hP hmem).trans (mul_le_mul_of_nonneg_left hs.2
    (bound_pos B "L02_eq" 0 0 0).le)
  have hsb : M.vnorm 1 (M.linearError m g t) ≤ K * m.h ^ (3 / 2 : ℝ) * Real.exp (-ν * t) := by
    convert hsv using 1 <;> norm_num [K] <;> ring
  have hw := weighted_of_unweighted t hsb
  have hlo := weighted_of_unweighted t (linear_strong_bound hP hd.le hfgH m t)
  have he : M.linearError m f t = M.linearError m (f - g) t + M.linearError m g t := by
    have hh := congrFun ((linearErrorMap (M := M) m).map_add (f - g) g) t
    simpa only [linearErrorMap_apply, sub_add_cancel, Pi.add_apply] using hh
  have htri := size_add_le (M.V 1) (lift_mem (linearError_lift hP hfgH m) t) hmem
  rw [← he] at htri
  change M.vnorm 1 (M.linearError m f t) ≤ M.vnorm 1 (M.linearError m (f - g) t) + M.vnorm 1 (M.linearError m g t) at htri
  have htw := mul_le_mul_of_nonneg_left htri (Real.exp_pos (ν * t)).le
  have hlob : linearConstant B * M.vnorm (3 / 2) (f - g) < ε / 2 := by
    have := (lt_div_iff₀ (by positivity : 0 < 2 * linearConstant B)).mp hfg
    linarith
  have hh := (lt_div_iff₀ (by positivity : 0 < 2 * (K + 1))).mp hmd
  have hhp := mul_le_mul_of_nonneg_left hp hK
  nlinarith

end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongLinearRate.lean <==
import OrderingError.Spec11.Threads.T1.StrongLifts

/-! A deliberately coarse mixed rate sufficient for the Step 4 Beta integral. -/
noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem scalar_mixed {h s c d x : ℝ} (hh : 0 ≤ h) (hh1 : h ≤ 1) (hs : 0 < s) (hs1 : s ≤ 1)
    (hc : 0 ≤ c) (hd : 0 ≤ d) (hx : x ≤ c) (hx' : x ≤ d * h ^ 2 * s ^ (-7 / 4 : ℝ)) :
    x ≤ (c + d) * h ^ (1 / 6 : ℝ) * s ^ (-1 / 4 : ℝ) := by
  by_cases hz : h = 0
  · simp only [hz, zero_pow (by norm_num : (2 : ℕ) ≠ 0), mul_zero, zero_mul] at hx'
    simpa only [hz, Real.zero_rpow (by norm_num : (1 / 6 : ℝ) ≠ 0), mul_zero, zero_mul] using hx'
  have hhpos : 0 < h := lt_of_le_of_ne hh (Ne.symm hz)
  have hpow : h ^ (1 / 4 : ℝ) ≤ h ^ (1 / 6 : ℝ) :=
    Real.rpow_le_rpow_of_exponent_ge hhpos hh1 (by norm_num)
  have hs14 : 1 ≤ s ^ (-1 / 4 : ℝ) := by
    simpa using Real.rpow_le_rpow_of_exponent_ge hs hs1 (show (-1 / 4 : ℝ) ≤ 0 by norm_num)
  have hp14 := Real.rpow_nonneg hh (1 / 4 : ℝ)
  have hsm := (Real.rpow_pos_of_pos hs (-1 / 4 : ℝ)).le
  have hrough : x ≤ (c + d) * h ^ (1 / 4 : ℝ) * s ^ (-1 / 4 : ℝ) := by
    rcases le_total h s with hhs | hsh
    · have h17 : h ^ (7 / 4 : ℝ) ≤ s ^ (7 / 4 : ℝ) := Real.rpow_le_rpow hh hhs (by norm_num)
      have heh : h ^ 2 = h ^ (1 / 4 : ℝ) * h ^ (7 / 4 : ℝ) := by
        rw [← Real.rpow_add hhpos]; norm_num
      have hes : s ^ (7 / 4 : ℝ) * s ^ (-7 / 4 : ℝ) = 1 := by
        rw [← Real.rpow_add hs]; norm_num
      have ha : d * h ^ 2 * s ^ (-7 / 4 : ℝ) ≤ d * h ^ (1 / 4 : ℝ) := by
        rw [heh]
        calc _ ≤ d * (h ^ (1 / 4 : ℝ) * s ^ (7 / 4 : ℝ)) * s ^ (-7 / 4 : ℝ) := by gcongr
          _ = _ := by rw [mul_assoc d, mul_assoc, hes, mul_one]
      calc x ≤ d * h ^ (1 / 4 : ℝ) := hx'.trans ha
        _ ≤ (c + d) * h ^ (1 / 4 : ℝ) := by gcongr; linarith
        _ ≤ _ := le_mul_of_one_le_right (mul_nonneg (add_nonneg hc hd) hp14) hs14
    · have hp := Real.rpow_le_rpow hs.le hsh (show (0 : ℝ) ≤ 1 / 4 by norm_num)
      have he : s ^ (1 / 4 : ℝ) * s ^ (-1 / 4 : ℝ) = 1 := by
        rw [← Real.rpow_add hs]; norm_num
      have hp1 : 1 ≤ h ^ (1 / 4 : ℝ) * s ^ (-1 / 4 : ℝ) := by
        calc 1 = s ^ (1 / 4 : ℝ) * s ^ (-1 / 4 : ℝ) := he.symm
             _ ≤ _ := mul_le_mul_of_nonneg_right hp hsm
      calc x ≤ c := hx
        _ ≤ c + d := le_add_of_nonneg_right hd
        _ ≤ (c + d) * (h ^ (1 / 4 : ℝ) * s ^ (-1 / 4 : ℝ)) :=
          le_mul_of_one_le_right (add_nonneg hc hd) hp1
        _ = _ := by ring
  exact hrough.trans (mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_left hpow (add_nonneg hc hd)) hsm)

def mixedLinearConstant (B : D01Budget) (ν : ℝ) : ℝ := linearConstant B + B.bound "L10_b" ν (3 / 2)

theorem mixedLinearConstant_pos (B : D01Budget) (ν : ℝ) : 0 < mixedLinearConstant B ν := by
  have := linearConstant_pos B
  have := bound_pos B "L10_b" ν (3 / 2) 0
  unfold mixedLinearConstant
  positivity

theorem linear_mixed_bound (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier) (m : D05Mesh L κ) {t : Time} (ht : 0 < t) :
    M.vnorm 1 (M.linearError m f t) ≤ mixedLinearConstant B ν * m.h ^ (1 / 6 : ℝ) *
      M.vnorm (3 / 2) f * kw (1 / 4) t * Real.exp (-ν * t) := by
  have h0 := linear_strong_bound hP hd.le hf m t
  have h1 := (hP.L10.b ν hν hd m (3 / 2) (by norm_num) (by norm_num) f hf t ht).2
  change M.vnorm 1 (M.linearError m f t) ≤ _ at h1
  have he : (-(5 - 3 / 2) / 2 : ℝ) = -7 / 4 := by norm_num
  rw [he] at h1
  have hm0 : 0 ≤ m.h := NNReal.coe_nonneg _
  have hm1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hc := linearConstant_pos B
  have hb := bound_pos B "L10_b" ν (3 / 2) 0
  have hn : 0 ≤ M.vnorm (3 / 2) f := norm_nonneg _
  have hp := scalar_mixed hm0 hm1 (lt_min (show (0 : ℝ) < t from ht) zero_lt_one)
    (min_le_right (t : ℝ) 1) (c := linearConstant B * M.vnorm (3 / 2) f * Real.exp (-ν * t))
    (d := B.bound "L10_b" ν (3 / 2) * M.vnorm (3 / 2) f * Real.exp (-ν * t))
    (by positivity) (by positivity) h0 (by convert h1 using 1 <;> dsimp [D01tw] <;> ring)
  convert hp using 1 <;> dsimp [mixedLinearConstant, kw] <;> ring

end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongOrderingBound.lean <==
import OrderingError.Spec11.Threads.T1.StrongFeedback

/-! Absorption in the actual Y_nu(V1) norm; no mesh-dependent radius. -/
noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The complete all-time V1 ordering bound, including t=0. -/
theorem ordering_strong_bound (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hd : ν < D01lambda L)
    {f : M.H} (hf : f ∈ (M.V (3 / 2)).carrier) (hr : M.vnorm (3 / 2) f ≤ strongRadius B L ν)
    (m : D05Mesh L κ) :
    M.Y ν (M.V 1) (M.orderingError B ν m f) ∧ ∀ t : Time,
      M.vnorm 1 (M.orderingError B ν m f t) ≤
        orderingConstant B L ν * m.h ^ (1 / 6 : ℝ) * (M.vnorm (3 / 2) f) ^ 2 * Real.exp (-ν * t) := by
  have hD := dataBounds hP hν hd hf hr m
  have hY := ordering_Y hP hd hf hD
  set o := M.orderingError B ν m f
  set z := M.solution B ν none f + M.solution B ν (some m) f
  set ε := M.vnorm (3 / 2) f
  set O := M.ynorm ν 1 o
  have hO : 0 ≤ O := ynorm_nonneg hY
  have hε : 0 ≤ ε := norm_nonneg _
  have hh : 0 ≤ m.h ^ (1 / 6 : ℝ) := Real.rpow_nonneg (show 0 ≤ m.h from NNReal.coe_nonneg _) _
  have hPsum := sumConstant_pos B hν hd
  have hCm := mixedLinearConstant_pos B ν
  have hoX := ordering_X0 hP hν hd hD
  have hzX := X0_add hD.uX hD.vX
  have hzY := Y_add hD.uY hD.vY
  have hlX := (linearError_energy_bound hP hν hd m f).1
  have hlV := linearError_lift hP hf m
  have hQo (t : Time) := Qstrong_bound hP hν hd (a := 0) le_rfl (by norm_num) hO
    (mul_nonneg hPsum.le hε) m hoX hzX (lift_mem hY.1) (lift_mem hzY.1)
    (fun s _ => by simpa only [kw_zero, mul_one] using vnorm_point_le hY s)
    (sum_bound hP hD) t
  have hQl (t : Time) := Qstrong_bound hP hν hd (a := 1 / 4) (by norm_num) le_rfl
    (show 0 ≤ mixedLinearConstant B ν * m.h ^ (1 / 6 : ℝ) * ε from by positivity)
    (mul_nonneg hPsum.le hε) m hlX hzX (lift_mem hlV) (lift_mem hzY.1)
    (fun s hs => linear_mixed_bound hP hν hd hf m hs) (sum_bound hP hD) t
  have hoB (t : Time) : M.vnorm 1 (M.Q ν (some m) o z t) ≤
      (feedbackConstant B L ν * ε * O) * Real.exp (-ν * t) := by
    have hv := (hQo t).2
    change M.vnorm 1 _ ≤ _ at hv
    convert hv using 1 <;> dsimp [feedbackConstant, O, ε, o, z] <;> ring
  have hlB (t : Time) : M.vnorm 1 (M.Q ν (some m) (M.linearError m f) z t) ≤
      (linearFeedbackConstant B L ν * m.h ^ (1 / 6 : ℝ) * ε ^ 2) * Real.exp (-ν * t) := by
    have hv := (hQl t).2
    change M.vnorm 1 _ ≤ _ at hv
    convert hv using 1 <;> dsimp [linearFeedbackConstant, ε, z] <;> ring
  have hpoint : ∀ t : Time, Real.exp (ν * t) * M.vnorm 1 (o t) ≤
      (sourceConstant B L ν + linearFeedbackConstant B L ν) * m.h ^ (1 / 6 : ℝ) * ε ^ 2 +
        feedbackConstant B L ν * ε * O := by
    intro t
    have hs := sourceError_bound hP hν hd hD t
    have hsB := hs.2
    change M.vnorm 1 _ ≤ _ at hsB
    have he := congrFun (ordering_feedback hP hν hd hD) t
    change o t = -sourceError ν m (M.solution B ν none f) t + M.Q ν (some m) o z t -
      M.Q ν (some m) (M.linearError m f) z t at he
    have htri : M.vnorm 1 (o t) ≤ M.vnorm 1 (sourceError ν m (M.solution B ν none f) t) +
        M.vnorm 1 (M.Q ν (some m) o z t) + M.vnorm 1 (M.Q ν (some m) (M.linearError m f) z t) := by
      rw [he]
      have hsn := (M.V 1).carrier.neg_mem hs.1
      have h1 := size_sub_le (M.V 1) ((M.V 1).carrier.add_mem hsn (hQo t).1) (hQl t).1
      have h2 := size_add_le (M.V 1) hsn (hQo t).1
      rw [size_neg _ hs.1] at h2
      exact h1.trans (add_le_add h2 le_rfl)
    apply weighted_of_unweighted t
    have ha := add_le_add (add_le_add hsB (hoB t)) (hlB t)
    calc _ ≤ _ := htri.trans ha
      _ = _ := by ring
  have hsup : O ≤ (sourceConstant B L ν + linearFeedbackConstant B L ν) * m.h ^ (1 / 6 : ℝ) * ε ^ 2 +
      feedbackConstant B L ν * ε * O := ynorm_le hpoint
  have ha := feedbackConstant_pos B hν hd
  have hrad : ε ≤ 1 / (2 * feedbackConstant B L ν) :=
    hr.trans ((min_le_right _ _).trans (min_le_right _ _))
  have hhalf := (le_div_iff₀ (by positivity : 0 < 2 * feedbackConstant B L ν)).mp hrad
  have hhalfO := mul_le_mul_of_nonneg_right hhalf hO
  have hOfinal : O ≤ orderingConstant B L ν * m.h ^ (1 / 6 : ℝ) * ε ^ 2 := by
    unfold orderingConstant
    nlinarith
  refine ⟨hY, fun t => ?_⟩
  exact (vnorm_point_le hY t).trans (mul_le_mul_of_nonneg_right hOfinal (Real.exp_pos _).le)

end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongProductOps.lean <==
import OrderingError.Spec11.Threads.T1.StrongSpace

   
                                                                                                             
                                                                                  
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Product
variable (hP : Premises M B)
include hP

theorem product_bound_V1 (a b : (M.V 1).Space) :
    ‖M.F a b‖ ≤ B.bound "C01_b" 0 1 * ‖a‖ * ‖b‖ := by
  have h := hP.C01.b 1 le_rfl (by norm_num) ((M.V 1).val a) ((M.V 1).val b) a.2 b.2
  have h0 : (1 : ℝ) - 1 = 0 := sub_self 1
  rw [h0] at h
  have hv : ∀ x : (M.V 1).Space, M.vnorm 1 ((M.V 1).val x) = ‖x‖ := fun x => by
    unfold Model.vnorm D03Subspace.size; rw [ofH_val]
  have h2 := h.2
  change M.vnorm 0 _ ≤ _ at h2
  rw [vnorm_zero_eq hP, hv, hv] at h2
  unfold Model.product at h2
  rwa [ofH_val, ofH_val] at h2

/-- The strong product as a bounded bilinear map on V_1. -/
def FV1 : (M.V 1).Space →L[ℂ] (M.V 1).Space →L[ℂ] M.H :=
  LinearMap.mkContinuous₂ M.F (B.bound "C01_b" 0 1) (product_bound_V1 hP)

theorem FV1_apply (a b : (M.V 1).Space) : FV1 hP a b = M.F a b := rfl

theorem product_eq_FV1 {x y : M.H} :
    M.product x y = FV1 hP ((M.V 1).ofH x) ((M.V 1).ofH y) := rfl

theorem product_norm_le {x y : M.H} (_hx : x ∈ (M.V 1).carrier) (_hy : y ∈ (M.V 1).carrier) :
    ‖M.product x y‖ ≤ B.bound "C01_b" 0 1 * M.vnorm 1 x * M.vnorm 1 y :=
  product_bound_V1 hP _ _

omit hP in
theorem product_add_left {x x' y : M.H} (hx : x ∈ (M.V 1).carrier)
    (hx' : x' ∈ (M.V 1).carrier) :
    M.product (x + x') y = M.product x y + M.product x' y := by
  unfold Model.product; rw [ofH_add _ hx hx', map_add, LinearMap.add_apply]

omit hP in
theorem product_add_right {x y y' : M.H} (hy : y ∈ (M.V 1).carrier)
    (hy' : y' ∈ (M.V 1).carrier) :
    M.product x (y + y') = M.product x y + M.product x y' := by
  unfold Model.product; rw [ofH_add _ hy hy', map_add]

omit hP in
theorem product_smul_left (c : ℂ) {x y : M.H} (hx : x ∈ (M.V 1).carrier) :
    M.product (c • x) y = c • M.product x y := by
  unfold Model.product; rw [ofH_smul _ c hx, map_smul, LinearMap.smul_apply]

omit hP in
theorem product_smul_right (c : ℂ) {x y : M.H} (hy : y ∈ (M.V 1).carrier) :
    M.product x (c • y) = c • M.product x y := by
  unfold Model.product; rw [ofH_smul _ c hy, map_smul]

end Product

/-! The pointwise product trajectory of two X_1 trajectories. -/

section ProdTraj
variable (hP : Premises M B) {ν : ℝ}
include hP

def prodTraj (M : Model.{u} L κ) (w z : M.Trajectory) : M.Trajectory :=
  fun t => M.product (w t) (z t)

theorem prodTraj_continuous {w z : M.Trajectory} (hw : M.ContinuousLift (M.V 1) w)
    (hz : M.ContinuousLift (M.V 1) z) : Continuous (prodTraj M w z) := by
  obtain ⟨a, ha, haw⟩ := hw
  obtain ⟨b, hb, hbz⟩ := hz
  have heq : prodTraj M w z = fun t => FV1 hP (a t) (b t) := by
    funext t
    simp only [prodTraj, product_eq_FV1 hP, ← haw t, ← hbz t, ofH_val]
  rw [heq]
  exact (FV1 hP).continuous₂.comp (ha.prodMk hb)

theorem prodTraj_bound {w z : M.Trajectory} (hw : M.Y ν (M.V 1) w) (hz : M.Y ν (M.V 1) z)
    (t : Time) :
    ‖prodTraj M w z t‖ ≤ (B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z) *
      Real.exp (-(2 * ν) * t) := by
  have h := product_norm_le hP (lift_mem hw.1 t) (lift_mem hz.1 t)
  have h1 := vnorm_point_le hw t
  have h2 := vnorm_point_le hz t
  have hc := bound_pos B "C01_b" 0 1 0
  have hy1 := ynorm_nonneg hw
  have hy2 := ynorm_nonneg hz
  have he : Real.exp (-(2 * ν) * t) = Real.exp (-ν * t) * Real.exp (-ν * t) := by
    rw [← Real.exp_add]; ring_nf
  calc ‖prodTraj M w z t‖ ≤ B.bound "C01_b" 0 1 * M.vnorm 1 (w t) * M.vnorm 1 (z t) := h
    _ ≤ B.bound "C01_b" 0 1 * (M.ynorm ν 1 w * Real.exp (-ν * t)) *
        (M.ynorm ν 1 z * Real.exp (-ν * t)) := by
        gcongr
        · exact norm_nonneg _
    _ = _ := by rw [he]; ring

/-- On X_1 the weak Duhamel product is the actual strong Bochner integral. -/
theorem Q_eq_Kstrong (hν : 0 < ν) (hR : RateFacts M B ν) {w z : M.Trajectory} (hw : M.Xtheta ν 1 w)
    (hz : M.Xtheta ν 1 z) : M.Q ν none w z = M.Kstrong (prodTraj M w z) := by
  have hps := (hR.quad none w z hw.1 hz.1).1
  have hfun : (fun t => M.weakProduct (w t) (z t)) = fun t => M.iota (prodTraj M w z t) := by
    funext t
    exact weakProduct_eq hR (lift_mem hw.2.1.1 t) (lift_mem hz.2.1.1 t)
  have hml : MemLp (fun t => M.iota (prodTraj M w z t)) 2 (M.weightedMeasure ν) := by
    rw [← hfun]; exact hps
  have hpc : M.productClass ν w z = M.sourceClass ν (prodTraj M w z) := by
    rw [productClass_eq hps]
    unfold Model.sourceClass
    rw [dite_eq_left hml]
    exact MemLp.toLp_congr _ _ (Eventually.of_forall (congrFun hfun))
  have hgc := prodTraj_continuous hP hw.2.1.1 hz.2.1.1
  have hbd := prodTraj_bound hP hw.2.1 hz.2.1
  have hss : M.StrongSource ν (prodTraj M w z) := by
    refine ⟨hgc.aestronglyMeasurable, fun T => ?_, hml⟩
    refine Measure.integrableOn_of_bounded (timeMeasure_Iic_lt_top T).ne
      hgc.aestronglyMeasurable (M := B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z)
      (Eventually.of_forall fun s => (hbd s).trans ?_)
    have hG0 : 0 ≤ B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z :=
      mul_nonneg (mul_nonneg (bound_pos B _ _ _ _).le (ynorm_nonneg hw.2.1))
        (ynorm_nonneg hz.2.1)
    have he : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    calc _ ≤ (B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z) * 1 :=
          mul_le_mul_of_nonneg_left he hG0
      _ = _ := mul_one _
  change M.Kweak ν none (M.productClass ν w z) = _
  rw [hpc]
  exact (hR.ident.2.2.2.2.1 none).2 _ hss

end ProdTraj

theorem tendsto_exp_neg_time {a : ℝ} (ha : 0 < a) :
    Tendsto (fun t : Time => Real.exp (-a * t)) atTop (𝓝 0) := by
  have h1 : Tendsto (fun t : Time => (t : ℝ)) atTop atTop := NNReal.tendsto_coe_atTop.mpr tendsto_id
  have h2 := Real.tendsto_exp_neg_atTop_nhds_zero.comp (h1.const_mul_atTop ha)
  refine h2.congr (fun t => ?_)
  simp only [Function.comp_apply]; ring_nf

theorem iota_zero : M.iota 0 = 0 := by
  unfold Model.iota; rw [map_zero, ContinuousLinearMap.zero_comp]

theorem Kstrong_zero : M.Kstrong 0 = 0 := by
  funext t; unfold Model.Kstrong; simp

theorem sourceClass_zero (σ : ℝ) : ‖M.sourceClass σ 0‖ = 0 := by
  unfold Model.sourceClass
  split_ifs with h
  · rw [Lp.norm_toLp]
    have hz : ∀ t : Time, M.iota ((0 : M.Trajectory) t) = 0 := fun t => by
      simp only [Pi.zero_apply]; exact iota_zero
    simp only [hz]
    simp
  · exact norm_zero

theorem strongSource_zero (σ : ℝ) : M.StrongSource σ 0 := by
  refine ⟨aestronglyMeasurable_const, fun T => integrableOn_zero, ?_⟩
  have hz : (fun t => M.iota ((0 : M.Trajectory) t)) = (0 : Time → M.Weak) := by
    funext t; simp [iota_zero]
  rw [hz]
  exact (Lp.memLp (0 : Lp M.Weak 2 (M.weightedMeasure σ))).ae_eq (Lp.coeFn_zero _ _ _)

theorem Kstrong_add {g g' : M.Trajectory}
    (hg : ∀ t : Time, IntegrableOn (fun s => M.T (t - s) (g s)) (Iic t) timeMeasure)
    (hg' : ∀ t : Time, IntegrableOn (fun s => M.T (t - s) (g' s)) (Iic t) timeMeasure) :
    M.Kstrong (g + g') = M.Kstrong g + M.Kstrong g' := by
  funext t
  unfold Model.Kstrong
  simp only [Pi.add_apply, map_add]
  exact integral_add (hg t) (hg' t)

theorem Kstrong_smul (c : ℂ) (g : M.Trajectory) : M.Kstrong (c • g) = c • M.Kstrong g := by
  funext t
  unfold Model.Kstrong
  simp only [Pi.smul_apply, map_smul]
  exact integral_smul c _


end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongSources.lean <==
import OrderingError.Spec11.Threads.T1.EnergySpace
import OrderingError.Spec11.Threads.T1.WeakProduct

   
                                                                                
                                         
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem lambda_nonneg (L : ℝ) : 0 ≤ D01lambda L := by
  unfold D01lambda D01a
  positivity

theorem continuous_flow_bound (hP : Premises M B) (t : Time) (x : M.H) :
    ‖M.T t x‖ ≤ ‖x‖ := by
  apply ((M.T t).le_opNorm x).trans
  have he : Real.exp (-D01lambda L * t) ≤ 1 := by
    apply Real.exp_le_one_iff.mpr
    exact mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (lambda_nonneg L)) t.2
  exact mul_le_of_le_one_left (norm_nonneg x) ((hP.L01.c.1 t).trans he)

theorem continuous_flow_joint (hP : Premises M B) :
    Continuous (fun p : Time × M.H => M.T p.1 p.2) := by
  apply continuous_prod_of_continuous_lipschitzWith' _ 1
  · intro t
    apply (M.T t).lipschitzWith.weaken
    have hb : ‖M.T t‖ ≤ 1 := by
      apply (M.T t).opNorm_le_bound zero_le_one
      intro x
      simpa only [one_mul] using continuous_flow_bound hP t x
    exact_mod_cast hb
  · intro x
    exact hP.L01.b.2.2.1.2.2 x

theorem kernel_integrable (hP : Premises M B) {σ : ℝ} {g : M.Trajectory}
    (hg : M.StrongSource σ g) (t : Time) :
    IntegrableOn (fun s => M.T (t - s) (g s)) (Iic t) timeMeasure := by
  have hm : AEStronglyMeasurable (fun s : Time => M.T (t - s) (g s)) timeMeasure :=
    (continuous_flow_joint hP).comp_aestronglyMeasurable
      ((by fun_prop : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk hg.1)
  exact (hg.2.1 t).norm.mono' hm.restrict
    (ae_of_all _ (fun s => continuous_flow_bound hP (t - s) (g s)))

theorem Kstrong_add (hP : Premises M B) {σ : ℝ} {f g : M.Trajectory}
    (hf : M.StrongSource σ f) (hg : M.StrongSource σ g) :
    M.Kstrong (f + g) = M.Kstrong f + M.Kstrong g := by
  funext t
  simp only [Model.Kstrong, Pi.add_apply, map_add]
  exact integral_add (kernel_integrable hP hf t) (kernel_integrable hP hg t)

theorem Kstrong_smul (a : ℂ) (g : M.Trajectory) :
    M.Kstrong (a • g) = a • M.Kstrong g := by
  funext t
  simp only [Model.Kstrong, Pi.smul_apply, map_smul]
  exact integral_smul a _

theorem sourceClass_coe {σ : ℝ} {g : M.Trajectory} (hg : M.StrongSource σ g) :
    M.sourceClass σ g =ᵐ[M.weightedMeasure σ] fun t => M.iota (g t) := by
  classical
  unfold Model.sourceClass
  rw [dite_eq_left hg.2.2]
  exact hg.2.2.coeFn_toLp

theorem strongSource_zero (σ : ℝ) : M.StrongSource σ 0 := by
  refine ⟨aestronglyMeasurable_const, fun t => integrable_zero _ _ _, ?_⟩
  have he : (fun t : Time => M.iota ((0 : M.Trajectory) t)) = (0 : Time → M.Weak) :=
    funext (fun _ => (iotaLinear M).map_zero)
  rw [he]
  exact MemLp.zero

theorem strongSource_add {σ : ℝ} {f g : M.Trajectory}
    (hf : M.StrongSource σ f) (hg : M.StrongSource σ g) : M.StrongSource σ (f + g) := by
  refine ⟨hf.1.add hg.1, fun t => (hf.2.1 t).add (hg.2.1 t), ?_⟩
  convert hf.2.2.add hg.2.2 using 1
  funext t
  exact (iotaLinear M).map_add (f t) (g t)

theorem strongSource_smul {σ : ℝ} {g : M.Trajectory} (hg : M.StrongSource σ g) (a : ℂ) :
    M.StrongSource σ (a • g) := by
  refine ⟨hg.1.const_smul a, fun t => (hg.2.1 t).smul a, ?_⟩
  convert hg.2.2.const_smul a using 1
  funext t
  exact (iotaLinear M).map_smul a (g t)

def strongSourceSpace (σ : ℝ) : Submodule ℂ M.Trajectory where
  carrier := {g | M.StrongSource σ g}
  zero_mem' := strongSource_zero σ
  add_mem' := strongSource_add
  smul_mem' a _ h := strongSource_smul h a

def sourceLinear (σ : ℝ) : strongSourceSpace (M := M) σ →ₗ[ℂ] M.WeakL2 σ where
  toFun g := M.sourceClass σ g
  map_add' f g := by
    apply Lp.ext
    filter_upwards [sourceClass_coe (strongSource_add f.property g.property),
      sourceClass_coe f.property, sourceClass_coe g.property,
      Lp.coeFn_add (M.sourceClass σ f) (M.sourceClass σ g)] with t hfg hf hg ha
    simp only [Submodule.coe_add]
    rw [ha, Pi.add_apply, hf, hg, hfg]
    exact (iotaLinear M).map_add (f.val t) (g.val t)
  map_smul' a g := by
    apply Lp.ext
    filter_upwards [sourceClass_coe (strongSource_smul g.property a),
      sourceClass_coe g.property, Lp.coeFn_smul a (M.sourceClass σ g)] with t hag hg ha
    simp only [Submodule.coe_smul, RingHom.id_apply]
    rw [ha, Pi.smul_apply, hg, hag]
    exact (iotaLinear M).map_smul a (g.val t)

theorem pivot_dense (hP : Premises M B) : DenseRange M.iota :=
  hP.classical.C10.a (energy_complete hP) (energy_val_continuous hP) (V1_dense hP)

theorem sourceLinear_dense (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ) :
    DenseRange (sourceLinear (M := M) σ) := by
  have hd : DenseRange (M.V 3).val := by
    apply hP.Q01.c.2.1.mono
    intro x hx
    exact ⟨(M.V 3).ofH x, val_ofH _ hx⟩
  apply (hP.classical.C10.b hd (pivot_dense hP) σ hσ).mono
  intro g hg
  obtain ⟨f, hf, rfl⟩ := hg
  exact ⟨⟨f, hf.1⟩, rfl⟩

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/StrongSpace.lean <==
import OrderingError.Spec11.Threads.T1.KernelDuhamel
import OrderingError.QuadraticEquation

   
                                                                                                            
                                                                             
                                                            
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1.Strong
open OrderingError.Spec11.T1.Kernel
universe u

variable {L κ : ℝ}

section YNorm
variable {M : Model.{u} L κ}

theorem member_one_iff {ν : ℝ} (w : M.Trajectory) :
    M.TrajectoryMember ν 1 w ↔ M.Xtheta ν 1 w := by
  unfold Model.TrajectoryMember; simp

theorem trajNorm_one {ν : ℝ} (w : M.Trajectory) :
    M.trajectoryNorm ν 1 w = M.energy ν w + M.ynorm ν 1 w := by
  unfold Model.trajectoryNorm; simp

theorem ynorm_point {ν θ : ℝ} {w : M.Trajectory} (hw : M.Y ν (M.V θ) w) (t : Time) :
    Real.exp (ν * t) * M.vnorm θ (w t) ≤ M.ynorm ν θ w := by
  obtain ⟨-, R, hR⟩ := hw
  exact le_csSup ⟨R, by rintro _ ⟨s, rfl⟩; exact hR s⟩ (Set.mem_range_self t)

theorem ynorm_nonneg {ν θ : ℝ} {w : M.Trajectory} (hw : M.Y ν (M.V θ) w) :
    0 ≤ M.ynorm ν θ w :=
  le_trans (mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) (ynorm_point hw 0)

theorem ynorm_le {ν θ R : ℝ} {w : M.Trajectory}
    (h : ∀ t : Time, Real.exp (ν * t) * M.vnorm θ (w t) ≤ R) : M.ynorm ν θ w ≤ R :=
  csSup_le (Set.range_nonempty _) (by rintro _ ⟨s, rfl⟩; exact h s)

theorem energy_nonneg {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) : 0 ≤ M.energy ν w :=
  le_trans (by have := Real.exp_pos (ν * (0 : Time)); positivity) (energy_point hw 0)

theorem vnorm_point_le {ν θ : ℝ} {w : M.Trajectory} (hw : M.Y ν (M.V θ) w) (t : Time) :
    M.vnorm θ (w t) ≤ M.ynorm ν θ w * Real.exp (-ν * t) := by
  have h := ynorm_point hw t
  have he := Real.exp_pos (ν * t)
  have hinv : Real.exp (-ν * t) = (Real.exp (ν * t))⁻¹ := by rw [← Real.exp_neg]; ring_nf
  rw [hinv, ← div_eq_mul_inv, le_div_iff₀ he, mul_comm]
  exact h

theorem lift_mem {S : D03Subspace M.H} {w : M.Trajectory} (h : M.ContinuousLift S w) (t : Time) :
    w t ∈ S.carrier := by
  obtain ⟨z, -, hz⟩ := h
  rw [← hz t]; exact (z t).2

end YNorm

section Space
variable (M : Model.{u} L κ) (ν : ℝ) (hl : M.TrajectoryNormLaws ν 1)

/-- The X_1 trajectories as a submodule of all trajectories. -/
def X1sub : Submodule ℂ M.Trajectory where
  carrier := {w | M.TrajectoryMember ν 1 w}
  add_mem' := fun {a b} ha hb => (hl.2.2.2.1 a b ha hb).1
  zero_mem' := hl.1
  smul_mem' := fun c w hw => (hl.2.2.2.2 c w hw).1

/-- The space X_1 with its actual trajectory norm. -/
def XOne : Type u := X1sub M ν hl

instance : AddCommGroup (XOne M ν hl) := inferInstanceAs (AddCommGroup (X1sub M ν hl))
instance : Module ℂ (XOne M ν hl) := inferInstanceAs (Module ℂ (X1sub M ν hl))

variable {M ν hl}

/-- The underlying actual trajectory. -/
def XOne.tr (x : XOne M ν hl) : M.Trajectory := Subtype.val (show X1sub M ν hl from x)

theorem XOne.mem (x : XOne M ν hl) : M.TrajectoryMember ν 1 x.tr :=
  (show X1sub M ν hl from x).2

def XOne.mk (w : M.Trajectory) (hw : M.TrajectoryMember ν 1 w) : XOne M ν hl :=
  (⟨w, hw⟩ : X1sub M ν hl)

@[simp] theorem XOne.tr_mk (w : M.Trajectory) (hw : M.TrajectoryMember ν 1 w) :
    (XOne.mk (hl := hl) w hw).tr = w := rfl

@[simp] theorem XOne.tr_add (x y : XOne M ν hl) : (x + y).tr = x.tr + y.tr := rfl
@[simp] theorem XOne.tr_smul (c : ℂ) (x : XOne M ν hl) : (c • x).tr = c • x.tr := rfl
@[simp] theorem XOne.tr_sub (x y : XOne M ν hl) : (x - y).tr = x.tr - y.tr := rfl
@[simp] theorem XOne.tr_zero : (0 : XOne M ν hl).tr = 0 := rfl
@[simp] theorem XOne.tr_neg (x : XOne M ν hl) : (-x).tr = -x.tr := rfl

theorem XOne.ext {x y : XOne M ν hl} (h : x.tr = y.tr) : x = y :=
  Subtype.ext (p := fun w => w ∈ X1sub M ν hl) h

instance : Norm (XOne M ν hl) := ⟨fun x => M.trajectoryNorm ν 1 x.tr⟩

theorem XOne.norm_def (x : XOne M ν hl) : ‖x‖ = M.trajectoryNorm ν 1 x.tr := rfl

theorem XOne.core : NormedSpace.Core ℂ (XOne M ν hl) where
  norm_nonneg x := (hl.2.2.1 x.tr x.mem).1
  norm_smul c x := (hl.2.2.2.2 c x.tr x.mem).2
  norm_triangle x y := (hl.2.2.2.1 x.tr y.tr x.mem y.mem).2
  norm_eq_zero_iff x := by
    rw [XOne.norm_def, (hl.2.2.1 x.tr x.mem).2]
    exact ⟨fun h => XOne.ext h, fun h => by rw [h]; rfl⟩

instance : NormedAddCommGroup (XOne M ν hl) := NormedAddCommGroup.ofCore XOne.core
instance : NormedSpace ℂ (XOne M ν hl) := NormedSpace.ofCore XOne.core

theorem XOne.complete (hc : M.TrajectoryComplete ν 1) : CompleteSpace (XOne M ν hl) := by
  refine Metric.complete_of_cauchySeq_tendsto (fun u hu => ?_)
  rw [Metric.cauchySeq_iff] at hu
  obtain ⟨z, hz, hdiff, hlim⟩ := hc (fun n => (u n).tr) (fun n => (u n).mem) (fun ε hε => by
    obtain ⟨N, hN⟩ := hu ε hε
    refine ⟨N, fun m hm n hn => ⟨(u m - u n).mem, ?_⟩⟩
    have := hN m hm n hn
    rwa [dist_eq_norm, XOne.norm_def, XOne.tr_sub] at this)
  refine ⟨XOne.mk z hz, ?_⟩
  rw [tendsto_iff_norm_sub_tendsto_zero]
  simpa only [XOne.norm_def, XOne.tr_sub, XOne.tr_mk] using hlim

/-! Pointwise consequences of the X_1 norm. -/

theorem XOne.xtheta (x : XOne M ν hl) : M.Xtheta ν 1 x.tr := (member_one_iff _).mp x.mem

theorem XOne.energy_le (x : XOne M ν hl) : M.energy ν x.tr ≤ ‖x‖ := by
  rw [XOne.norm_def, trajNorm_one]
  linarith [ynorm_nonneg x.xtheta.2.1]

theorem XOne.ynorm_le (x : XOne M ν hl) : M.ynorm ν 1 x.tr ≤ ‖x‖ := by
  rw [XOne.norm_def, trajNorm_one]
  linarith [energy_nonneg x.xtheta.1.1]

theorem XOne.mem_V1 (x : XOne M ν hl) (t : Time) : x.tr t ∈ (M.V 1).carrier :=
  lift_mem x.xtheta.2.1.1 t

theorem XOne.vnorm_le (x : XOne M ν hl) (t : Time) :
    M.vnorm 1 (x.tr t) ≤ ‖x‖ * Real.exp (-ν * t) :=
  (vnorm_point_le x.xtheta.2.1 t).trans
    (mul_le_mul_of_nonneg_right x.ynorm_le (Real.exp_pos _).le)

theorem XOne.norm_point_le (x : XOne M ν hl) (t : Time) :
    ‖x.tr t‖ ≤ ‖x‖ * Real.exp (-ν * t) :=
  (ebound_point ⟨x.xtheta.1.1, le_rfl⟩ t).trans
    (mul_le_mul_of_nonneg_right x.energy_le (Real.exp_pos _).le)

end Space

end OrderingError.Spec11.T1.Strong


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/ThetaZero.lean <==
import OrderingError.Spec11.Threads.T1.EnergyAnalytic
import OrderingError.Spec11.Threads.T1.RealStructure

/-! The energy-level analytic solution and its quadratic share. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem zeroRadius_le (B : D01Budget) (σ : ℝ) : zeroRadius B σ ≤ D14r B σ := by
  unfold zeroRadius
  linarith [r_pos B σ]

theorem solutionsDefined (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B σ) :
    M.SolutionsDefined B σ f :=
  fun d => smallSolution_existsUnique hP hσ hd d hf

theorem solution_share_eq (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) {f : M.H}
    (hf : ‖f‖ ≤ D14r B σ) :
    M.share B σ d f = M.Q σ d (M.solution B σ d f) (M.solution B σ d f) := by
  have h := (solution_spec hP hσ hd d hf).2.2.2.2
  unfold Model.share
  exact (eq_sub_iff_add_eq.mpr (by simpa only [add_comm] using h.symm)).symm

theorem solution_share_energy (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) {f : M.H}
    (hf : ‖f‖ ≤ D14r B σ) :
    M.X0 σ (M.share B σ d f) ∧
      M.energy σ (M.share B σ d f) ≤ 4 * D14b B σ * D14ell B σ ^ 2 * ‖f‖ ^ 2 := by
  have hs := solution_spec hP hσ hd d hf
  have hb := (solution_energy_bound hP hσ hd d hf).2
  rw [solution_share_eq hP hσ hd d hf]
  have hq := Q_bound hP hσ hd d hs.2.1 hs.2.1
  have hn := energy_nonneg hs.2.1
  have hp := (b_pos B σ).le
  have hl := (ell_pos B σ).le
  refine ⟨hq.1, hq.2.trans ?_⟩
  calc
    _ ≤ D14b B σ * (2 * D14ell B σ * ‖f‖) * (2 * D14ell B σ * ‖f‖) := by
      gcongr
    _ = _ := by ring

theorem solution_share_bound_zero (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) (d : Option (D05Mesh L κ)) {f : M.H}
    (hf : ‖f‖ ≤ D14r B σ) (t : Time) :
    (M.V 0).Bound (M.share B σ d f t)
      (zeroConstant B σ * Real.exp (-σ * t) * ‖f‖ ^ 2) := by
  have hs := solution_share_energy hP hσ hd d hf
  refine ⟨mem_zero hP _, ?_⟩
  change M.vnorm 0 _ ≤ _
  rw [vnorm_zero hP]
  have hp := (energy_weighted_point hs.1.1 t).trans hs.2
  have hh := mul_le_mul_of_nonneg_left hp (Real.exp_pos (-σ * t)).le
  have he : Real.exp (-σ * t) * Real.exp (σ * t) = 1 := by
    rw [← Real.exp_add]
    simp
  rw [← mul_assoc, he, one_mul] at hh
  calc
    _ ≤ Real.exp (-σ * t) * (4 * D14b B σ * D14ell B σ ^ 2 * ‖f‖ ^ 2) := hh
    _ ≤ Real.exp (-σ * t) * (zeroConstant B σ * ‖f‖ ^ 2) := by
      gcongr
      exact (zeroConstant_bounds B σ).2.1
    _ = _ := by ring

                                                                                                      
theorem prove_Thm22_theta0 (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hd : σ < D01lambda L) :
    Thm22_theta0 M B σ (zeroRadius B σ) (zeroConstant B σ) := by
  constructor
  · refine ⟨analyticSeries_zero hP hσ hd none, solutionLipschitz_zero hP hσ hd none, ?_⟩
    intro f _hf hf
    rw [vnorm_zero hP] at hf
    have hsmall := hf.trans (zeroRadius_le B σ)
    have hs := solution_spec hP hσ hd none hsmall
    refine ⟨smallSolution_existsUnique hP hσ hd none hsmall, ?_, ?_, ?_, ?_⟩
    · simpa only [Model.TrajectoryMember, ite_true] using hs.2.1
    · simp only [Model.trajectoryNorm, ite_true, vnorm_zero hP]
      exact (solution_energy_bound hP hσ hd none hsmall).2.trans
        (mul_le_mul_of_nonneg_right (zeroConstant_bounds B σ).1 (norm_nonneg f))
    · intro t
      simpa only [vnorm_zero hP] using solution_share_bound_zero hP hσ hd none hsmall t
    · exact solution_real hP hσ hd none hsmall
  · intro f hf
    have hsmall : ‖f‖ ≤ D14r B σ := hf.2.2.trans (zeroRadius_le B σ)
    exact ⟨solutionsDefined hP hσ hd hsmall, fun t =>
      solution_share_bound_zero hP hσ hd none hsmall t⟩

/-- A model-independent choice, before the quantified model. -/
theorem uniform_Thm22_theta0 : Uniform.{u} Thm22_theta0 := by
  intro L hL κ hκ B σ hσ hd
  exact ⟨zeroRadius B σ, zeroRadius_pos B σ, zeroConstant B σ, zeroConstant_pos B σ,
    fun M hP => prove_Thm22_theta0 hP hσ hd⟩

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/Thm22Monotone.lean <==
import OrderingError.Spec11.Threads.T1.HigherAnalytic

/-! Calibrating an already proved analytic theorem on a smaller data ball. -/
noncomputable section
open MeasureTheory Set Filter Topology
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem thm22_mono {ν θ r R C D : ℝ} (hr : 0 < r) (hrR : r ≤ R) (hC : 0 ≤ C) (hCD : C ≤ D)
    (hT : Thm22 M B ν R C θ) : Thm22 M B ν r D θ := by
  refine ⟨?_, ?_, ?_⟩
  · obtain ⟨p, hp0, hp, hsum, htail⟩ := hT.1
    refine ⟨p, hp0, ?_, ?_, ?_⟩
    · intro n f hf
      have hn : 0 ≤ M.vnorm θ f := norm_nonneg _
      have hdiv : M.vnorm θ f / (4 * R) ≤ M.vnorm θ f / (4 * r) :=
        div_le_div_of_nonneg_left hn (by positivity) (by linarith)
      have hpow := pow_le_pow_left₀ (div_nonneg hn (by linarith : 0 ≤ 4 * R)) hdiv n
      exact ⟨(hp n f hf).1, (hp n f hf).2.trans
        (mul_le_mul hCD hpow (pow_nonneg (div_nonneg hn (by linarith)) n) (hC.trans hCD))⟩
    · intro f hf hfr
      exact hsum f hf (hfr.trans_le (by linarith))
    · intro n
      obtain ⟨Cn, hCn, hCnB⟩ := htail n
      exact ⟨Cn, hCn, fun f hf hfr => hCnB f hf (hfr.trans hrR)⟩
  · intro f g hf hg hfr hgr
    have hh := hT.2.1 f g hf hg (hfr.trans hrR) (hgr.trans hrR)
    exact ⟨hh.1, hh.2.trans (mul_le_mul_of_nonneg_right hCD (norm_nonneg _))⟩
  · intro f hf hfr
    obtain ⟨hex, hm, hb, hs, hre⟩ := hT.2.2 f hf (hfr.trans hrR)
    refine ⟨hex, hm, hb.trans (mul_le_mul_of_nonneg_right hCD (norm_nonneg _)), ?_, hre⟩
    intro t
    exact ⟨(hs t).1, (hs t).2.trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hCD (Real.exp_pos _).le) (sq_nonneg _))⟩

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/V2Check.lean <==
import OrderingError.Spec11.Classical

                                                                                               
noncomputable section
open MeasureTheory Set
open scoped ContDiff
namespace OrderingError.Spec11.T1
universe u
theorem v2_smoothTensor_iff {L κ : ℝ} (M : Model.{u} L κ) (σ : ℝ) (g : M.Trajectory) :
    M.SmoothTensor σ g ↔
      M.StrongSource σ g ∧ ∃ n : ℕ, ∃ η : Fin n → ℝ → ℂ, ∃ x : Fin n → (M.V 3).Space,
        (∀ j, ContDiff ℝ ∞ (η j) ∧ HasCompactSupport (η j) ∧ tsupport (η j) ⊆ Ioi 0) ∧
        ∀ t, g t = ∑ j, η j t • (M.V 3).val (x j) := Iff.rfl
end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/WeakFormula.lean <==
import OrderingError.Spec11.Threads.T1.DiscreteK
import OrderingError.Spec11.Threads.T1.FiniteTime

/-! The discrete extension equals the actual Bochner formula for every weak L2 source. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem weak_kernel_integrable (hP : Premises M B) {σ : ℝ} (hσ : 0 ≤ σ)
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure σ))
    (m : D05Mesh L κ) (t : Time) :
    IntegrableOn (fun s => (M.Th m (t - s) (M.PiMinus m (g s)) : M.H)) (Iic t)
      timeMeasure := by
  have hgm := weighted_measurable_base M hg.aestronglyMeasurable
  have hm := (discrete_flow_joint hP m).comp_aestronglyMeasurable
    ((by fun_prop : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk
      ((PiMinusCLM hP m).continuous.comp_aestronglyMeasurable hgm))
  apply (((weighted_memLp_locally_integrable M hσ hg t).norm).const_mul
    ‖discreteEnergyMap hP m‖).mono'
    (((M.X m).subtypeL.continuous.comp_aestronglyMeasurable hm).restrict)
  filter_upwards [] with s
  exact (discrete_flow_bound hP m (t - s) (M.PiMinus m (g s))).trans (PiMinus_norm_le hP m (g s))

theorem weak_projected_valid (hP : Premises M B) {σ : ℝ}
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure σ)) (m : D05Mesh L κ) :
    M.DiscreteWeakSource σ m (fun t => M.PiMinus m (g t)) := by
  have hgm := weighted_measurable_base M hg.aestronglyMeasurable
  have hm := (PiMinusCLM hP m).continuous.comp_aestronglyMeasurable hgm
  refine ⟨hm, ?_⟩
  have hn := (minusNorm_continuous hP m).comp_aestronglyMeasurable hm
  have he : Continuous (fun t : Time => Real.exp (2 * σ * t)) := by fun_prop
  apply (weighted_sq_integrable M hg).mono' (he.aestronglyMeasurable.mul (hn.pow 2))
  filter_upwards [] with t
  dsimp only [Pi.mul_apply, Pi.pow_apply]
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg hP _) (PiMinus_minusNorm_le hP m (g t)) 2)
    (Real.exp_pos _).le

theorem weak_projected_size (hP : Premises M B) {σ : ℝ}
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure σ)) (m : D05Mesh L κ) :
    M.DiscreteWeakSize σ m (fun t => M.PiMinus m (g t)) ≤ ‖hg.toLp g‖ := by
  rw [Model.DiscreteWeakSize, weighted_norm_toLp_two M hg]
  apply Real.sqrt_le_sqrt
  apply integral_mono_ae (weak_projected_valid hP hg m).2 (weighted_sq_integrable M hg)
  filter_upwards [] with t
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg hP _) (PiMinus_minusNorm_le hP m (g t)) 2)
    (Real.exp_pos _).le

def weakFormula (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (m : D05Mesh L κ) : M.WeakL2 σ →ₗ[ℂ] M.Trajectory where
  toFun g t := ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (g s)) : M.H) ∂timeMeasure
  map_add' f g := by
    funext t
    calc
      _ = ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (f s + g s)) : M.H) ∂timeMeasure := by
        apply integral_congr_ae
        filter_upwards [ae_restrict_of_ae ((weighted_ae_iff M σ _).mp (Lp.coeFn_add f g))] with s hs
        rw [hs]
        rfl
      _ = _ := by
        simp only [PiMinus_add hP, map_add, Submodule.coe_add, Pi.add_apply]
        exact integral_add (weak_kernel_integrable hP hσ.le (Lp.memLp f) m t)
          (weak_kernel_integrable hP hσ.le (Lp.memLp g) m t)
  map_smul' a g := by
    funext t
    simp only [RingHom.id_apply, Pi.smul_apply]
    calc
      _ = ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (a • g s)) : M.H) ∂timeMeasure := by
        apply integral_congr_ae
        filter_upwards [ae_restrict_of_ae ((weighted_ae_iff M σ _).mp (Lp.coeFn_smul a g))] with s hs
        rw [hs]
        rfl
      _ = _ := by
        simp only [PiMinus_smul hP, map_smul, Submodule.coe_smul, integral_smul]

theorem weakFormula_bound (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (m : D05Mesh L κ) (g : M.WeakL2 σ) :
    M.X0 σ (weakFormula hP hσ m g) ∧
      M.energy σ (weakFormula hP hσ m g) ≤ B.bound "L05_d" σ * ‖g‖ := by
  have h := hP.L05.d σ hσ hdecay m 0 (fun t => M.PiMinus m (g t))
    (weak_projected_valid hP (Lp.memLp g) m)
  have he : M.DiscreteForced m 0 (fun t => M.PiMinus m (g t)) = weakFormula hP hσ m g := by
    funext t
    simp only [Model.DiscreteForced, map_zero, Submodule.coe_zero, zero_add, weakFormula,
      LinearMap.coe_mk, AddHom.coe_mk]
  rw [he, norm_zero, zero_add] at h
  have hb := weak_projected_size hP (Lp.memLp g) m
  rw [Lp.toLp_coeFn] at hb
  exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_left hb (budget_pos B "L05_d" σ 0 0).le)⟩

theorem weakFormula_spec (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) (m : D05Mesh L κ) :
    M.KSpec σ (some m) (weakFormula hP hσ m) := by
  refine ⟨⟨B.bound "L05_d" σ, (budget_pos B "L05_d" σ 0 0).le,
    weakFormula_bound hP hσ hdecay m⟩, ?_⟩
  intro g hg
  funext t
  apply integral_congr_ae
  filter_upwards [ae_restrict_of_ae ((weighted_ae_iff M σ _).mp (sourceClass_coe hg))] with s hs
  rw [hs, PiMinus_iota hP]
  rfl

theorem Kweak_some_formula (hP : Premises M B) {σ : ℝ} (hσ : 0 < σ)
    (hdecay : σ < D01lambda L) {g : Time → M.Weak}
    (hg : MemLp g 2 (M.weightedMeasure σ)) (m : D05Mesh L κ) (t : Time) :
    M.Kweak σ (some m) (hg.toLp g) t =
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (g s)) : M.H) ∂timeMeasure := by
  have he : M.Kweak σ (some m) = weakFormula hP hσ m := by
    rw [Kweak_some_eq hP m hσ hdecay]
    exact KSpec_unique hP hσ (discreteK_spec hP m hσ hdecay)
      (weakFormula_spec hP hσ hdecay m)
  rw [he]
  apply integral_congr_ae
  filter_upwards [ae_restrict_of_ae ((weighted_ae_iff M σ _).mp hg.coeFn_toLp)] with s hs
  rw [hs]

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/WeakProduct.lean <==
import OrderingError.Spec11.Threads.T1.Spaces
import Mathlib.Analysis.Normed.Operator.Extend

   
                                                                     
                                        
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Fix canonical instances before elaborating nested operator spaces. -/
local instance energyNormedSpace : NormedSpace ℂ M.energySpace.Space := inferInstance
local instance weakNormedGroup : NormedAddCommGroup M.Weak := inferInstance
local instance weakNormedSpace : NormedSpace ℂ M.Weak := inferInstance

/-- The canonical pivot embedding is complex linear. -/
def iotaLinear (M : Model.{u} L κ) : M.H →ₗ[ℂ] M.Weak where
  toFun := M.iota
  map_add' f g := by
    ext x
    simp [Model.iota]
  map_smul' a f := by
    ext x
    simp [Model.iota]

theorem product_val (f g : (M.V 1).Space) :
    M.product ((M.V 1).val f) ((M.V 1).val g) = M.F f g := by
  simp only [Model.product, ofH_val]

theorem weak_strong_bound (hP : Premises M B)
    (f : (M.V 1).Space) (g : M.energySpace.Space) :
    ‖M.iota (M.F f (energyLinearEquiv M g))‖ ≤
      (B.bound "C01_c" * ‖(M.V 1).val f‖) * ‖g‖ := by
  have h := (hP.C01.c (M.energySpace.val g) ((M.V 1).val f) g.property f.property).2
  have he : M.product (M.energySpace.val g) ((M.V 1).val f) =
      M.F (energyLinearEquiv M g) f :=
    product_val (energyLinearEquiv M g) f
  rw [he, hP.C01.a, Model.d1, size_val] at h
  convert h using 1 <;> ring

/-- Strong-domain realization before extension in the first variable. -/
def weakOnV1 (hP : Premises M B) :
    (M.V 1).Space →ₗ[ℂ] M.energySpace.Space →L[ℂ] M.Weak where
  toFun f := ((iotaLinear M).comp ((M.F f).comp (energyLinearEquiv M).toLinearMap)).mkContinuous
    (B.bound "C01_c" * ‖(M.V 1).val f‖) (weak_strong_bound hP f)
  map_add' f g := by
    ext x y
    simp [iotaLinear, Model.iota]
  map_smul' a f := by
    ext x y
    simp [iotaLinear, Model.iota]

theorem weakOnV1_apply (hP : Premises M B) (f : (M.V 1).Space)
    (g : M.energySpace.Space) :
    weakOnV1 hP f g = M.iota (M.F f (energyLinearEquiv M g)) := rfl

theorem weakOnV1_bound (hP : Premises M B) (f : (M.V 1).Space) :
    ‖weakOnV1 hP f‖ ≤ B.bound "C01_c" * ‖(M.V 1).val f‖ := by
  apply ContinuousLinearMap.opNorm_le_bound
  · exact mul_nonneg (budget_pos B "C01_c" 0 0 0).le (norm_nonneg _)
  · exact weak_strong_bound hP f

theorem V1_dense (hP : Premises M B) : DenseRange (M.V 1).val := by
  apply hP.Q01.c.2.1.mono
  intro x hx
  have hx1 := nest hP (r := 1) (s := 3) (by norm_num) (by norm_num) le_rfl hx
  exact ⟨(M.V 1).ofH x, val_ofH _ hx1⟩

/-- The bounded extension into the complete space of continuous linear maps. -/
def constructedWeak (hP : Premises M B) :
    M.H →L[ℂ] M.energySpace.Space →L[ℂ] M.Weak :=
  (weakOnV1 hP).extendOfNorm (M.V 1).val

theorem constructedWeak_onV1 (hP : Premises M B) (f : (M.V 1).Space) :
    constructedWeak hP ((M.V 1).val f) = weakOnV1 hP f :=
  LinearMap.extendOfNorm_eq (V1_dense hP) ⟨B.bound "C01_c", weakOnV1_bound hP⟩ f

theorem constructedWeak_spec (hP : Premises M B) : M.FWeakSpec (constructedWeak hP) := by
  intro f g
  rw [constructedWeak_onV1, weakOnV1_apply]
  have he : energyLinearEquiv M (M.energySpace.ofH ((M.V 1).val g)) = g := by
    apply val_injective (M.V 1)
    exact val_ofH M.energySpace g.property
  rw [he]

theorem constructedWeak_bound (hP : Premises M B) (f : M.H) (g : M.energySpace.Space) :
    ‖constructedWeak hP f g‖ ≤ B.bound "C01_c" * ‖f‖ * ‖g‖ := by
  apply ((constructedWeak hP f).le_opNorm g).trans
  exact mul_le_mul_of_nonneg_right
    (LinearMap.norm_extendOfNorm_apply_le (V1_dense hP) (B.bound "C01_c")
      (weakOnV1_bound hP) f) (norm_nonneg _)

theorem weak_extension_unique (hP : Premises M B) :
    ∃! G, M.FWeakSpec G := by
  refine ⟨constructedWeak hP, constructedWeak_spec hP, ?_⟩
  intro G hG
  apply DFunLike.coe_injective
  apply (V1_dense hP).equalizer G.continuous (constructedWeak hP).continuous
  funext f
  change G ((M.V 1).val f) = constructedWeak hP ((M.V 1).val f)
  rw [constructedWeak_onV1]
  apply ContinuousLinearMap.ext
  intro g
  have hh := hG f (energyLinearEquiv M g)
  have he : M.energySpace.ofH ((M.V 1).val (energyLinearEquiv M g)) = g :=
    ofH_val M.energySpace g
  rw [he] at hh
  exact hh

theorem FWeak_eq_constructed (hP : Premises M B) : M.FWeak = constructedWeak hP := by
  classical
  unfold Model.FWeak
  rw [dite_eq_left (weak_extension_unique hP)]
  exact (weak_extension_unique hP).unique
    (Classical.choose_spec (weak_extension_unique hP).exists) (constructedWeak_spec hP)

theorem FWeak_spec (hP : Premises M B) : M.FWeakSpec M.FWeak := by
  rw [FWeak_eq_constructed hP]
  exact constructedWeak_spec hP

theorem weakProduct_bound (hP : Premises M B) (f : M.H) {g : M.H}
    (_hg : g ∈ (M.V 1).carrier) :
    ‖M.weakProduct f g‖ ≤ B.bound "C01_c" * ‖f‖ * M.d1 g := by
  unfold Model.weakProduct
  rw [FWeak_eq_constructed hP]
  exact constructedWeak_bound hP f (M.energySpace.ofH g)

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/WeightedL2.lean <==
import OrderingError.Spec11.Threads.T1.EnergySpace
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap

/-!
The actual weighted measure and L2 norm formulas.
These identities avoid replacing an Lp norm by an unqualified integral.
-/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

theorem density_measurable (σ : ℝ) :
    Measurable (fun t : Time => ENNReal.ofReal (Real.exp (2 * σ * t))) := by
  fun_prop

theorem weighted_ae_iff (σ : ℝ) (P : Time → Prop) :
    (∀ᵐ t ∂M.weightedMeasure σ, P t) ↔ ∀ᵐ t ∂timeMeasure, P t := by
  rw [Model.weightedMeasure, ae_withDensity_iff (density_measurable σ)]
  simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le, Real.exp_pos, true_implies]

theorem weighted_integrable_iff (σ : ℝ) (f : Time → ℝ) :
    Integrable f (M.weightedMeasure σ) ↔
      Integrable (fun t : Time => Real.exp (2 * σ * t) * f t) timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integrable_withDensity_iff_integrable_smul' (density_measurable σ)
      (ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)) (g := f) (μ := timeMeasure))

theorem weighted_integral (σ : ℝ) (f : Time → ℝ) :
    (∫ t, f t ∂M.weightedMeasure σ) =
      ∫ t, Real.exp (2 * σ * t) * f t ∂timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integral_withDensity_eq_integral_toReal_smul (density_measurable σ)
      (ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)) f (μ := timeMeasure))

theorem normLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} (z : Lp E 2 μ) :
    ‖z‖ = Real.sqrt (∫ t, ‖z t‖ ^ 2 ∂μ) := by
  rw [Lp.norm_def, toReal_eLpNorm, lpNorm_eq_integral_norm_rpow_toReal
    (by norm_num) (by norm_num) (Lp.aestronglyMeasurable z)]
  norm_num [Real.sqrt_eq_rpow]

theorem norm_toLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} {f : α → E} (hf : MemLp f 2 μ) :
    ‖hf.toLp f‖ = Real.sqrt (∫ t, ‖f t‖ ^ 2 ∂μ) := by
  rw [normLp_two]
  congr 1
  apply integral_congr_ae
  filter_upwards [hf.coeFn_toLp] with t ht
  rw [ht]

theorem weighted_norm_toLp_two {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hf : MemLp f 2 (M.weightedMeasure σ)) :
    ‖hf.toLp f‖ = Real.sqrt (∫ t, Real.exp (2 * σ * t) * ‖f t‖ ^ 2 ∂timeMeasure) := by
  rw [norm_toLp_two, weighted_integral]

theorem weighted_sq_integrable {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hf : MemLp f 2 (M.weightedMeasure σ)) :
    Integrable (fun t : Time => Real.exp (2 * σ * t) * ‖f t‖ ^ 2) timeMeasure :=
  (weighted_integrable_iff M σ _).mp
    ((memLp_two_iff_integrable_sq_norm hf.aestronglyMeasurable).mp hf)

theorem weighted_memLp_two {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hm : AEStronglyMeasurable f timeMeasure)
    (hi : Integrable (fun t : Time => Real.exp (2 * σ * t) * ‖f t‖ ^ 2) timeMeasure) :
    MemLp f 2 (M.weightedMeasure σ) := by
  apply (memLp_two_iff_integrable_sq_norm
    (hm.mono_ac (withDensity_absolutelyContinuous timeMeasure _))).mpr
  exact (weighted_integrable_iff M σ _).mpr hi

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T1/Weights.lean <==
import OrderingError.Spec11.Threads.T1.SmallSolutions

/-! Canonical inclusions of weighted source and trajectory spaces and consistency of Duhamel maps. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T1
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

theorem exp_weight_mono {σ τ : ℝ} (h : σ ≤ τ) (t : Time) :
    Real.exp (σ * t) ≤ Real.exp (τ * t) :=
  Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right h t.2)

theorem weightedMeasure_mono {σ τ : ℝ} (h : σ ≤ τ) :
    M.weightedMeasure σ ≤ M.weightedMeasure τ := by
  apply withDensity_mono
  filter_upwards [] with t
  apply ENNReal.ofReal_le_ofReal
  exact exp_weight_mono (mul_le_mul_of_nonneg_left h (by norm_num)) t

theorem energy_mono_weight {σ τ : ℝ} (h : σ ≤ τ) {w : M.Trajectory}
    (hw : M.Energy τ w) : M.Energy σ w ∧ M.energy σ w ≤ M.energy τ w := by
  have hp : ∀ t : Time, Real.exp (σ * t) * ‖w t‖ ≤ Real.exp (τ * t) * ‖w t‖ :=
    fun t => mul_le_mul_of_nonneg_right (exp_weight_mono h t) (norm_nonneg _)
  have hg : ∀ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ≤
      Real.exp (2 * τ * t) * M.d1 (w t) ^ 2 :=
    fun t => mul_le_mul_of_nonneg_right (exp_weight_mono
      (mul_le_mul_of_nonneg_left h (by norm_num)) t) (sq_nonneg _)
  have hm := energy_ofH_measurable hw
  have he : Continuous (fun t : Time => Real.exp (2 * σ * t)) := by fun_prop
  have hi : Integrable (fun t : Time => Real.exp (2 * σ * t) * M.d1 (w t) ^ 2) timeMeasure := by
    apply hw.2.2.2.mono' (he.aestronglyMeasurable.mul (hm.norm.pow 2))
    filter_upwards [] with t
    dsimp only [Pi.mul_apply, Pi.pow_apply]
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
    exact hg t
  have hws : M.Energy σ w := by
    obtain ⟨C, hC⟩ := hw.2.1
    exact ⟨hw.1, ⟨C, fun t => (hp t).trans (hC t)⟩, hw.2.2.1, hi⟩
  refine ⟨hws, ?_⟩
  have hsup : sSup (range (fun t : Time => Real.exp (σ * t) * ‖w t‖)) ≤
      sSup (range (fun t : Time => Real.exp (τ * t) * ‖w t‖)) := by
    apply csSup_le (range_nonempty _)
    rintro _ ⟨t, rfl⟩
    apply (hp t).trans
    apply le_csSup _ (mem_range_self t)
    obtain ⟨C, hC⟩ := hw.2.1
    exact ⟨C, by rintro _ ⟨s, rfl⟩; exact hC s⟩
  exact add_le_add hsup (Real.sqrt_le_sqrt (integral_mono hi hw.2.2.2 hg))

theorem X0_mono_weight {σ τ : ℝ} (h : σ ≤ τ) {w : M.Trajectory}
    (hw : M.X0 τ w) : M.X0 σ w := by
  refine ⟨(energy_mono_weight h hw.1).1, ?_⟩
  apply squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) _ hw.2
  intro t
  exact mul_le_mul_of_nonneg_right (exp_weight_mono h t) (norm_nonneg _)

def sourceCast {σ τ : ℝ} (h : σ ≤ τ) : M.WeakL2 τ →ₗ[ℂ] M.WeakL2 σ where
  toFun g := ((Lp.memLp g).mono_measure (weightedMeasure_mono h)).toLp g
  map_add' f g := by
    apply Lp.ext
    apply (weighted_ae_iff M σ _).mpr
    filter_upwards [(weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp (f + g)).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp f).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp g).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M τ _).mp (Lp.coeFn_add f g),
      (weighted_ae_iff M σ _).mp (Lp.coeFn_add
        (((Lp.memLp f).mono_measure (weightedMeasure_mono h)).toLp f)
        (((Lp.memLp g).mono_measure (weightedMeasure_mono h)).toLp g))] with t h1 h2 h3 h4 h5
    simp only [h1, h5, Pi.add_apply, h2, h3, h4]
  map_smul' a g := by
    apply Lp.ext
    apply (weighted_ae_iff M σ _).mpr
    filter_upwards [(weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp (a • g)).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M σ _).mp (MemLp.coeFn_toLp
        ((Lp.memLp g).mono_measure (weightedMeasure_mono h))),
      (weighted_ae_iff M τ _).mp (Lp.coeFn_smul a g),
      (weighted_ae_iff M σ _).mp (Lp.coeFn_smul a
        (((Lp.memLp g).mono_measure (weightedMeasure_mono h)).toLp g))] with t h1 h2 h3 h4
    simp only [RingHom.id_apply, h1, h4, Pi.smul_apply, h2, h3]

theorem sourceCast_coe {σ τ : ℝ} (h : σ ≤ τ) (g : M.WeakL2 τ) :
    (sourceCast h g : Time → M.Weak) =ᵐ[M.weightedMeasure σ] g :=
  MemLp.coeFn_toLp ((Lp.memLp g).mono_measure (weightedMeasure_mono h))

theorem sourceCast_bound {σ τ : ℝ} (h : σ ≤ τ) (g : M.WeakL2 τ) :
    ‖sourceCast h g‖ ≤ ‖g‖ := by
  change ‖((Lp.memLp g).mono_measure (weightedMeasure_mono h)).toLp g‖ ≤ _
  rw [Lp.norm_toLp, Lp.norm_def]
  exact ENNReal.toReal_mono (Lp.eLpNorm_ne_top g)
    (eLpNorm_mono_measure g (weightedMeasure_mono h))

theorem strongSource_mono_weight {σ τ : ℝ} (h : σ ≤ τ) {g : M.Trajectory}
    (hg : M.StrongSource τ g) : M.StrongSource σ g :=
  ⟨hg.1, hg.2.1, hg.2.2.mono_measure (weightedMeasure_mono h)⟩

theorem sourceCast_strong {σ τ : ℝ} (h : σ ≤ τ) {g : M.Trajectory}
    (hg : M.StrongSource τ g) :
    sourceCast h (M.sourceClass τ g) = M.sourceClass σ g := by
  apply Lp.ext
  apply (weighted_ae_iff M σ _).mpr
  filter_upwards [(weighted_ae_iff M σ _).mp (sourceCast_coe h (M.sourceClass τ g)),
    (weighted_ae_iff M τ _).mp (sourceClass_coe hg),
    (weighted_ae_iff M σ _).mp (sourceClass_coe (strongSource_mono_weight h hg))] with t h1 h2 h3
  exact h1.trans (h2.trans h3.symm)

theorem Kweak_cast (hP : Premises M B) {σ τ : ℝ} (hσ : 0 < σ)
    (hτ : 0 < τ) (hσd : σ < D01lambda L) (hτd : τ < D01lambda L) (h : σ ≤ τ)
    (d : Option (D05Mesh L κ)) (g : M.WeakL2 τ) :
    M.Kweak σ d (sourceCast h g) = M.Kweak τ d g := by
  funext t
  let P : M.WeakL2 τ →L[ℂ] M.H :=
    (((evaluationLinear t).comp (M.Kweak σ d)).comp (sourceCast h)).mkContinuous
      (D14ell B σ) (fun v =>
        (energy_point hσ.le (Kweak_bound hP hσ hσd d (sourceCast h v)).1.1 t).trans
        (((Kweak_bound hP hσ hσd d (sourceCast h v)).2).trans
          (mul_le_mul_of_nonneg_left (sourceCast_bound h v) (ell_pos B σ).le)))
  let R : M.WeakL2 τ →L[ℂ] M.H :=
    ((evaluationLinear t).comp (M.Kweak τ d)).mkContinuous
      (D14ell B τ) (fun v =>
        (energy_point hτ.le (Kweak_bound hP hτ hτd d v).1.1 t).trans
          (Kweak_bound hP hτ hτd d v).2)
  have he : (P : M.WeakL2 τ → M.H) = R :=
    (sourceLinear_dense hP hτ).equalizer P.continuous R.continuous (by
      funext v
      change M.Kweak σ d (sourceCast h (M.sourceClass τ v)) t =
        M.Kweak τ d (M.sourceClass τ v) t
      rw [sourceCast_strong h v.property,
        (Kweak_spec hP hσ hσd d).2 v (strongSource_mono_weight h v.property),
        (Kweak_spec hP hτ hτd d).2 v v.property])
  exact congrFun he g

theorem sourceCast_toLp {σ τ : ℝ} (h : σ ≤ τ) {g : Time → M.Weak}
    (hs : MemLp g 2 (M.weightedMeasure σ)) (ht : MemLp g 2 (M.weightedMeasure τ)) :
    sourceCast h (ht.toLp g) = hs.toLp g := by
  apply Lp.ext
  apply (weighted_ae_iff M σ _).mpr
  filter_upwards [(weighted_ae_iff M σ _).mp (sourceCast_coe h (ht.toLp g)),
    (weighted_ae_iff M τ _).mp ht.coeFn_toLp,
    (weighted_ae_iff M σ _).mp hs.coeFn_toLp] with t h1 h2 h3
  exact h1.trans (h2.trans h3.symm)

theorem Kweak_cross_weight (hP : Premises M B) {σ τ : ℝ} (hσ : 0 < σ)
    (hτ : 0 < τ) (hσd : σ < D01lambda L) (hτd : τ < D01lambda L)
    {g : Time → M.Weak} (hs : MemLp g 2 (M.weightedMeasure σ))
    (ht : MemLp g 2 (M.weightedMeasure τ)) (d : Option (D05Mesh L κ)) :
    M.Kweak σ d (hs.toLp g) = M.Kweak τ d (ht.toLp g) := by
  rcases le_total σ τ with h | h
  · rw [← sourceCast_toLp h hs ht]
    exact Kweak_cast hP hσ hτ hσd hτd h d (ht.toLp g)
  · symm
    rw [← sourceCast_toLp h ht hs]
    exact Kweak_cast hP hτ hσ hτd hσd h d (hs.toLp g)

end OrderingError.Spec11.T1


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ActualConvolution.lean <==
import OrderingError.Spec11.Threads.T2.CausalContinuity

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The actual causal integrand extended by zero in its source variable. -/
def causalIntegrand (m : D05Mesh L κ) (g : M.Trajectory) (t s : Time) : M.H :=
  (Iic t).indicator (fun q => M.Lmap m (t - q) (g q)) s

/-- The canonical time measure is atomless. -/
instance timeMeasure_nullSingleton : NullSingletonClass timeMeasure := ⟨time_singleton_zero⟩

/-- Joint strong continuity makes the actual source integrand strongly measurable. -/
theorem causalIntegrand_measurable (hP : Premises M B) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : AEStronglyMeasurable g timeMeasure) (t : Time) :
    AEStronglyMeasurable (causalIntegrand m g t) timeMeasure := by
  have hh : Continuous (fun s : Time => t - s) := continuous_const.sub continuous_id
  exact ((Lmap_joint_continuous hP m).comp_aestronglyMeasurable
    (hh.aestronglyMeasurable.prodMk hg)).indicator measurableSet_Iic

/-- A global integrable source gives a fixed dominating function for all times. -/
theorem causalIntegrand_bound (hP : Premises M B) (m : D05Mesh L κ)
    (g : M.Trajectory) (t s : Time) :
    ‖causalIntegrand m g t s‖ ≤ 2 * ‖g s‖ := by
  by_cases h : s ≤ t
  · simp only [causalIntegrand, Set.indicator_of_mem (show s ∈ Iic t from h)]
    exact ((M.Lmap m (t - s)).le_opNorm (g s)).trans
      (mul_le_mul_of_nonneg_right (Lmap_norm_le_two hP m (t - s)) (norm_nonneg _))
  · simp only [causalIntegrand, Set.indicator_of_notMem (show s ∉ Iic t from h), norm_zero]
    positivity

/-- Moving the causal cutoff is continuous at almost every source time. -/
theorem causalIntegrand_ae_continuousAt (hP : Premises M B) (m : D05Mesh L κ)
    (g : M.Trajectory) (t : Time) :
    ∀ᵐ s : Time ∂timeMeasure, ContinuousAt (fun r => causalIntegrand m g r s) t := by
  filter_upwards [timeMeasure.ae_ne t] with s hs
  rcases lt_or_gt_of_ne hs with hst | hts
  · have heq : (fun r => causalIntegrand m g r s) =ᶠ[nhds t]
        (fun r => M.Lmap m (r - s) (g s)) := by
      filter_upwards [eventually_gt_nhds hst] with r hr
      simp only [causalIntegrand, Set.indicator_of_mem (show s ∈ Iic r from hr.le)]
    apply ContinuousAt.congr_of_eventuallyEq (hg := heq)
    have hc := (linearError_continuous hP m (g s)).comp
      (continuous_id.sub (continuous_const : Continuous (fun _ : Time => s)))
    simpa only [Lmap_apply hP, Function.comp_def, Pi.sub_apply, id_eq] using hc.continuousAt
  · have heq : (fun r => causalIntegrand m g r s) =ᶠ[nhds t] (fun _ => 0) := by
      filter_upwards [eventually_lt_nhds hts] with r hr
      simp only [causalIntegrand, Set.indicator_of_notMem (show s ∉ Iic r from not_le.mpr hr)]
    exact continuousAt_const.congr_of_eventuallyEq heq

/-- Every causal integrand is Bochner integrable from the actual source qualification. -/
theorem causalIntegrand_integrable (hP : Premises M B) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : Integrable g timeMeasure) (t : Time) :
    Integrable (causalIntegrand m g t) timeMeasure :=
  (hg.norm.const_mul 2).mono' (causalIntegrand_measurable hP m hg.1 t)
    (Filter.Eventually.of_forall (causalIntegrand_bound hP m g t))

/-- Dominated convergence gives continuity at every time, including zero. -/
theorem causal_integral_continuous (hP : Premises M B) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : Integrable g timeMeasure) :
    Continuous (fun t => ∫ s, causalIntegrand m g t s ∂timeMeasure) := by
  apply continuous_iff_continuousAt.2
  intro t
  exact continuousAt_of_dominated
    (Filter.Eventually.of_forall (causalIntegrand_measurable hP m hg.1))
    (Filter.Eventually.of_forall (fun r =>
      Filter.Eventually.of_forall (causalIntegrand_bound hP m g r)))
    (hg.norm.const_mul 2) (causalIntegrand_ae_continuousAt hP m g t)

                                                                                                     
theorem Lconvolution_eq_integral (hP : Premises M B) (m : D05Mesh L κ)
    (g : M.Trajectory) (t : Time) :
    M.Lconvolution m g t = ∫ s, causalIntegrand m g t s ∂timeMeasure := by
  simp only [causalIntegrand]
  rw [integral_indicator measurableSet_Iic]
  unfold Model.Lconvolution
  apply integral_congr_ae
  exact Filter.Eventually.of_forall (fun s => (Lmap_apply hP m (t - s) (g s)).symm)

                                                                                 
                                                                     
theorem Lconvolution_continuous (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (m : D05Mesh L κ) {g : M.Trajectory}
    (hg : M.Source43Valid ν g) : Continuous (M.Lconvolution m g) := by
  have heq : M.Lconvolution m g = (fun t => ∫ s, causalIntegrand m g t s ∂timeMeasure) :=
    funext (Lconvolution_eq_integral hP m g)
  rw [heq]
  exact causal_integral_continuous hP m (source_integrable hν hg)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/Basic.lean <==
import OrderingError.Spec11.Interfaces
import Mathlib.Tactic

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The fixed inclusion recovers an ambient member, with no point-profile premise. -/
theorem val_ofH {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.val (S.ofH x) = x := by
  simp [D03Subspace.ofH, D03Subspace.val, hx]
  rfl

/-- Every lifted value belongs to the fixed strong subspace. -/
theorem val_mem {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.val x ∈ S.carrier :=
  x.property

                                                                                
theorem zero_member (hP : Premises M B) (f : M.H) : f ∈ (M.V 0).carrier := by
  rw [hP.Q01.a.1]
  trivial

                                                                                    
theorem zero_size (hP : Premises M B) (f : M.H) : (M.V 0).size f = ‖f‖ :=
  hP.Q01.a.2.1 f

/-- A genuine energy trajectory has a bounded weighted point-norm range. -/
theorem energy_range_bdd {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    BddAbove (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) := by
  obtain ⟨R, hR⟩ := hw.2.1
  exact ⟨R, by rintro _ ⟨t, rfl⟩; exact hR t⟩

/-- Positivity is proved only after the energy qualification. -/
theorem energy_nonnegative {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    0 ≤ M.energy ν w := by
  have hsup : 0 ≤ sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) :=
    (show 0 ≤ Real.exp (ν * (0 : Time)) * ‖w 0‖ by positivity).trans
      (le_csSup (energy_range_bdd hw) (Set.mem_range_self (0 : Time)))
  exact add_nonneg hsup (Real.sqrt_nonneg _)

/-- The continuous H point values are controlled by the actual energy formula. -/
theorem weighted_point_le_energy {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) (t : Time) :
    Real.exp (ν * t) * ‖w t‖ ≤ M.energy ν w := by
  exact (le_csSup (energy_range_bdd hw) (Set.mem_range_self t)).trans
    (le_add_of_nonneg_right (Real.sqrt_nonneg _))

/-- The actual ordering error is the full error plus the signed linear error. -/
theorem ordering_identity (M : Model.{u} L κ) (B : D01Budget) (ν : ℝ)
    (m : D05Mesh L κ) (f : M.H) :
    M.orderingError B ν m f = M.error B ν m f + M.linearError m f := by
  unfold Model.orderingError Model.share Model.error Model.linearError
  abel

/-- A selected solution satisfies its defining predicate whenever uniqueness is proved.
This helper adds no assumption to any exported interface theorem. -/
theorem solution_spec {ν : ℝ} {d : Option (D05Mesh L κ)} {f : M.H}
    (h : ∃! w, M.SmallSolution B ν d f w) :
    M.SmallSolution B ν d f (M.solution B ν d f) := by
  rw [Model.solution, dite_eq_left h]
  exact (Classical.choose_spec (ExistsUnique.exists h))

/-- An almost-everywhere lift supplies precisely almost-everywhere membership. -/
theorem ae_member_of_lift {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.AELift S w) : ∀ᵐ t ∂timeMeasure, w t ∈ S.carrier := by
  obtain ⟨z, _, hz⟩ := hw
  filter_upwards [hz] with t ht
  rw [← ht]
  exact val_mem S (z t)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/CausalContinuity.lean <==
import OrderingError.Spec11.Threads.T2.LinearKernel
import OrderingError.Spec11.Threads.T2.TimeTransport
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u v
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A uniformly bounded strongly continuous operator family has a jointly continuous evaluation. -/
theorem continuous_evaluation {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    {X : Type v} [TopologicalSpace X] (A : X → E →L[ℂ] E)
    (hA : ∀ x, ‖A x‖ ≤ 2) (hc : ∀ v, Continuous (fun x => A x v)) :
    Continuous (fun p : X × E => A p.1 p.2) := by
  apply continuous_iff_continuousAt.2
  intro p
  apply Metric.tendsto_nhds.2
  intro ε hε
  have h1 : ∀ᶠ q : X × E in nhds p, dist q.2 p.2 < ε / 4 :=
    Metric.tendsto_nhds.1 continuous_snd.continuousAt _ (by positivity)
  have h2 : ∀ᶠ q : X × E in nhds p, dist (A q.1 p.2) (A p.1 p.2) < ε / 2 :=
    Metric.tendsto_nhds.1 ((hc p.2).continuousAt.comp continuous_fst.continuousAt) _ (by positivity)
  filter_upwards [h1, h2] with q hq1 hq2
  have hdist : dist (A q.1 q.2) (A q.1 p.2) ≤ 2 * dist q.2 p.2 := by
    calc
      _ ≤ ‖A q.1‖ * dist q.2 p.2 := by
        simpa only [dist_eq_norm, map_sub] using (A q.1).le_opNorm (q.2 - p.2)
      _ ≤ _ := mul_le_mul_of_nonneg_right (hA q.1) dist_nonneg
  have ht := dist_triangle (A q.1 q.2) (A q.1 p.2) (A p.1 p.2)
  linarith

/-- The fixed linear decay is nonnegative, including degenerate parameter values. -/
theorem lambda_nonnegative (L : ℝ) : 0 ≤ D01lambda L := by
  unfold D01lambda D01a
  positivity

/-- Contractivity bounds the actual error operator by two. -/
theorem Lmap_norm_le_two (hP : Premises M B) (m : D05Mesh L κ) (t : Time) :
    ‖M.Lmap m t‖ ≤ 2 := by
  have he : Real.exp (-D01lambda L * t) ≤ 1 :=
    Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg
      (neg_nonpos.mpr (lambda_nonnegative L)) t.coe_nonneg)
  have hT : ‖M.T t‖ ≤ 1 := (hP.L01.c.1 t).trans he
  have hTh : ‖M.Th m t‖ ≤ 1 := ((hP.L05.c m).1 t).trans he
  apply ContinuousLinearMap.opNorm_le_bound _ (by norm_num)
  intro f
  rw [Lmap_apply hP]
  change ‖(M.Th m t (M.Pi m f) : M.H) - M.T t f‖ ≤ _
  calc
    _ ≤ ‖M.Th m t (M.Pi m f)‖ + ‖M.T t f‖ := norm_sub_le _ _
    _ ≤ ‖M.Th m t‖ * ‖M.Pi m f‖ + ‖M.T t‖ * ‖f‖ :=
      add_le_add ((M.Th m t).le_opNorm _) ((M.T t).le_opNorm _)
    _ ≤ 1 * ‖f‖ + 1 * ‖f‖ := by
      gcongr
      exact projection_contract hP m f
    _ = _ := by ring

/-- Joint continuity of the actual error evaluation, without operator-norm continuity. -/
theorem Lmap_joint_continuous (hP : Premises M B) (m : D05Mesh L κ) :
    Continuous (fun p : Time × M.H => M.Lmap m p.1 p.2) := by
  apply continuous_evaluation (M.Lmap m) (Lmap_norm_le_two hP m)
  intro f
  simpa only [Lmap_apply hP] using linearError_continuous hP m f

/-- Physical-time singletons have zero measure. -/
theorem time_singleton_zero (t : Time) : timeMeasure {t} = 0 := by
  rw [timeMeasure_comap, time_embedding.comap_apply]
  simp

/-- Exponential decay is integrable on the actual physical-time measure. -/
theorem exp_integrable {a : ℝ} (ha : a < 0) :
    Integrable (fun t : Time => Real.exp (a * t)) timeMeasure := by
  have hi : Integrable (fun x : ℝ => Real.exp (a * x)) (volume.restrict (Ici 0)) := by
    exact (integrableOn_Ici_iff_integrableOn_Ioi).2 (integrableOn_exp_mul_Ioi ha 0)
  rw [← timeMeasure_map, time_embedding.integrable_map_iff] at hi
  exact hi

/-- The source qualification gives the actual weighted L^(4/3) membership. -/
theorem source_weight_memLp {ν : ℝ} {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    MemLp (fun t : Time => Real.exp (ν * t) * ‖g t‖) (4 / 3) timeMeasure := by
  have hm : AEStronglyMeasurable (fun t : Time => Real.exp (ν * t) * ‖g t‖) timeMeasure :=
    ((Real.continuous_exp.comp
    (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable).mul hg.1.norm
  apply (integrable_norm_rpow_iff hm (by norm_num : (4 / 3 : ℝ≥0∞) ≠ 0) (by finiteness)).1
  simpa only [ENNReal.toReal_div, ENNReal.toReal_ofNat, Pi.mul_apply, Real.norm_eq_abs,
    abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (norm_nonneg _))] using hg.2

/-- Positive exponential weighting makes every qualified source globally Bochner integrable. -/
theorem source_integrable {ν : ℝ} (hν : 0 < ν) {g : M.Trajectory}
    (hg : M.Source43Valid ν g) : Integrable g timeMeasure := by
  have hm : AEStronglyMeasurable (fun t : Time => Real.exp (-ν * t)) timeMeasure :=
    (Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable
  have he : MemLp (fun t : Time => Real.exp (-ν * t)) 4 timeMeasure := by
    apply memLp_four_of_integrable hm
    convert exp_integrable (show -4 * ν < 0 by linarith) using 1
    ext t
    rw [← Real.exp_nat_mul]
    congr 1
    ring
  let : ENNReal.HolderTriple (4 / 3) 4 1 := ⟨by
    have hh := congrArg (fun x : ℝ≥0 => (x : ℝ≥0∞))
      (show (4 / 3 : ℝ≥0)⁻¹ + (4 : ℝ≥0)⁻¹ = 1 by norm_num)
    simpa only [ENNReal.coe_add, ENNReal.coe_inv (by norm_num : (4 / 3 : ℝ≥0) ≠ 0),
      ENNReal.coe_inv (by norm_num : (4 : ℝ≥0) ≠ 0),
      ENNReal.coe_div (by norm_num : (3 : ℝ≥0) ≠ 0), ENNReal.coe_ofNat, ENNReal.coe_one, inv_one] using hh⟩
  have hi := (source_weight_memLp hg).integrable_mul he
  apply (integrable_norm_iff hg.1).1
  convert hi using 1
  ext t
  change ‖g t‖ = (Real.exp (ν * (t : ℝ)) * ‖g t‖) * Real.exp (-ν * t)
  rw [mul_right_comm, ← Real.exp_add]
  simp

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ConvolutionBounds.lean <==
import OrderingError.Spec11.Threads.T2.ConvolutionDomination

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The model-independent interpolation constant for the L4 convolution bound. -/
def convolutionConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L12_d" ν 4 ^ (2 / 3 : ℝ) * B.bound "L12_d" ν 1 ^ (1 / 3 : ℝ)

/-- The two endpoint mesh powers combine into h^(1/3). -/
theorem convolution_mesh_factor (A D H : ℝ≥0∞) :
    (A * H ^ (1 / 6 : ℝ)) ^ (2 / 3 : ℝ) *
      (D * H ^ (2 / 3 : ℝ)) ^ (1 / 3 : ℝ) =
      A ^ (2 / 3 : ℝ) * D ^ (1 / 3 : ℝ) * H ^ (1 / 3 : ℝ) := by
  simp only [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 2 / 3),
    ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 3), ← ENNReal.rpow_mul]
  norm_num
  calc
    _ = A ^ (2 / 3 : ℝ) * D ^ (1 / 3 : ℝ) *
        (H ^ (1 / 9 : ℝ) * H ^ (2 / 9 : ℝ)) := by ac_rfl
    _ = _ := by
      rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
      norm_num

/-- Extended-real L4 bound for the actual weighted convolution; it also proves finiteness. -/
theorem Lconvolution_eLpNorm_bound (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    eLpNorm (zeroExtension (weightedMagnitude ν (M.Lconvolution m g))) 4 volume ≤
      ENNReal.ofReal (convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) * M.Source43Size ν g) := by
  have hc := Lconvolution_continuous hP hν m hg
  have hF : AEStronglyMeasurable
      (zeroExtension (weightedMagnitude ν (M.Lconvolution m g))) volume :=
    (zeroExtension_aestronglyMeasurable_iff _).2
    (weightedMagnitude_measurable hc.aestronglyMeasurable)
  have hmain := dominated_convolution_eLpNorm_ae hF
    (extendedKernel_measurable hP hν hνL m) (extendedSource_measurable hg)
    (Filter.Eventually.of_forall (Lconvolution_extended_domination hP ν m g))
  have h4 := extendedKernel_norm_bound hP hν hνL m (p := 4) (Or.inr rfl)
  have h1 := extendedKernel_norm_bound hP hν hνL m (p := 1) (Or.inl rfl)
  norm_num only [ENNReal.ofReal_ofNat, ENNReal.ofReal_one,
    show (2 / (3 * 4) : ℝ) = 1 / 6 by norm_num,
    show (2 / (3 * 1) : ℝ) = 2 / 3 by norm_num] at h4 h1
  rw [extendedSource_norm hg] at hmain
  have hb : eLpNorm (zeroExtension (weightedMagnitude ν (M.Lconvolution m g))) 4 volume ≤
      ((ENNReal.ofReal (B.bound "L12_d" ν 4) * ENNReal.ofReal m.h ^ (1 / 6 : ℝ)) ^ (2 / 3 : ℝ) *
      (ENNReal.ofReal (B.bound "L12_d" ν 1) * ENNReal.ofReal m.h ^ (2 / 3 : ℝ)) ^ (1 / 3 : ℝ)) *
      ENNReal.ofReal (M.Source43Size ν g) := by
    apply hmain.trans
    gcongr
  rw [convolution_mesh_factor] at hb
  have h4c : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have h1c : 0 ≤ B.bound "L12_d" ν 1 := by unfold D01Budget.bound; positivity
  have hh := mesh_nonnegative m
  convert hb using 1
  unfold convolutionConstant
  rw [ENNReal.ofReal_mul (by positivity), ENNReal.ofReal_mul (by positivity),
    ENNReal.ofReal_mul (by positivity),
    ENNReal.ofReal_rpow_of_nonneg h4c (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg h1c (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg (mesh_nonnegative m) (by norm_num)]

/-- Lemma 4.13: the actual convolution has a qualified Z norm and the h^(1/3) bound. -/
theorem Lconvolution_Z_bound (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    M.ZValid ν (M.Lconvolution m g) ∧
    M.Z ν (M.Lconvolution m g) ≤
      convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) * M.Source43Size ν g := by
  have hc : AEStronglyMeasurable (M.Lconvolution m g) timeMeasure :=
    (Lconvolution_continuous hP hν m hg).aestronglyMeasurable
  have hb := Lconvolution_eLpNorm_bound hP hν hνL m hg
  have hm : MemLp (zeroExtension (weightedMagnitude ν (M.Lconvolution m g))) 4 volume :=
    hb.trans_lt ENNReal.ofReal_lt_top
  refine ⟨ZValid_of_weight_memLp hc ((zeroExtension_memLp_iff _ _).1 hm), ?_⟩
  have hr := ENNReal.toReal_mono ENNReal.ofReal_ne_top hb
  rw [zeroExtension_eLpNorm, toReal_eLpNorm, ← Z_eq_lpNorm hc] at hr
  have hn : 0 ≤ convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) * M.Source43Size ν g := by
    have hh := mesh_nonnegative m
    unfold convolutionConstant Model.Source43Size D01Budget.bound
    positivity
  simpa only [ENNReal.toReal_ofReal hn] using hr

/-- Lemma 4.13: the pointwise weighted endpoint has the h^(1/6) mesh power. -/
theorem Lconvolution_point_bound (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {g : M.Trajectory} (hg : M.Source43Valid ν g) (t : Time) :
    Real.exp (ν * t) * ‖M.Lconvolution m g t‖ ≤
      B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) * M.Source43Size ν g := by
  have hmain := (Lconvolution_scalar_bound hP ν m g t).trans
    (scalarConvolution_holder_norm (extendedKernel_measurable hP hν hνL m).aemeasurable
      (extendedSource_measurable hg) t)
  have h4 := extendedKernel_norm_bound hP hν hνL m (p := 4) (Or.inr rfl)
  norm_num only [ENNReal.ofReal_ofNat,
    show (2 / (3 * 4) : ℝ) = 1 / 6 by norm_num] at h4
  rw [extendedSource_norm hg] at hmain
  have hb := hmain.trans (mul_le_mul_left h4 (ENNReal.ofReal (M.Source43Size ν g)))
  have hh := mesh_nonnegative m
  have hc : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have hs : 0 ≤ M.Source43Size ν g := by unfold Model.Source43Size; positivity
  rw [ENNReal.ofReal_rpow_of_nonneg (mesh_nonnegative m) (by norm_num),
    ← ENNReal.ofReal_mul hc, ← ENNReal.ofReal_mul (by positivity)] at hb
  have hr := ENNReal.toReal_mono ENNReal.ofReal_ne_top hb
  simpa only [weightedMagnitude, ENNReal.toReal_ofReal (by positivity : 0 ≤
    Real.exp (ν * (t : ℝ)) * ‖M.Lconvolution m g t‖),
    ENNReal.toReal_ofReal (by positivity : 0 ≤ B.bound "L12_d" ν 4 *
      m.h ^ (1 / 6 : ℝ) * M.Source43Size ν g)] using hr

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ConvolutionDomination.lean <==
import OrderingError.Spec11.Threads.T2.ActualConvolution
import OrderingError.Spec11.Threads.T2.WeightedNorms
import OrderingError.Spec11.Threads.T2.ScalarEndpoints

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The exponential weight splits exactly across the causal time difference. -/
theorem weight_split (ν : ℝ) {s t : Time} (hst : s ≤ t) :
    Real.exp (ν * (t : ℝ)) =
      Real.exp (ν * (t - s : Time)) * Real.exp (ν * s) := by
  rw [← Real.exp_add, NNReal.coe_sub hst]
  congr 1
  ring

/-- Weighted pointwise domination for the actual operator evaluation. -/
theorem causal_weighted_bound (ν : ℝ) (m : D05Mesh L κ) (g : M.Trajectory)
    {s t : Time} (hst : s ≤ t) :
    Real.exp (ν * (t : ℝ)) * ‖M.Lmap m (t - s) (g s)‖ ≤
      M.Lambda ν m (t - s) * weightedMagnitude ν g s := by
  have h := mul_le_mul_of_nonneg_left ((M.Lmap m (t - s)).le_opNorm (g s))
    (Real.exp_pos (ν * (t : ℝ))).le
  convert h using 1
  unfold Model.Lambda weightedMagnitude
  rw [weight_split ν hst]
  ring

/-- Reflection exchanges source time with the usual scalar-convolution variable. -/
theorem scalarConvolution_reflect (K G : ℝ → ℝ≥0∞) (t : ℝ) :
    scalarConvolution K G t = ∫⁻ s, K (t - s) * G s := by
  have h := lintegral_sub_left_eq_self (μ := (volume : Measure ℝ))
    (fun s => K s * G (t - s)) t
  simpa only [scalarConvolution, sub_sub_cancel] using h.symm

/-- Pointwise domination of the zero-extended causal integrand. -/
theorem causal_extension_bound (ν : ℝ) (m : D05Mesh L κ) (g : M.Trajectory)
    (t : Time) (r : ℝ) :
    zeroExtension (fun s => ENNReal.ofReal (Real.exp (ν * (t : ℝ))) *
      ‖causalIntegrand m g t s‖ₑ) r ≤
      extendedKernel M ν m ((t : ℝ) - r) * extendedSource ν g r := by
  by_cases hr : 0 ≤ r
  · lift r to ℝ≥0 using hr with s
    rw [zeroExtension_coe]
    by_cases hst : s ≤ t
    · rw [show (t : ℝ) - (s : ℝ) = ((t - s : Time) : ℝ) from (NNReal.coe_sub hst).symm]
      simp only [extendedKernel, extendedSource, zeroExtension_coe,
        causalIntegrand, Set.indicator_of_mem (show s ∈ Iic t from hst)]
      have hh := ENNReal.ofReal_le_ofReal (causal_weighted_bound ν m g hst)
      simpa only [ENNReal.ofReal_mul (Real.exp_pos _).le, ofReal_norm,
        ENNReal.ofReal_mul (show 0 ≤ M.Lambda ν m (t - s) by unfold Model.Lambda; positivity)] using hh
    · simp only [causalIntegrand, Set.indicator_of_notMem (show s ∉ Iic t from hst),
        enorm_zero, mul_zero]
      exact zero_le
  · rw [zeroExtension_neg _ (lt_of_not_ge hr)]
    exact zero_le

/-- The actual weighted convolution is dominated by the scalar convolution.
This estimate is independent of output measurability; integrability and continuity are proved separately. -/
theorem Lconvolution_scalar_bound (hP : Premises M B) (ν : ℝ) (m : D05Mesh L κ)
    (g : M.Trajectory) (t : Time) :
    ENNReal.ofReal (weightedMagnitude ν (M.Lconvolution m g) t) ≤
      scalarConvolution (extendedKernel M ν m) (extendedSource ν g) t := by
  rw [weightedMagnitude, Lconvolution_eq_integral hP, scalarConvolution_reflect]
  calc
    _ = ENNReal.ofReal (Real.exp (ν * (t : ℝ))) *
        ‖∫ s, causalIntegrand m g t s ∂timeMeasure‖ₑ := by
      rw [ENNReal.ofReal_mul (Real.exp_pos _).le, ofReal_norm]
    _ ≤ ENNReal.ofReal (Real.exp (ν * (t : ℝ))) *
        ∫⁻ s, ‖causalIntegrand m g t s‖ₑ ∂timeMeasure :=
      mul_le_mul_right (enorm_integral_le_lintegral_enorm _) _
    _ = ∫⁻ s, ENNReal.ofReal (Real.exp (ν * (t : ℝ))) *
        ‖causalIntegrand m g t s‖ₑ ∂timeMeasure :=
      (lintegral_const_mul' _ _ ENNReal.ofReal_ne_top).symm
    _ = ∫⁻ r : ℝ, zeroExtension (fun s =>
        ENNReal.ofReal (Real.exp (ν * (t : ℝ))) * ‖causalIntegrand m g t s‖ₑ) r :=
      (zeroExtension_lintegral _).symm
    _ ≤ _ := lintegral_mono (causal_extension_bound ν m g t)

/-- Zero extension makes the weighted output a real-line function for scalar Young interpolation. -/
theorem Lconvolution_extended_domination (hP : Premises M B) (ν : ℝ)
    (m : D05Mesh L κ) (g : M.Trajectory) (r : ℝ) :
    ‖zeroExtension (weightedMagnitude ν (M.Lconvolution m g)) r‖ₑ ≤
      scalarConvolution (extendedKernel M ν m) (extendedSource ν g) r := by
  by_cases hr : 0 ≤ r
  · lift r to ℝ≥0 using hr with t
    rw [zeroExtension_coe, Real.enorm_of_nonneg (show 0 ≤
      weightedMagnitude ν (M.Lconvolution m g) t by unfold weightedMagnitude; positivity)]
    exact Lconvolution_scalar_bound hP ν m g t
  · rw [zeroExtension_neg _ (lt_of_not_ge hr), enorm_zero]
    exact zero_le

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/CubicEnergy.lean <==
import OrderingError.Spec11.Threads.T2.SolutionAlgebra

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : Premises M B) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- The actual share remainder after the quadratic coefficient is a bilinear cubic expression. -/
theorem share_sub_P2_identity (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.share B ν d f - M.P2 ν d f =
      M.Q ν d (M.share B ν d f) (M.solution B ν d f + M.linearFlow d f) := by
  have hw := selected_solution_X0 hCons hν hνL d hf
  have hlin := (linearFlow_energy_bound hP hν hνL d f).1
  rw [share_eq_Q hCons hν hνL d hf, Model.P2,
    ← Q_polarization hP hCons hν hνL d hw hlin]
  rw [← share_eq_Q hCons hν hνL d hf]
  rfl

/-- Uniform cubic energy remainder for each actual continuous or discrete solution. -/
theorem share_cubic_energy_bound (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.X0 ν (M.share B ν d f - M.P2 ν d f) ∧
    M.energy ν (M.share B ν d f - M.P2 ν d f) ≤
      12 * D14b B ν ^ 2 * D14ell B ν ^ 3 * ‖f‖ ^ 3 := by
  have hw := selected_solution_X0 hCons hν hνL d hf
  obtain ⟨hl, hlb⟩ := linearFlow_energy_bound hP hν hνL d f
  obtain ⟨hz, hzb⟩ := share_energy_bound hCons hν hνL d hf
  have hs := X0_add hCons hν hνL hw hl
  have hsb : M.energy ν (M.solution B ν d f + M.linearFlow d f) ≤ 3 * D14ell B ν * ‖f‖ := by
    apply (energy_add_le hCons hν hνL hw hl).trans
    have hb := add_le_add (selected_solution_bound hCons hν hνL d hf) hlb
    convert hb using 1 <;> ring
  rw [share_sub_P2_identity hP hCons hν hνL d hf]
  obtain ⟨hq, hqb⟩ := Q_energy_bound hCons hν hνL d hz hs
  refine ⟨hq, hqb.trans ?_⟩
  have hnz := energy_nonnegative hz.1
  have hns := energy_nonnegative hs.1
  have hb := (b_positive B ν).le
  have he := (ell_positive B ν).le
  calc
    D14b B ν * M.energy ν (M.share B ν d f) *
        M.energy ν (M.solution B ν d f + M.linearFlow d f) ≤
      D14b B ν * (4 * D14b B ν * D14ell B ν ^ 2 * ‖f‖ ^ 2) *
        (3 * D14ell B ν * ‖f‖) := by gcongr
    _ = _ := by ring

/-- The ordering remainder is the difference of the two actual cubic remainders. -/
theorem ordering_cubic_energy_bound (m : D05Mesh L κ)
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.X0 ν (M.orderingError B ν m f - M.Dcoeff ν m f) ∧
    M.energy ν (M.orderingError B ν m f - M.Dcoeff ν m f) ≤
      24 * D14b B ν ^ 2 * D14ell B ν ^ 3 * ‖f‖ ^ 3 := by
  obtain ⟨hc, hcb⟩ := share_cubic_energy_bound hP hCons hν hνL none hf
  obtain ⟨hd, hdb⟩ := share_cubic_energy_bound hP hCons hν hνL (some m) hf
  have he : M.orderingError B ν m f - M.Dcoeff ν m f =
      (M.share B ν none f - M.P2 ν none f) -
      (M.share B ν (some m) f - M.P2 ν (some m) f) := by
    unfold Model.orderingError Model.Dcoeff
    abel
  rw [he]
  refine ⟨X0_sub hCons hν hνL hc hd, (energy_sub_le hCons hν hνL hc hd).trans ?_⟩
  have hh := add_le_add hcb hdb
  convert hh using 1 <;> ring

/-- Proposition 4.12's unrefined cubic tail, valid on the entire complex energy ball. -/
theorem ordering_cubic_point_bound (m : D05Mesh L κ)
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) (t : Time) :
    ‖M.orderingError B ν m f t - M.Dcoeff ν m f t‖ ≤
      (24 * D14b B ν ^ 2 * D14ell B ν ^ 3) * Real.exp (-ν * t) * ‖f‖ ^ 3 := by
  obtain ⟨hw, hb⟩ := ordering_cubic_energy_bound hP hCons hν hνL m hf
  have hp := (weighted_point_le_energy hw.1 t).trans hb
  have hmul := mul_le_mul_of_nonneg_left hp (Real.exp_pos (-ν * t)).le
  have hcancel : Real.exp (-ν * (t : ℝ)) * Real.exp (ν * t) = 1 := by
    rw [← Real.exp_add]
    ring_nf
    exact Real.exp_zero
  calc
    _ = Real.exp (-ν * (t : ℝ)) * (Real.exp (ν * t) *
        ‖M.orderingError B ν m f t - M.Dcoeff ν m f t‖) := by rw [← mul_assoc, hcancel, one_mul]
    _ ≤ _ := hmul.trans_eq (by ring)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/CubicIdentity.lean <==
import OrderingError.Spec11.Threads.T2.ErrorIdentities
import OrderingError.Spec11.Threads.T2.MixedStrongSource
import OrderingError.Spec11.Threads.T2.CubicEnergy

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Qualified subtraction in the actual strong error convolution. -/
theorem Lconvolution_sub (hP : Premises M B) {g k : M.Trajectory}
    (hg : Integrable g timeMeasure) (hk : Integrable k timeMeasure) (m : D05Mesh L κ) :
    M.Lconvolution m (g - k) = M.Lconvolution m g - M.Lconvolution m k := by
  funext t
  unfold Model.Lconvolution
  simp_rw [← Lmap_apply hP, Pi.sub_apply, map_sub]
  exact integral_sub (L_kernel_integrable hP hg m t).integrableOn
    (L_kernel_integrable hP hk m t).integrableOn

/-- The actual strong nonlinear difference has its symmetric product formula. -/
theorem nonlinear_sub (hP : Premises M B) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.nonlinear f - M.nonlinear g = M.product (f - g) (f + g) := by
  unfold Model.nonlinear Model.product
  rw [ofH_sub _ hf hg, ofH_add _ hf hg]
  simp only [map_add, map_sub, LinearMap.add_apply, LinearMap.sub_apply,
    hP.C01.a ((M.V 1).ofH g) ((M.V 1).ofH f)]
  abel

/-- The difference formula holds on the actual energy representatives almost everywhere. -/
theorem nonlinear_sub_ae (hP : Premises M B) {ν : ℝ} {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) :
    ((fun t => M.nonlinear (w t)) - (fun t => M.nonlinear (z t))) =ᵐ[timeMeasure]
      (fun t => M.product ((w - z) t) ((w + z) t)) := by
  filter_upwards [ae_member_of_lift hw.1.2.2.1, ae_member_of_lift hz.1.2.2.1] with t ht hs
  exact nonlinear_sub hP ht hs

/-- The strong nonlinear remainder source is cubic in the data on the same complex ball. -/
theorem cubic_source_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.Source43Valid ν ((fun t => M.nonlinear (M.solution B ν none f t)) -
      (fun t => M.nonlinear (M.linearFlow none f t))) ∧
    M.Source43Size ν ((fun t => M.nonlinear (M.solution B ν none f t)) -
      (fun t => M.nonlinear (M.linearFlow none f t))) ≤
        48 * B.bound "C01_e" * D14b B ν * D14ell B ν ^ 3 * ‖f‖ ^ 3 := by
  have hu := selected_solution_X0 hCons hν hνL none hf
  obtain ⟨hl, hlb⟩ := linearFlow_energy_bound hP hν hνL none f
  have hs := X0_add hCons hν hνL hu hl
  obtain ⟨hz, hzb⟩ := share_energy_bound hCons hν hνL none hf
  have heq := nonlinear_sub_ae hP hu hl
  obtain ⟨hp, hpb⟩ := mixed_Source43_bound hP hCons hν hνL hz hs
  refine ⟨Source43Valid_congr hp heq.symm, ?_⟩
  rw [Source43Size_congr ν heq]
  have hsum : M.energy ν (M.solution B ν none f + M.linearFlow none f) ≤
      3 * D14ell B ν * ‖f‖ := by
    have hh := (energy_add_le hCons hν hνL hu hl).trans
      (add_le_add (selected_solution_bound hCons hν hνL none hf) hlb)
    convert hh using 1 <;> ring
  apply hpb.trans
  have hC : 0 ≤ B.bound "C01_e" := by unfold D01Budget.bound; positivity
  have he := (ell_positive B ν).le
  have hb := (b_positive B ν).le
  have hzn := energy_nonnegative hz.1
  have hsn := energy_nonnegative hs.1
  calc
    _ ≤ 4 * B.bound "C01_e" * (4 * D14b B ν * D14ell B ν ^ 2 * ‖f‖ ^ 2) *
        (3 * D14ell B ν * ‖f‖) := by gcongr
    _ = _ := by ring

/-- The actual linear error belongs to the common energy space. -/
theorem linearError_X0 (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.X0 ν (M.linearError m f) :=
  X0_sub hCons hν hνL (linearFlow_energy_bound hP hν hνL (some m) f).1
    (linearFlow_energy_bound hP hν hνL none f).1

/-- Subtracting the actual quadratic coefficient leaves a strong cubic source and two mixed terms. -/
theorem ordering_cubic_equation (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.orderingError B ν m f - M.Dcoeff ν m f =
      -M.Lconvolution m ((fun t => M.nonlinear (M.solution B ν none f t)) -
        (fun t => M.nonlinear (M.linearFlow none f t))) +
      (M.Q ν (some m) (M.orderingError B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f) +
      M.Q ν (some m) (-M.linearError m f)
        (M.share B ν none f + M.share B ν (some m) f)) := by
  have hu := selected_solution_X0 hCons hν hνL none hf
  have huh := selected_solution_X0 hCons hν hνL (some m) hf
  have hl := (linearFlow_energy_bound hP hν hνL none f).1
  have hlh := (linearFlow_energy_bound hP hν hνL (some m) f).1
  have he := X0_sub hCons hν hνL hu huh
  have hd := X0_neg hCons hν hνL (linearError_X0 hP hCons hν hνL m f)
  have hU := X0_add hCons hν hνL hu huh
  have hV := X0_add hCons hν hνL hl hlh
  have h1 := Q_sub_left hP hCons hν hνL (some m) he hd hU
  have h2 := Q_sub_right hP hCons hν hνL (some m) hd hU hV
  have hid : M.error B ν m f - (-M.linearError m f) = M.orderingError B ν m f := by
    rw [ordering_identity]
    abel
  have hsum : (M.solution B ν none f + M.solution B ν (some m) f) -
      (M.linearFlow none f + M.linearFlow (some m) f) =
      M.share B ν none f + M.share B ν (some m) f := by
    unfold Model.share
    abel
  change M.Q ν (some m) (M.error B ν m f - (-M.linearError m f)) _ = _ at h1
  rw [hid] at h1
  rw [hsum] at h2
  have hg := source_integrable hν (energy_Source43Valid hP hν.le hu.1)
  have hgl := source_integrable hν (energy_Source43Valid hP hν.le hl.1)
  rw [Lconvolution_sub hP hg hgl m, h1, h2,
    orderingError_equation hP hCons hν hνL m hf, Dcoeff_equation hP hCons hν hνL m f]
  unfold Model.error
  abel

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/DataCalibration.lean <==
import OrderingError.Spec11.Threads.T2.Proposition414Core

noncomputable section
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The one budget factor controls the ambient norm of every approved strong data index. -/
def dataEmbeddingConstant (B : D01Budget) : ℝ :=
  1 + B.bound "L02_embed" 0 1 0 + B.bound "L02_embed" 0 2 0
/-- Shrink once, before selecting a model, so all data balls lie in the same complex energy ball. -/
def proposition414Radius (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  errorRadius L B ν / dataEmbeddingConstant B

theorem dataEmbeddingConstant_bounds (B : D01Budget) :
    1 ≤ dataEmbeddingConstant B ∧ B.bound "L02_embed" 0 1 0 ≤ dataEmbeddingConstant B ∧
    B.bound "L02_embed" 0 2 0 ≤ dataEmbeddingConstant B := by
  have h1 : 0 ≤ B.bound "L02_embed" 0 1 0 := by unfold D01Budget.bound; positivity
  have h2 : 0 ≤ B.bound "L02_embed" 0 2 0 := by unfold D01Budget.bound; positivity
  unfold dataEmbeddingConstant
  refine ⟨?_, ?_, ?_⟩ <;> linarith

theorem proposition414Radius_positive (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 < proposition414Radius L B ν := by
  have hr := errorRadius_positive L B ν
  have he : 0 < dataEmbeddingConstant B := lt_of_lt_of_le zero_lt_one (dataEmbeddingConstant_bounds B).1
  exact div_pos hr he

theorem proposition414Radius_le (L : ℝ) (B : D01Budget) (ν : ℝ) :
    proposition414Radius L B ν ≤ errorRadius L B ν :=
  div_le_self (errorRadius_positive L B ν).le (dataEmbeddingConstant_bounds B).1

/-- The physical ambient norm is bounded by the selected data size, with explicit membership. -/
theorem dataSize_ambient_bound (hP : Premises M B) (i : D17Index)
    {f : M.H} (hf : f ∈ (M.V i.theta).carrier) :
    ‖f‖ ≤ dataEmbeddingConstant B * M.dataSize i f := by
  have hB := dataEmbeddingConstant_bounds B
  cases i with
  | zero =>
    change ‖f‖ ≤ dataEmbeddingConstant B * ‖f‖
    simpa only [one_mul] using mul_le_mul_of_nonneg_right hB.1 (norm_nonneg f)
  | one =>
    have h := hP.L02.a.2.2.2 0 1 (by norm_num) (by norm_num) (by norm_num) f hf
    have hn : 0 ≤ M.vnorm 1 f := norm_nonneg _
    rw [hP.Q01.a.2.1 f] at h
    exact h.trans (mul_le_mul_of_nonneg_right hB.2.1 hn)
  | two =>
    have h := hP.L02.a.2.2.2 0 2 (by norm_num) (by norm_num) (by norm_num) f hf
    have hn : 0 ≤ M.vnorm 2 f := norm_nonneg _
    rw [hP.Q01.a.2.1 f] at h
    exact h.trans (mul_le_mul_of_nonneg_right hB.2.2 hn)

/-- All approved real strong-data balls enter the same complex energy-ball proof. -/
theorem data_ball_ambient_bound (hP : Premises M B) {ν : ℝ} (i : D17Index)
    {f : M.H} (hf : M.Data i (proposition414Radius L B ν) f) :
    ‖f‖ ≤ errorRadius L B ν := by
  have hE : 0 < dataEmbeddingConstant B := lt_of_lt_of_le zero_lt_one (dataEmbeddingConstant_bounds B).1
  apply (dataSize_ambient_bound hP i hf.2.1).trans
  apply (mul_le_mul_of_nonneg_left hf.2.2 hE.le).trans_eq
  unfold proposition414Radius
  field_simp

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/Delivery.lean <==
import OrderingError.Spec11.Threads.T2.Lemma413
import OrderingError.Spec11.Threads.T2.Proposition412
import OrderingError.Spec11.Threads.T2.Proposition414

                                                                                             
#check OrderingError.Spec11.T2.prove_Proposition412
#check OrderingError.Spec11.T2.prove_Lemma413
#check OrderingError.Spec11.T2.prove_Proposition414
#check OrderingError.Spec11.T2.proposition412Constant_positive
#check OrderingError.Spec11.T2.lemma413Constant_positive
#check OrderingError.Spec11.T2.proposition414Radius_positive
#check OrderingError.Spec11.T2.proposition414Constant_bounds


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/DiscreteDual.lean <==
import OrderingError.Spec11.Threads.T2.DiscreteRiesz

/-!
Linearity and continuity of the canonical discrete anti-dual projection.
Continuity of the actual supremum defining the discrete dual norm is proved.
-/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}


theorem PiMinus_add (hP : Premises M B) (m : D05Mesh L κ) (g v : M.Weak) :
    M.PiMinus m (g + v) = M.PiMinus m g + M.PiMinus m v := by
  apply (discrete_riesz_exists hP m (g + v)).unique (PiMinus_spec hP m (g + v))
  intro x
  simp only [Submodule.coe_add, inner_add_right, add_apply]
  rw [PiMinus_spec hP m g x, PiMinus_spec hP m v x]

theorem PiMinus_smul (hP : Premises M B) (m : D05Mesh L κ) (a : ℂ) (g : M.Weak) :
    M.PiMinus m (a • g) = a • M.PiMinus m g := by
  apply (discrete_riesz_exists hP m (a • g)).unique (PiMinus_spec hP m (a • g))
  intro x
  simp only [Submodule.coe_smul, inner_smul_right, smul_apply, smul_eq_mul]
  rw [PiMinus_spec hP m g x]

def PiMinusLinear (hP : Premises M B) (m : D05Mesh L κ) : M.Weak →ₗ[ℂ] M.X m where
  toFun := M.PiMinus m
  map_add' := PiMinus_add hP m
  map_smul' := PiMinus_smul hP m

theorem PiMinus_norm_le (hP : Premises M B) (m : D05Mesh L κ) (g : M.Weak) :
    ‖M.PiMinus m g‖ ≤ ‖discreteEnergyMap hP m‖ * ‖g‖ := by
  let r := M.PiMinus m g
  have h1 := g.le_opNorm (M.energySpace.ofH r)
  rw [← PiMinus_spec hP m g r] at h1
  change ‖inner ℂ (r : M.H) (r : M.H)‖ ≤ ‖g‖ * ‖M.energySpace.ofH r‖ at h1
  rw [← inner_self_re_eq_norm, inner_self_eq_norm_sq] at h1
  have h2 := (discreteEnergyMap hP m).le_opNorm r
  change ‖M.energySpace.ofH r‖ ≤ ‖discreteEnergyMap hP m‖ * ‖r‖ at h2
  change ‖r‖ ^ 2 ≤ ‖g‖ * ‖M.energySpace.ofH r‖ at h1
  have h3 := mul_le_mul_of_nonneg_left h2 (norm_nonneg g)
  change ‖r‖ ≤ _
  by_cases hz : ‖r‖ = 0
  · rw [hz]
    positivity
  · have hp : 0 < ‖r‖ := (norm_nonneg r).lt_of_ne' hz
    nlinarith

def PiMinusCLM (hP : Premises M B) (m : D05Mesh L κ) : M.Weak →L[ℂ] M.X m :=
  LinearMap.mkContinuous (E := M.Weak) (F := M.X m) (PiMinusLinear hP m)
    ‖discreteEnergyMap hP m‖ (PiMinus_norm_le hP m)

theorem dual_ratio_bound (hP : Premises M B) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ |D01p L| * ‖r‖ := by
  apply (div_le_iff₀ (d1_discrete_pos hP hx)).mpr
  have hp := hP.L01.a.1 (x : M.H) (discrete_mem_V1 hP x)
  have hd := size_nonneg M.energySpace (x : M.H)
  calc
    ‖inner ℂ (x : M.H) (r : M.H)‖ ≤ ‖(x : M.H)‖ * ‖(r : M.H)‖ :=
      norm_inner_le_norm _ _
    _ ≤ (D01p L * M.d1 x) * ‖r‖ := mul_le_mul_of_nonneg_right hp (norm_nonneg r)
    _ ≤ (|D01p L| * M.d1 x) * ‖r‖ := by
      gcongr
      exact le_abs_self _
    _ = _ := by ring

theorem minusNorm_le_of_ratio (hP : Premises M B) {m : D05Mesh L κ} (r : M.X m)
    {C : ℝ} (hC : 0 ≤ C)
    (h : ∀ x : M.X m, x ≠ 0 → ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ C) :
    M.minusNorm m r ≤ C := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · rintro _ ⟨x, hx, rfl⟩
      exact h x hx
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact hC

theorem minusNorm_le_pnorm (hP : Premises M B) {m : D05Mesh L κ} (r : M.X m) :
    M.minusNorm m r ≤ |D01p L| * ‖r‖ :=
  minusNorm_le_of_ratio hP r (mul_nonneg (abs_nonneg _) (norm_nonneg _))
    (fun x hx => dual_ratio_bound hP r x hx)

theorem dual_ratio_le (hP : Premises M B) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ M.minusNorm m r := by
  apply le_csSup
  · refine ⟨|D01p L| * ‖r‖, ?_⟩
    rintro _ ⟨y, hy, rfl⟩
    exact dual_ratio_bound hP r y hy
  · exact ⟨x, hx, rfl⟩

theorem minusNorm_nonneg (hP : Premises M B) {m : D05Mesh L κ} (r : M.X m) :
    0 ≤ M.minusNorm m r := by
  classical
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · obtain ⟨x, hx⟩ := hn
    exact (div_nonneg (norm_nonneg _) (d1_discrete_pos hP hx).le).trans (dual_ratio_le hP r x hx)
  · have hr : r = 0 := by by_contra h; exact hn ⟨r, h⟩
    subst r
    unfold Model.minusNorm
    have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) ((0 : M.X m) : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]

theorem minusNorm_shift (hP : Premises M B) {m : D05Mesh L κ} (r s : M.X m) :
    M.minusNorm m r ≤ M.minusNorm m s + |D01p L| * ‖r - s‖ := by
  apply minusNorm_le_of_ratio hP r
    (add_nonneg (minusNorm_nonneg hP s) (mul_nonneg (abs_nonneg _) (norm_nonneg _)))
  intro x hx
  have he : inner ℂ (x : M.H) (r : M.H) =
      inner ℂ (x : M.H) (s : M.H) + inner ℂ (x : M.H) ((r - s : M.X m) : M.H) := by
    rw [Submodule.coe_sub, inner_sub_right]
    abel
  calc
    _ ≤ (‖inner ℂ (x : M.H) (s : M.H)‖ +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖) / M.d1 x := by
      rw [he]
      exact div_le_div_of_nonneg_right (norm_add_le _ _) (d1_discrete_pos hP hx).le
    _ = ‖inner ℂ (x : M.H) (s : M.H)‖ / M.d1 x +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖ / M.d1 x := add_div _ _ _
    _ ≤ _ := add_le_add (dual_ratio_le hP s x hx) (dual_ratio_bound hP (r - s) x hx)

theorem minusNorm_lipschitz (hP : Premises M B) (m : D05Mesh L κ) :
    LipschitzWith ⟨|D01p L|, abs_nonneg _⟩ (M.minusNorm m) := by
  apply LipschitzWith.of_dist_le_mul
  intro r s
  rw [Real.dist_eq, dist_eq_norm]
  change |M.minusNorm m r - M.minusNorm m s| ≤ |D01p L| * ‖r - s‖
  apply abs_le.mpr
  have h1 := minusNorm_shift hP r s
  have h2 := minusNorm_shift hP s r
  rw [norm_sub_rev s r] at h2
  constructor <;> linarith

theorem minusNorm_continuous (hP : Premises M B) (m : D05Mesh L κ) :
    Continuous (M.minusNorm m) := (minusNorm_lipschitz hP m).continuous

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/DiscreteFeedback.lean <==
import OrderingError.Spec11.Threads.T2.DiscreteDual
import OrderingError.Spec11.Threads.T2.Feedback

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T2
universe u v
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The positive finite density has the same null sets as physical time. -/
theorem weighted_ae_iff (ν : ℝ) (P : Time → Prop) :
    (∀ᵐ t ∂M.weightedMeasure ν, P t) ↔ ∀ᵐ t ∂timeMeasure, P t := by
  rw [Model.weightedMeasure, ae_withDensity_iff (density_measurable ν)]
  simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le, Real.exp_pos, true_implies]

/-- Removing a strictly positive density preserves strong measurability. -/
theorem weighted_measurable_base {E : Type v} [NormedAddCommGroup E]
    {ν : ℝ} {g : Time → E} (hg : AEStronglyMeasurable g (M.weightedMeasure ν)) :
    AEStronglyMeasurable g timeMeasure := by
  apply hg.mono_ac
  apply withDensity_absolutelyContinuous' (density_measurable ν).aemeasurable
  filter_upwards [] with t
  exact ne_of_gt (ENNReal.ofReal_pos.mpr (Real.exp_pos _))

/-- Weighted L2 membership qualifies the defining square integral. -/
theorem weighted_sq_integrable {E : Type v} [NormedAddCommGroup E]
    {ν : ℝ} {g : Time → E} (hg : MemLp g 2 (M.weightedMeasure ν)) :
    Integrable (fun t : Time => Real.exp (2 * ν * t) * ‖g t‖ ^ 2) timeMeasure :=
  (weighted_square_integrable (M := M) ν g).1
    ((memLp_two_iff_integrable_sq_norm hg.aestronglyMeasurable).1 hg)

/-- The canonical restricted weak source is qualified for L05(d). -/
theorem weak_projected_valid (hP : Premises M B) {ν : ℝ}
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure ν)) (m : D05Mesh L κ) :
    M.DiscreteWeakSource ν m (fun t => M.PiMinus m (g t)) := by
  have hgm := weighted_measurable_base (M := M) (E := M.Weak) hg.aestronglyMeasurable
  have hm := (PiMinusCLM hP m).continuous.comp_aestronglyMeasurable hgm
  refine ⟨hm, ?_⟩
  have hn := (minusNorm_continuous hP m).comp_aestronglyMeasurable hm
  have he : Continuous (fun t : Time => Real.exp (2 * ν * t)) := by fun_prop
  apply (weighted_sq_integrable (M := M) (E := M.Weak) hg).mono'
    (he.aestronglyMeasurable.mul (hn.pow 2))
  filter_upwards [] with t
  dsimp only [Pi.mul_apply, Pi.pow_apply]
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (minusNorm_nonneg hP _) (PiMinus_minusNorm_le hP m (g t)) 2)
    (Real.exp_pos _).le

/-- Restriction to the finite-dimensional energy subspace cannot increase the weak norm. -/
theorem weak_projected_size (hP : Premises M B) {ν : ℝ}
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure ν)) (m : D05Mesh L κ) :
    M.DiscreteWeakSize ν m (fun t => M.PiMinus m (g t)) ≤ ‖hg.toLp g‖ := by
  have hi := integral_mono_ae (weak_projected_valid hP hg m).2
    (weighted_sq_integrable (M := M) (E := M.Weak) hg)
    (Filter.Eventually.of_forall (fun t => mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ (minusNorm_nonneg hP _) (PiMinus_minusNorm_le hP m (g t)) 2)
      (Real.exp_pos _).le))
  rw [← weighted_toLp_norm_sq (M := M) (E := M.Weak) hg] at hi
  simpa only [Model.DiscreteWeakSize, Real.sqrt_sq (norm_nonneg _)] using Real.sqrt_le_sqrt hi

                                                                                         
                                                            
theorem discrete_weak_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {g : Time → M.Weak} (hg : MemLp g 2 (M.weightedMeasure ν)) (m : D05Mesh L κ) :
    M.X0 ν (M.Kweak ν (some m) (hg.toLp g)) ∧
    M.energy ν (M.Kweak ν (some m) (hg.toLp g)) ≤ B.bound "L05_d" ν * ‖hg.toLp g‖ := by
  have hext := (hCons.1 ν hν hνL).2.1
  have he : M.DiscreteForced m 0 (fun t => M.PiMinus m (g t)) =
      M.Kweak ν (some m) (hg.toLp g) := by
    funext t
    rw [hext.2.2.2.2.2 g hg m t]
    simp only [Model.DiscreteForced, map_zero, Submodule.coe_zero, zero_add]
  have hb := hP.L05.d ν hν hνL m 0 _ (weak_projected_valid hP hg m)
  rw [he] at hb
  refine ⟨hb.1, hb.2.trans ?_⟩
  simpa only [norm_zero, zero_add] using
    mul_le_mul_of_nonneg_left (weak_projected_size hP hg m)
      (show 0 ≤ B.bound "L05_d" ν by unfold D01Budget.bound; positivity)

                                                                             
                                            
theorem discrete_feedback_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {f w : M.Trajectory} (hf : M.ZValid ν f) (hw : M.X0 ν w) :
    M.X0 ν (M.Q ν (some m) f w) ∧
    M.energy ν (M.Q ν (some m) f w) ≤
      (B.bound "L05_d" ν * B.bound "C01_d") * M.Z ν f * M.energy ν w := by
  obtain ⟨hp, hb⟩ := feedback_bound hP hν.le hf hw.1
  have hk := discrete_weak_bound hP hCons hν hνL hp m
  rw [← productClass_eq hp] at hk
  refine ⟨hk.1, hk.2.trans ?_⟩
  convert mul_le_mul_of_nonneg_left hb
    (show 0 ≤ B.bound "L05_d" ν by unfold D01Budget.bound; positivity) using 1 <;> ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/DiscreteRiesz.lean <==
import OrderingError.Spec11.Threads.T2.SpaceAlgebra

   
                                                                      
                                        
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem discrete_mem_V1 (hP : Premises M B) {m : D05Mesh L κ} (x : M.X m) :
    (x : M.H) ∈ (M.V 1).carrier := by
  exact hP.Q01.a.2.2.2.2.2.2.1 1 2 (by norm_num) (by norm_num) (by norm_num)
    (hP.Q01.a.2.2.2.2.2.2.2.2.2.2 m x.property)

/-- Inclusion of the discrete space into the fixed energy space. -/
def discreteEnergyLinear (hP : Premises M B) (m : D05Mesh L κ) :
    M.X m →ₗ[ℂ] M.energySpace.Space where
  toFun x := M.energySpace.ofH x
  map_add' x y := ofH_add _ (discrete_mem_V1 hP x) (discrete_mem_V1 hP y)
  map_smul' a x := ofH_smul _ a (discrete_mem_V1 hP x)

def discreteEnergyMap (hP : Premises M B) (m : D05Mesh L κ) :
    M.X m →L[ℂ] M.energySpace.Space := by
  letI : FiniteDimensional ℂ (M.X m) := hP.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  exact { discreteEnergyLinear hP m with
    cont := (discreteEnergyLinear hP m).continuous_of_finiteDimensional }

theorem discrete_riesz_exists (hP : Premises M B) (m : D05Mesh L κ) (g : M.Weak) :
    ∃! r, M.RieszSpec m g r := by
  letI : FiniteDimensional ℂ (M.X m) := hP.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  exact C10_antiRiesz (g.comp (discreteEnergyMap hP m))

theorem PiMinus_spec (hP : Premises M B) (m : D05Mesh L κ) (g : M.Weak) :
    M.RieszSpec m g (M.PiMinus m g) := by
  classical
  unfold Model.PiMinus
  rw [dite_eq_left (discrete_riesz_exists hP m g)]
  exact Classical.choose_spec (discrete_riesz_exists hP m g).exists

theorem d1_discrete_pos (hP : Premises M B) {m : D05Mesh L κ}
    {x : M.X m} (hx : x ≠ 0) : 0 < M.d1 x := by
  apply norm_pos_iff.mpr
  intro hz
  have hv := congrArg M.energySpace.val hz
  rw [val_ofH M.energySpace (discrete_mem_V1 hP x), map_zero] at hv
  exact hx (Subtype.ext hv)

theorem PiMinus_minusNorm_le (hP : Premises M B) (m : D05Mesh L κ) (g : M.Weak) :
    M.minusNorm m (M.PiMinus m g) ≤ ‖g‖ := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · intro q hq
      obtain ⟨x, hx, rfl⟩ := hq
      apply (div_le_iff₀ (d1_discrete_pos hP hx)).mpr
      rw [PiMinus_spec hP]
      exact g.le_opNorm (M.energySpace.ofH x)
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (M.PiMinus m g : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact norm_nonneg g

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/EnergyCalculus.lean <==
import OrderingError.Spec11.Threads.T2.DiscreteFeedback
import OrderingError.Spec11.Threads.T2.Lemma413

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The energy algebra extracted from the fixed Consistency interface. -/
theorem energy_laws (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) :
    M.X0 ν 0 ∧ M.energy ν 0 = 0 ∧
    (∀ w, M.X0 ν w → 0 ≤ M.energy ν w ∧ (M.energy ν w = 0 ↔ w = 0)) ∧
    (∀ w z, M.X0 ν w → M.X0 ν z →
      M.X0 ν (w + z) ∧ M.energy ν (w + z) ≤ M.energy ν w + M.energy ν z) ∧
    ∀ (c : ℂ) w, M.X0 ν w →
      M.X0 ν (c • w) ∧ M.energy ν (c • w) = ‖c‖ * M.energy ν w := by
  have h := ((hCons.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).1
  simpa [Model.TrajectoryNormLaws, Model.TrajectoryMember, Model.trajectoryNorm] using h

variable (hCons : Consistency M B) {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL

/-- Addition preserves the qualified energy space. -/
theorem X0_add {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.X0 ν (w + z) := (energy_laws hCons hν hνL).2.2.2.1 w z hw hz |>.1

/-- The triangle inequality is applied only to qualified trajectories. -/
theorem energy_add_le {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.energy ν (w + z) ≤ M.energy ν w + M.energy ν z :=
  (energy_laws hCons hν hνL).2.2.2.1 w z hw hz |>.2

/-- Scalar multiplication preserves the qualified energy space. -/
theorem X0_smul {w : M.Trajectory} (hw : M.X0 ν w) (a : ℂ) :
    M.X0 ν (a • w) := (energy_laws hCons hν hνL).2.2.2.2 a w hw |>.1

/-- Exact scalar homogeneity of the actual energy formula. -/
theorem energy_smul {w : M.Trajectory} (hw : M.X0 ν w) (a : ℂ) :
    M.energy ν (a • w) = ‖a‖ * M.energy ν w :=
  (energy_laws hCons hν hνL).2.2.2.2 a w hw |>.2

/-- Negation preserves the actual energy trajectory. -/
theorem X0_neg {w : M.Trajectory} (hw : M.X0 ν w) : M.X0 ν (-w) := by
  simpa only [neg_one_smul] using X0_smul hCons hν hνL hw (-1)

/-- The actual energy norm is invariant under negation. -/
theorem energy_neg {w : M.Trajectory} (hw : M.X0 ν w) :
    M.energy ν (-w) = M.energy ν w := by
  simpa only [neg_one_smul, norm_neg, norm_one, one_mul] using energy_smul hCons hν hνL hw (-1)

/-- Subtraction preserves the actual energy trajectory. -/
theorem X0_sub {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.X0 ν (w - z) := by
  simpa only [sub_eq_add_neg] using X0_add hCons hν hνL hw (X0_neg hCons hν hνL hz)

/-- The difference bound follows from the qualified triangle inequality. -/
theorem energy_sub_le {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.energy ν (w - z) ≤ M.energy ν w + M.energy ν z := by
  simpa only [← sub_eq_add_neg, energy_neg hCons hν hνL hz] using
    energy_add_le hCons hν hνL hw (X0_neg hCons hν hνL hz)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ErrorCalibration.lean <==
import OrderingError.Spec11.Threads.T2.ErrorFeedback

noncomputable section
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Constants are fixed from the budget before choosing the model. -/
def feedbackConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L05_d" ν * B.bound "C01_d"
def sourceConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  8 * B.bound "C01_e" * D14ell B ν ^ 2
def absorptionConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  (1 + |D01p L|) * feedbackConstant B ν * (4 * D14ell B ν)
def errorConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  2 * (B.bound "L12_d" ν 4 + convolutionConstant B ν * sourceConstant B ν)
def errorRadius (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  min (D14r B ν) (min 1 (1 / (2 * (absorptionConstant L B ν + 1))))
def orderingZConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  convolutionConstant B ν * sourceConstant B ν +
    absorptionConstant L B ν * errorConstant B ν
def orderingPointConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L12_d" ν 4 * sourceConstant B ν +
    feedbackConstant B ν * (4 * D14ell B ν) * errorConstant B ν

theorem calibration_nonnegative (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 ≤ feedbackConstant B ν ∧ 0 ≤ sourceConstant B ν ∧
    0 ≤ absorptionConstant L B ν ∧ 0 ≤ errorConstant B ν ∧
    0 ≤ orderingZConstant L B ν ∧ 0 ≤ orderingPointConstant B ν := by
  have hl := (ell_positive B ν).le
  simp only [feedbackConstant, sourceConstant, absorptionConstant, errorConstant,
    orderingZConstant, orderingPointConstant, convolutionConstant, D01Budget.bound]
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩ <;> positivity

theorem errorRadius_positive (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 < errorRadius L B ν := by
  have hl := ell_positive B ν
  have hb := b_positive B ν
  have hq := (calibration_nonnegative L B ν).2.2.1
  unfold errorRadius D14r D14R
  positivity

theorem errorRadius_bounds (L : ℝ) (B : D01Budget) (ν : ℝ) :
    errorRadius L B ν ≤ D14r B ν ∧ errorRadius L B ν ≤ 1 ∧
    absorptionConstant L B ν * errorRadius L B ν ≤ 1 / 2 := by
  have hq := (calibration_nonnegative L B ν).2.2.1
  refine ⟨min_le_left _ _, (min_le_right _ _).trans (min_le_left _ _), ?_⟩
  have hr : errorRadius L B ν ≤ 1 / (2 * (absorptionConstant L B ν + 1)) :=
    (min_le_right _ _).trans (min_le_right _ _)
  have hh := (le_div_iff₀ (by positivity : 0 < 2 * (absorptionConstant L B ν + 1))).mp hr
  have hp := (errorRadius_positive L B ν).le
  nlinarith

/-- The qualified actual error satisfies the uniform h^(1/6) estimate on a calibrated complex ball. -/
theorem error_Z_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ errorRadius L B ν) :
    M.ZValid ν (M.error B ν m f) ∧
    M.Z ν (M.error B ν m f) ≤ errorConstant B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ := by
  have hr := errorRadius_bounds L B ν
  have hfD := hf.trans hr.1
  obtain ⟨hz, hb⟩ := error_Z_absorption hP hCons hν hνL m hfD
  have hn : 0 ≤ M.Z ν (M.error B ν m f) := by unfold Model.Z; positivity
  have hh := mesh_nonnegative m
  have hc : 0 ≤ convolutionConstant B ν := by unfold convolutionConstant D01Budget.bound; positivity
  have hcal := calibration_nonnegative L B ν
  have hsc := hcal.2.1
  have hε := norm_nonneg f
  have hε1 := hf.trans hr.2.1
  have hε2 : ‖f‖ ^ 2 ≤ ‖f‖ := by nlinarith
  have hm := mesh_third_le_sixth m
  have hsmall : absorptionConstant L B ν * ‖f‖ ≤ 1 / 2 :=
    (mul_le_mul_of_nonneg_left hf hcal.2.2.1).trans hr.2.2
  have hsource : convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) *
      (sourceConstant B ν * ‖f‖ ^ 2) ≤
      convolutionConstant B ν * m.h ^ (1 / 6 : ℝ) * (sourceConstant B ν * ‖f‖) := by
    gcongr
  have hfeedback := mul_le_mul_of_nonneg_right hsmall hn
  refine ⟨hz, ?_⟩
  unfold absorptionConstant feedbackConstant at hfeedback
  unfold sourceConstant at hsource
  unfold errorConstant sourceConstant
  nlinarith only [hb, hsource, hfeedback]

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ErrorFeedback.lean <==
import OrderingError.Spec11.Threads.T2.ErrorIdentities
import OrderingError.Spec11.Threads.T2.DiscreteFeedback
import OrderingError.Spec11.Threads.T2.Lemma413
import OrderingError.Spec11.Threads.T2.ZCalculus

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : Premises M B) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- The actual discrete feedback has a qualified mixed time norm. -/
theorem feedback_Z_bound (m : D05Mesh L κ) {f w : M.Trajectory}
    (hf : M.ZValid ν f) (hw : M.X0 ν w) :
    M.ZValid ν (M.Q ν (some m) f w) ∧
    M.Z ν (M.Q ν (some m) f w) ≤
      (1 + |D01p L|) * (B.bound "L05_d" ν * B.bound "C01_d") *
        M.Z ν f * M.energy ν w := by
  obtain ⟨hq, hb⟩ := discrete_feedback_bound hP hCons hν hνL m hf hw
  obtain ⟨hz, hzb⟩ := energy_Z_bound hP hq.1
  refine ⟨hz, hzb.trans ?_⟩
  convert mul_le_mul_of_nonneg_left hb (by positivity : 0 ≤ 1 + |D01p L|) using 1 <;> ring

/-- The feedback energy estimate also bounds every actual time point. -/
theorem feedback_point_bound (m : D05Mesh L κ) {f w : M.Trajectory}
    (hf : M.ZValid ν f) (hw : M.X0 ν w) (t : Time) :
    Real.exp (ν * t) * ‖M.Q ν (some m) f w t‖ ≤
      (B.bound "L05_d" ν * B.bound "C01_d") * M.Z ν f * M.energy ν w := by
  obtain ⟨hq, hb⟩ := discrete_feedback_bound hP hCons hν hνL m hf hw
  exact (weighted_point_le_energy hq.1 t).trans hb

omit hP in
/-- The full error is qualified before its norm is used in the absorption inequality. -/
theorem error_X0 (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.X0 ν (M.error B ν m f) :=
  X0_sub hCons hν hνL (selected_solution_X0 hCons hν hνL none hf)
    (selected_solution_X0 hCons hν hνL (some m) hf)

omit hP in
/-- Uniform energy bound for the sum of the same two complex solutions. -/
theorem solution_sum_energy (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.energy ν (M.solution B ν none f + M.solution B ν (some m) f) ≤
      4 * D14ell B ν * ‖f‖ := by
  have hc := selected_solution_X0 hCons hν hνL none hf
  have hd := selected_solution_X0 hCons hν hνL (some m) hf
  apply (energy_add_le hCons hν hνL hc hd).trans
  have hh := add_le_add (selected_solution_bound hCons hν hνL none hf)
    (selected_solution_bound hCons hν hνL (some m) hf)
  convert hh using 1 <;> ring

/-- The strong nonlinear source of the selected solution is uniformly quadratic. -/
theorem solution_source_bound {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.Source43Size ν (fun t => M.nonlinear (M.solution B ν none f t)) ≤
      8 * B.bound "C01_e" * D14ell B ν ^ 2 * ‖f‖ ^ 2 := by
  have hw := selected_solution_X0 hCons hν hνL none hf
  have hb := (energy_Source43_bound hP hν.le hw.1)
  have he := selected_solution_bound hCons hν hνL none hf
  have hn := energy_nonnegative hw.1
  have hl := (ell_positive B ν).le
  have hC : 0 ≤ B.bound "C01_e" := by unfold D01Budget.bound; positivity
  apply hb.2.trans
  calc
    2 * B.bound "C01_e" * M.energy ν (M.solution B ν none f) ^ 2 ≤
        2 * B.bound "C01_e" * (2 * D14ell B ν * ‖f‖) ^ 2 := by gcongr
    _ = _ := by ring

omit hP hCons hν hνL in
/-- The mesh power in the convolution estimate is stronger than the target mixed norm power. -/
theorem mesh_third_le_sixth (m : D05Mesh L κ) :
    m.h ^ (1 / 3 : ℝ) ≤ m.h ^ (1 / 6 : ℝ) := by
  apply Real.rpow_le_rpow_of_exponent_ge' (mesh_nonnegative m)
    (m.mesh_le.trans (min_le_left _ _)) (by norm_num)
  norm_num

/-- Qualified absorption inequality for the actual full error on the complex energy ball. -/
theorem error_Z_absorption (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.ZValid ν (M.error B ν m f) ∧
    M.Z ν (M.error B ν m f) ≤
      B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) * ‖f‖ +
      convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) *
        (8 * B.bound "C01_e" * D14ell B ν ^ 2 * ‖f‖ ^ 2) +
      ((1 + |D01p L|) * (B.bound "L05_d" ν * B.bound "C01_d") *
        (4 * D14ell B ν * ‖f‖)) * M.Z ν (M.error B ν m f) := by
  have hc := selected_solution_X0 hCons hν hνL none hf
  have hd := selected_solution_X0 hCons hν hνL (some m) hf
  have hs := X0_add hCons hν hνL hc hd
  have he := (energy_Z_bound hP (error_X0 hCons hν hνL m hf).1).1
  obtain ⟨hl, hlb⟩ := linearError_Z_bound hP hν hνL m f
  have hg := energy_Source43Valid hP hν.le hc.1
  obtain ⟨hk, hkb⟩ := Lconvolution_Z_bound hP hν hνL m hg
  obtain ⟨hq, hqb⟩ := feedback_Z_bound hP hCons hν hνL m he hs
  have hz := (Z_add_le (ZValid_neg hl) (ZValid_add (ZValid_neg hk) hq)).trans
    (add_le_add (le_refl _) (Z_add_le (ZValid_neg hk) hq))
  rw [Z_neg, Z_neg] at hz
  rw [← error_equation hP hCons hν hνL m hf] at hz
  refine ⟨he, hz.trans ?_⟩
  have hzn : 0 ≤ M.Z ν (M.error B ν m f) := by unfold Model.Z; positivity
  have hh := mesh_nonnegative m
  have hb : 0 ≤ convolutionConstant B ν := by unfold convolutionConstant D01Budget.bound; positivity
  have hdC : 0 ≤ B.bound "L05_d" ν * B.bound "C01_d" := by unfold D01Budget.bound; positivity
  have hb1 := mul_le_mul_of_nonneg_left (solution_source_bound hP hCons hν hνL hf)
    (show 0 ≤ convolutionConstant B ν * m.h ^ (1 / 3 : ℝ) by positivity)
  have hb2 := mul_le_mul_of_nonneg_left (solution_sum_energy hCons hν hνL m hf)
    (show 0 ≤ (1 + |D01p L|) * (B.bound "L05_d" ν * B.bound "C01_d") *
      M.Z ν (M.error B ν m f) by positivity)
  have hall := add_le_add hlb (add_le_add (hkb.trans hb1) (hqb.trans hb2))
  convert hall using 1 <;> ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ErrorIdentities.lean <==
import OrderingError.Spec11.Threads.T2.NonlinearSource
import OrderingError.Spec11.Threads.T2.StrongConvolution
import OrderingError.Spec11.Threads.T2.SolutionAlgebra

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : Premises M B) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- Subtracting the actual diagonal Duhamel terms yields the signed strong error convolution.
Every source is qualified before the weak/strong identification is used. -/
theorem diagonalDifference_identity (m : D05Mesh L κ) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Q ν none w w - M.Q ν (some m) z z =
      -M.Lconvolution m (fun t => M.nonlinear (w t)) +
        M.Q ν (some m) (w - z) (w + z) := by
  have hi := source_integrable hν (energy_Source43Valid hP hν.le hw.1)
  have hk : M.Q ν none w w - M.Q ν (some m) w w =
      -M.Lconvolution m (fun t => M.nonlinear (w t)) := by
    rw [Q_diagonal_formula hP hCons hν hνL none hw,
      Q_diagonal_formula hP hCons hν hνL (some m) hw,
      Lconvolution_eq_Kh_sub_K hP hi]
    simp only [neg_sub]
  calc
    _ = (M.Q ν none w w - M.Q ν (some m) w w) +
        (M.Q ν (some m) w w - M.Q ν (some m) z z) := by abel
    _ = _ := by rw [hk, Q_polarization hP hCons hν hνL (some m) hw hz]

/-- The ordering error of the same complex solutions satisfies the actual feedback equation. -/
theorem orderingError_equation (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.orderingError B ν m f =
      -M.Lconvolution m (fun t => M.nonlinear (M.solution B ν none f t)) +
      M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f) := by
  unfold Model.orderingError
  rw [share_eq_Q hCons hν hνL none hf, share_eq_Q hCons hν hνL (some m) hf]
  exact diagonalDifference_identity hP hCons hν hνL m
    (selected_solution_X0 hCons hν hνL none hf)
    (selected_solution_X0 hCons hν hνL (some m) hf)

/-- The full complex error equation is derived from the definitions and the actual mild formulas. -/
theorem error_equation (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.error B ν m f = -M.linearError m f +
      (-M.Lconvolution m (fun t => M.nonlinear (M.solution B ν none f t)) +
      M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f)) := by
  rw [← orderingError_equation hP hCons hν hνL m hf, ordering_identity]
  abel

/-- The actual quadratic coefficient has the same two-term difference decomposition. -/
theorem Dcoeff_equation (m : D05Mesh L κ) (f : M.H) :
    M.Dcoeff ν m f =
      -M.Lconvolution m (fun t => M.nonlinear (M.linearFlow none f t)) +
      M.Q ν (some m) (-M.linearError m f)
        (M.linearFlow none f + M.linearFlow (some m) f) := by
  have h := diagonalDifference_identity hP hCons hν hνL m
    (linearFlow_energy_bound hP hν hνL none f).1
    (linearFlow_energy_bound hP hν hνL (some m) f).1
  simpa only [Model.Dcoeff, Model.P2, Model.linearError, neg_sub] using h

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/Feedback.lean <==
import OrderingError.Spec11.Threads.T2.WeightedL2

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The square of the weighted ambient norm. -/
def weightedSquare (ν : ℝ) (f : M.Trajectory) (t : Time) : ℝ :=
  Real.exp (2 * ν * t) * ‖f t‖ ^ 2

/-- The squared Agmon factor, with both factors weighted. -/
def energyCross (ν : ℝ) (w : M.Trajectory) (t : Time) : ℝ :=
  Real.exp (2 * ν * t) * ‖w t‖ * M.d1 (w t)

/-- The canonical gradient norm is strongly measurable for an energy trajectory. -/
theorem gradient_measurable {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    AEStronglyMeasurable (fun t => M.d1 (w t)) timeMeasure :=
  (measurable_lift hw.2.2.1).norm

/-- The squared Agmon factor is strongly measurable. -/
theorem energyCross_measurable {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    AEStronglyMeasurable (energyCross ν w) timeMeasure :=
  (((Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable).mul
    hw.1.norm.aestronglyMeasurable).mul (gradient_measurable hw)

/-- The square of the Agmon factor has a qualified gradient majorant. -/
theorem energyCross_majorant {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) (t : Time) :
    energyCross ν w t ^ 2 ≤
      mass M ν w ^ 2 * (Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
  have hm : Real.exp (ν * t) * ‖w t‖ ≤ mass M ν w :=
    le_csSup (energy_range_bdd hw) (Set.mem_range_self t)
  have hs := pow_le_pow_left₀ (by positivity) hm 2
  have hb := mul_le_mul_of_nonneg_right hs
    (show 0 ≤ (Real.exp (ν * t) * M.d1 (w t)) ^ 2 from sq_nonneg _)
  dsimp only [energyCross]
  rw [show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
  convert hb using 1 <;> ring

/-- The Agmon factor belongs to the actual L2 space. -/
theorem energyCross_memLp {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    MemLp (energyCross ν w) 2 timeMeasure := by
  apply (memLp_two_iff_integrable_sq (energyCross_measurable hw)).2
  apply (hw.2.2.2.const_mul (mass M ν w ^ 2)).mono'
    ((energyCross_measurable hw).pow 2)
  exact Filter.Eventually.of_forall (fun t => by
    simpa only [Pi.pow_apply, Real.norm_eq_abs, abs_of_nonneg (sq_nonneg (energyCross ν w t))] using energyCross_majorant hw t)

/-- The second moment of the squared Agmon factor is bounded by energy to the fourth power. -/
theorem energyCross_integral {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    (∫ t, energyCross ν w t ^ 2 ∂timeMeasure) ≤ M.energy ν w ^ 4 := by
  have h := integral_mono_ae (energyCross_memLp hw).integrable_sq
    (hw.2.2.2.const_mul (mass M ν w ^ 2))
    (Filter.Eventually.of_forall (energyCross_majorant hw))
  rw [integral_const_mul] at h
  change (∫ t, energyCross ν w t ^ 2 ∂timeMeasure) ≤
    mass M ν w ^ 2 * slopeIntegral M ν w at h
  have hm := mass_nonnegative hw
  have hi := slopeIntegral_nonnegative (M := M) ν w
  calc
    _ ≤ _ := h
    _ ≤ M.energy ν w ^ 2 * M.energy ν w ^ 2 := by
      gcongr
      · exact (energy_components hw).1
      · exact slopeIntegral_le_energy_sq hw
    _ = _ := by ring

/-- The Z qualification gives L2 qualification of the squared weighted norm. -/
theorem weightedSquare_memLp {ν : ℝ} {f : M.Trajectory} (hf : M.ZValid ν f) :
    MemLp (weightedSquare ν f) 2 timeMeasure := by
  have he : Continuous (fun t : Time => Real.exp (2 * ν * t)) :=
    Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)
  apply (memLp_two_iff_integrable_sq (he.aestronglyMeasurable.mul (hf.1.norm.pow 2))).2
  convert hf.2 using 1
  ext t
  change (Real.exp (2 * ν * (t : ℝ)) * ‖f t‖ ^ 2) ^ 2 = _
  rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4,
    show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
  ring

/-- The square root of this L2 moment is exactly Z squared. -/
theorem weightedSquare_integral_root (ν : ℝ) (f : M.Trajectory) :
    (∫ t, weightedSquare ν f t ^ 2 ∂timeMeasure) ^ (1 / 2 : ℝ) = M.Z ν f ^ 2 := by
  have heq : (∫ t, weightedSquare ν f t ^ 2 ∂timeMeasure) =
      ∫ t : Time, Real.exp (4 * ν * t) * ‖f t‖ ^ 4 ∂timeMeasure := by
    apply integral_congr_ae
    exact Filter.Eventually.of_forall (fun t => by
      dsimp only [weightedSquare]
      rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4,
        show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
      ring)
  rw [heq, Model.Z, ← Real.rpow_natCast _ 2, ← Real.rpow_mul (integral_nonneg (fun _ => by positivity))]
  norm_num

/-- The weak source is strongly measurable using only the actual bounded bilinear extension. -/
theorem feedback_measurable {ν : ℝ} {f w : M.Trajectory}
    (hf : M.ZValid ν f) (hw : M.Energy ν w) :
    AEStronglyMeasurable (fun t => M.weakProduct (f t) (w t)) timeMeasure := by
  change AEStronglyMeasurable (fun t => M.FWeak (f t) (M.energySpace.ofH (w t))) timeMeasure
  exact ContinuousLinearMap.aestronglyMeasurable_comp₂
    (𝕜 := ℂ) (E := M.H) (F := M.energySpace.Space) (G := M.Weak)
    M.FWeak hf.1 (measurable_lift hw.2.2.1)

/-- The pointwise squared weak source is dominated by the two L2 factors. -/
theorem feedback_majorant (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    (f : M.Trajectory) {w : M.Trajectory} (hw : M.Energy ν w) :
    ∀ᵐ t : Time ∂timeMeasure,
      Real.exp (2 * ν * t) * ‖M.weakProduct (f t) (w t)‖ ^ 2 ≤
        B.bound "C01_d" ^ 2 * (weightedSquare ν f t * energyCross ν w t) := by
  filter_upwards [ae_member_of_lift hw.2.2.1] with t ht
  have h := hP.C01.d (f t) ((M.V 1).ofH (w t))
  rw [val_ofH (M.V 1) ht] at h
  have hs := pow_le_pow_left₀ (norm_nonneg (M.weakProduct (f t) (w t))) h 2
  have hx : (‖w t‖ ^ (1 / 2 : ℝ)) ^ 2 = ‖w t‖ := by
    rw [← Real.rpow_natCast _ 2, ← Real.rpow_mul (norm_nonneg _)]; norm_num
  have hd : (M.d1 (w t) ^ (1 / 2 : ℝ)) ^ 2 = M.d1 (w t) := by
    rw [← Real.rpow_natCast _ 2, ← Real.rpow_mul (show 0 ≤ M.d1 (w t) from norm_nonneg _)]; norm_num
  simp only [mul_pow, hx, hd] at hs
  have hwgt : 1 ≤ Real.exp (2 * ν * t) := Real.one_le_exp (by positivity)
  have hg : ‖w t‖ * M.d1 (w t) ≤ energyCross ν w t := by
    dsimp only [energyCross]
    nlinarith [mul_nonneg (norm_nonneg (w t)) (show 0 ≤ M.d1 (w t) from norm_nonneg _)]
  calc
    _ ≤ Real.exp (2 * ν * t) *
        (B.bound "C01_d" ^ 2 * ‖f t‖ ^ 2 * ‖w t‖ * M.d1 (w t)) :=
      mul_le_mul_of_nonneg_left hs (Real.exp_pos _).le
    _ = B.bound "C01_d" ^ 2 * weightedSquare ν f t * (‖w t‖ * M.d1 (w t)) := by
      dsimp only [weightedSquare]; ring
    _ ≤ _ := by
      simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hg
        (show 0 ≤ B.bound "C01_d" ^ 2 * weightedSquare ν f t by unfold weightedSquare; positivity)

/-- Qualification for the product source is obtained before forming its Lp class. -/
theorem feedback_ProductSource (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    {f w : M.Trajectory} (hf : M.ZValid ν f) (hw : M.Energy ν w) :
    M.ProductSource ν f w := by
  unfold Model.ProductSource
  apply weighted_memLp_two (M := M) (E := M.Weak) (ν := ν) (feedback_measurable hf hw)
  have hi := (weightedSquare_memLp hf).integrable_mul (energyCross_memLp hw)
  apply (hi.const_mul (B.bound "C01_d" ^ 2)).mono' _
  · filter_upwards [feedback_majorant hP hν f hw] with t ht
    simpa only [Pi.mul_apply, Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤
      Real.exp (2 * ν * (t : ℝ)) * ‖M.weakProduct (f t) (w t)‖ ^ 2)] using ht
  · exact ((Real.continuous_exp.comp
      (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable).mul
        ((feedback_measurable hf hw).norm.pow 2)

/-- The guarded product class is the class of the actual source. -/
theorem productClass_eq {ν : ℝ} {f w : M.Trajectory} (h : MemLp (fun t => M.weakProduct (f t) (w t)) 2 (M.weightedMeasure ν)) :
    M.productClass ν f w = h.toLp (fun t => M.weakProduct (f t) (w t)) := by
  have hh : M.ProductSource ν f w := h
  simp only [Model.productClass, hh, dite_true]

                                                     
                                     
theorem feedback_bound (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    {f w : M.Trajectory} (hf : M.ZValid ν f) (hw : M.Energy ν w) :
    M.ProductSource ν f w ∧
    ‖M.productClass ν f w‖ ≤ B.bound "C01_d" * M.Z ν f * M.energy ν w := by
  have hprod : MemLp (fun t => M.weakProduct (f t) (w t)) 2 (M.weightedMeasure ν) :=
    feedback_ProductSource hP hν hf hw
  refine ⟨hprod, ?_⟩
  have ha := weightedSquare_memLp hf
  have hb := energyCross_memLp hw
  have hi := integral_mono_ae
    ((weighted_square_integrable (M := M) (E := M.Weak) ν _).1
      ((memLp_two_iff_integrable_sq_norm (F := M.Weak) hprod.aestronglyMeasurable).1 hprod))
    ((ha.integrable_mul hb).const_mul (B.bound "C01_d" ^ 2))
    (feedback_majorant hP hν f hw)
  rw [← weighted_toLp_norm_sq (E := M.Weak) hprod, ← productClass_eq hprod, integral_const_mul] at hi
  have hholder := integral_mul_le_Lp_mul_Lq_of_nonneg
    (f := weightedSquare ν f) (g := energyCross ν w)
    (show Real.HolderConjugate 2 2 by constructor <;> norm_num)
    (Filter.Eventually.of_forall (fun t : Time => by unfold weightedSquare; positivity))
    (Filter.Eventually.of_forall (fun t : Time => by unfold energyCross Model.d1 D03Subspace.size; positivity))
    (by simpa using ha) (by simpa using hb)
  norm_num only [Real.rpow_two] at hholder
  rw [weightedSquare_integral_root] at hholder
  have hbroot : (∫ t, energyCross ν w t ^ 2 ∂timeMeasure) ^ (1 / 2 : ℝ) ≤
      M.energy ν w ^ 2 := by
    have h := Real.rpow_le_rpow (integral_nonneg (fun _ => sq_nonneg _))
      (energyCross_integral hw) (by norm_num : (0 : ℝ) ≤ 1 / 2)
    have he := energy_nonnegative hw
    have hid : (M.energy ν w ^ 4) ^ (1 / 2 : ℝ) = M.energy ν w ^ 2 := by
      rw [← Real.rpow_natCast _ 4, ← Real.rpow_mul he]; norm_num
    exact h.trans_eq hid
  have hsq : ‖M.productClass ν f w‖ ^ 2 ≤
      (B.bound "C01_d" * M.Z ν f * M.energy ν w) ^ 2 := by
    calc
      _ ≤ _ := hi
      _ ≤ B.bound "C01_d" ^ 2 * (M.Z ν f ^ 2 *
          (∫ t, energyCross ν w t ^ 2 ∂timeMeasure) ^ (1 / 2 : ℝ)) :=
        mul_le_mul_of_nonneg_left hholder (sq_nonneg _)
      _ ≤ B.bound "C01_d" ^ 2 * (M.Z ν f ^ 2 * M.energy ν w ^ 2) := by gcongr
      _ = _ := by ring
  have hz : 0 ≤ M.Z ν f := by unfold Model.Z; positivity
  have hc : 0 ≤ B.bound "C01_d" := by unfold D01Budget.bound; positivity
  have he := energy_nonnegative hw
  nlinarith [norm_nonneg (M.productClass ν f w), mul_nonneg (mul_nonneg hc hz) he]

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/FirstQuadraticBlocks.lean <==
import OrderingError.Spec11.Threads.T2.QuadraticDecomposition
import OrderingError.Spec11.Threads.T2.QuadraticWeightedPoints
import OrderingError.Spec11.Threads.T2.QuadraticMoments

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The delay in the early half is positive and at least half the target time. -/
theorem early_delay {t s : Time} (ht : 0 < t) (hs : s ≤ t / 2) :
    s ≤ t ∧ 0 < t - s ∧ t / 2 ≤ t - s := by
  have hhalf : t / 2 < t := div_lt_self ht (by norm_num)
  have hst := hs.trans hhalf.le
  refine ⟨hst, tsub_pos_iff_lt.mpr (hs.trans_lt hhalf), ?_⟩
  apply NNReal.coe_le_coe.mp
  rw [NNReal.coe_sub hst]
  have hs' : (s : ℝ) ≤ (t : ℝ) / 2 := by exact_mod_cast hs
  norm_num only [NNReal.coe_div, NNReal.coe_ofNat]
  linarith

/-- Early I1 uses the pointwise error map and the globally integrable strong source. -/
theorem first_early_point (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t s : Time} (ht : 0 < t) (hs : s ≤ t / 2) :
    Real.exp (ν * t) * ‖quadraticI1 M m f t s‖ ≤
      (quadraticLinearConstant B ν * m.h * (2 : ℝ) ^ (3 / 2 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)) *
        (Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖) := by
  obtain ⟨hst, hr, hhalf⟩ := early_delay ht hs
  have hb := linearError_weighted_singular hP hν hνL m
    (M.nonlinear (M.linearFlow none f s)) hr
  have hp := tw_power_half ht hhalf (by norm_num : (0 : ℝ) ≤ 3 / 2)
  have hC : 0 ≤ quadraticLinearConstant B ν := by unfold quadraticLinearConstant D01Budget.bound; positivity
  have hh := mesh_nonnegative m
  simp only [quadraticI1, norm_neg]
  rw [weight_split ν hst]
  calc
    _ = Real.exp (ν * (s : ℝ)) *
        (Real.exp (ν * (t - s : Time)) * ‖M.linearError m (M.nonlinear (M.linearFlow none f s)) (t - s)‖) := by ring
    _ ≤ Real.exp (ν * (s : ℝ)) * (quadraticLinearConstant B ν * m.h *
        D01tw (t - s) ^ (-3 / 2 : ℝ) * ‖M.nonlinear (M.linearFlow none f s)‖) :=
      mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
    _ ≤ Real.exp (ν * (s : ℝ)) * (quadraticLinearConstant B ν * m.h *
        ((2 : ℝ) ^ (3 / 2 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)) * ‖M.nonlinear (M.linearFlow none f s)‖) := by
      gcongr
      convert hp using 1 <;> norm_num
    _ = _ := by ring

/-- Late I1 uses the actual scalar L1 kernel and a positive-time quadratic source bound. -/
theorem first_late_point (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t s : Time} (ht : 0 < t) (hs : t / 2 < s) (hst : s ≤ t) :
    Real.exp (ν * t) * ‖quadraticI1 M m f t s‖ ≤
      (B.bound "C01_c" * quadraticGradientConstant B ^ 2 * (2 : ℝ) ^ (3 / 2 : ℝ) *
        D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2) * M.Lambda ν m (t - s) := by
  have hs0 : 0 < s := (show 0 ≤ t / 2 from zero_le).trans_lt hs
  have hb := linear_nonlinear_weighted_bound hP hν.le hνL.le f hs0
  have hp := tw_power_half ht hs.le (by norm_num : (0 : ℝ) ≤ 3 / 2)
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hK : 0 ≤ M.Lambda ν m (t - s) := by unfold Model.Lambda; positivity
  have hg := causal_weighted_bound (M := M) ν m
    (fun s => M.nonlinear (M.linearFlow none f s)) hst
  rw [Lmap_apply hP] at hg
  simp only [quadraticI1, norm_neg]
  apply hg.trans
  change M.Lambda ν m (t - s) * (Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖) ≤ _
  calc
    _ ≤ M.Lambda ν m (t - s) * (B.bound "C01_c" * quadraticGradientConstant B ^ 2 *
        D01tw s ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2) := mul_le_mul_of_nonneg_left hb hK
    _ ≤ M.Lambda ν m (t - s) * (B.bound "C01_c" * quadraticGradientConstant B ^ 2 *
        ((2 : ℝ) ^ (3 / 2 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)) * ‖f‖ ^ 2) := by
      gcongr
      convert hp using 1 <;> norm_num
    _ = _ := by ring

/-- The continuous linear quadratic source is qualified in weighted L1 with a uniform budget. -/
theorem linear_source_L1 (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (f : M.H) :
    Integrable (fun s : Time => Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖) timeMeasure ∧
    (∫ s : Time, Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖ ∂timeMeasure) ≤
      B.bound "C01_c" * D14ell B ν ^ 2 * ‖f‖ ^ 2 := by
  obtain ⟨he, heb⟩ := linearFlow_energy_bound hP hν hνL none f
  obtain ⟨hi, hb⟩ := nonlinear_weighted_L1_bound hP hν.le he.1
  refine ⟨hi, hb.trans ?_⟩
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hn := energy_nonnegative he.1
  calc
    _ ≤ B.bound "C01_c" * (D14ell B ν * ‖f‖) ^ 2 := by gcongr
    _ = _ := by ring

def firstEarlyConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  quadraticLinearConstant B ν * (2 : ℝ) ^ (3 / 2 : ℝ) * B.bound "C01_c" * D14ell B ν ^ 2
def firstLateConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "C01_c" * quadraticGradientConstant B ^ 2 * (2 : ℝ) ^ (3 / 2 : ℝ) * B.bound "L12_d" ν 1

/-- The first early actual integral is O(h t_wedge^(-3/2)). -/
theorem first_early_bound (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in Iic (t / 2), quadraticI1 M m f t s ∂timeMeasure‖) ≤
      ENNReal.ofReal (firstEarlyConstant B ν * m.h * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2) := by
  obtain ⟨hi, hb⟩ := linear_source_L1 hP hν hνL f
  let A := quadraticLinearConstant B ν * m.h * (2 : ℝ) ^ (3 / 2 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)
  have hh := mesh_nonnegative m
  have htw := (tw_positive ht).le
  have hA : 0 ≤ A := by unfold A quadraticLinearConstant D01Budget.bound; positivity
  have hmono := (weighted_setIntegral_bound (quadraticI1 M m f t) ν t (Iic (t / 2))).trans
    (lintegral_mono_ae (show ∀ᵐ s ∂timeMeasure.restrict (Iic (t / 2)),
      ENNReal.ofReal (Real.exp (ν * t) * ‖quadraticI1 M m f t s‖) ≤
      ENNReal.ofReal A * ENNReal.ofReal (Real.exp (ν * s) * ‖M.nonlinear (M.linearFlow none f s)‖) from by
        filter_upwards [self_mem_ae_restrict measurableSet_Iic] with s hs
        rw [← ENNReal.ofReal_mul hA]
        exact ENNReal.ofReal_le_ofReal (first_early_point hP hν hνL m f ht hs)))
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top] at hmono
  have hglobal : (∫⁻ s in Iic (t / 2), ENNReal.ofReal (Real.exp (ν * s) *
      ‖M.nonlinear (M.linearFlow none f s)‖) ∂timeMeasure) ≤
      ENNReal.ofReal (B.bound "C01_c" * D14ell B ν ^ 2 * ‖f‖ ^ 2) := by
    apply (lintegral_mono' Measure.restrict_le_self le_rfl).trans
    rw [← ofReal_integral_eq_lintegral_ofReal hi (Filter.Eventually.of_forall (fun _ => by positivity))]
    exact ENNReal.ofReal_le_ofReal hb
  apply (hmono.trans (mul_le_mul' le_rfl hglobal)).trans_eq
  rw [← ENNReal.ofReal_mul hA]
  congr 1
  unfold A firstEarlyConstant
  ring

/-- The first late actual integral is O(h^(2/3) t_wedge^(-3/2)). -/
theorem first_late_bound (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in Ioc (t / 2) t, quadraticI1 M m f t s ∂timeMeasure‖) ≤
      ENNReal.ofReal (firstLateConstant B ν * m.h ^ (2 / 3 : ℝ) * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2) := by
  let A := B.bound "C01_c" * quadraticGradientConstant B ^ 2 * (2 : ℝ) ^ (3 / 2 : ℝ) *
    D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2
  have htw := (tw_positive ht).le
  have hA : 0 ≤ A := by unfold A D01Budget.bound; positivity
  have hmono := (weighted_setIntegral_bound (quadraticI1 M m f t) ν t (Ioc (t / 2) t)).trans
    (lintegral_mono_ae (show ∀ᵐ s ∂timeMeasure.restrict (Ioc (t / 2) t),
      ENNReal.ofReal (Real.exp (ν * t) * ‖quadraticI1 M m f t s‖) ≤
      ENNReal.ofReal A * ENNReal.ofReal (M.Lambda ν m (t - s)) from by
        filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with s hs
        rw [← ENNReal.ofReal_mul hA]
        exact ENNReal.ofReal_le_ofReal (first_late_point hP hν hνL m f ht hs.1 hs.2)))
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top] at hmono
  have hreflect := time_reflect_lintegral_le (fun s => ENNReal.ofReal (M.Lambda ν m s)) t
    (S := Ioc (t / 2) t) measurableSet_Ioc (fun _ hs => hs.2)
  have hkernel := kernel_root_moment hP hν hνL m (p := 1) (by simp)
  norm_num only [one_div_one, ENNReal.rpow_one, show (2 / (3 * 1) : ℝ) = 2 / 3 by norm_num] at hkernel
  apply (hmono.trans (mul_le_mul' le_rfl (hreflect.trans hkernel))).trans_eq
  rw [← ENNReal.ofReal_mul hA]
  congr 1
  unfold A firstLateConstant
  ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/KernelHolder.lean <==
import OrderingError.Spec11.Threads.T2.ConvolutionBounds

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u

/-- Two applications of Cauchy--Schwarz give the L1/L2 kernel interpolation needed
for the early quadratic difference. No operator-valued measurability is involved. -/
theorem kernel_half_holder {α : Type u} [MeasurableSpace α] {μ : Measure α}
    {k b : α → ℝ≥0∞} (hk : AEMeasurable k μ) (hb : AEMeasurable b μ) :
    (∫⁻ s, k s * b s ^ (1 / 2 : ℝ) ∂μ) ≤
      (∫⁻ s, k s ∂μ) ^ (1 / 2 : ℝ) *
      (∫⁻ s, k s ^ (2 : ℝ) ∂μ) ^ (1 / 4 : ℝ) *
      (∫⁻ s, b s ^ (2 : ℝ) ∂μ) ^ (1 / 4 : ℝ) := by
  have h1 := ENNReal.lintegral_mul_norm_pow_le hk (hk.mul hb)
    (by norm_num : (0 : ℝ) ≤ 1 / 2) (by norm_num : (0 : ℝ) ≤ 1 / 2)
    (by norm_num : (1 / 2 : ℝ) + 1 / 2 = 1)
  have he : (fun s => k s ^ (1 / 2 : ℝ) * (k s * b s) ^ (1 / 2 : ℝ)) =
      (fun s => k s * b s ^ (1 / 2 : ℝ)) := by
    funext s
    rw [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 2),
      ← mul_assoc, ← ENNReal.rpow_add_of_nonneg (1 / 2) (1 / 2) (by norm_num : (0 : ℝ) ≤ 1 / 2)
        (by norm_num : (0 : ℝ) ≤ 1 / 2)]
    norm_num
  simp only [Pi.mul_apply] at h1
  rw [he] at h1
  have h2 := ENNReal.lintegral_mul_le_Lp_mul_Lq μ
    (show Real.HolderConjugate 2 2 from Real.holderConjugate_iff.mpr ⟨by norm_num, by norm_num⟩) hk hb
  have h3 := ENNReal.rpow_le_rpow h2 (by norm_num : (0 : ℝ) ≤ 1 / 2)
  have h4 := h1.trans (mul_le_mul' le_rfl h3)
  simpa only [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 2),
    ← ENNReal.rpow_mul, show (1 / 2 : ℝ) * (1 / 2) = 1 / 4 by norm_num,
    mul_assoc] using h4

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/Lemma413.lean <==
import OrderingError.Spec11.Threads.T2.Feedback
import OrderingError.Spec11.Threads.T2.ConvolutionBounds

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A common Lemma 4.13 constant selected before the model and the mesh. -/
def lemma413Constant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  1 + |D01p L| + 2 * B.bound "C01_e" + B.bound "C01_d" +
    B.bound "L12_d" ν 4 + convolutionConstant B ν

/-- Positivity of the calibrated common constant. -/
theorem lemma413Constant_positive (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 < lemma413Constant L B ν := by
  unfold lemma413Constant convolutionConstant D01Budget.bound
  positivity

/-- Every separately proved endpoint constant is below the common budget. -/
theorem lemma413Constant_bounds (L : ℝ) (B : D01Budget) (ν : ℝ) :
    (1 + |D01p L| ≤ lemma413Constant L B ν) ∧
    (2 * B.bound "C01_e" ≤ lemma413Constant L B ν) ∧
    (B.bound "C01_d" ≤ lemma413Constant L B ν) ∧
    (B.bound "L12_d" ν 4 ≤ lemma413Constant L B ν) ∧
    convolutionConstant B ν ≤ lemma413Constant L B ν := by
  have he : 0 ≤ B.bound "C01_e" := by unfold D01Budget.bound; positivity
  have hd : 0 ≤ B.bound "C01_d" := by unfold D01Budget.bound; positivity
  have hk : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have hc : 0 ≤ convolutionConstant B ν := by unfold convolutionConstant D01Budget.bound; positivity
  have hp := abs_nonneg (D01p L)
  unfold lemma413Constant
  exact ⟨by linarith, by linarith, by linarith, by linarith, by linarith⟩

                                                                                                   
                                                                                  
                                                       
                                                                        
theorem prove_Lemma413 (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) :
    Lemma413 M ν (lemma413Constant L B ν) := by
  obtain ⟨hCZ, hCS, hCF, hCK, hCC⟩ := lemma413Constant_bounds L B ν
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro w hw
    obtain ⟨hZ, hZb⟩ := energy_Z_bound hP hw.1
    obtain ⟨hS, hSb⟩ := energy_Source43_bound hP hν.le hw.1
    refine ⟨hZ, hZb.trans ?_, hS, hSb.trans ?_⟩
    · exact mul_le_mul_of_nonneg_right hCZ (energy_nonnegative hw.1)
    · exact mul_le_mul_of_nonneg_right hCS (sq_nonneg _)
  · intro f w hf hw
    obtain ⟨hS, hSb⟩ := feedback_bound hP hν.le hf hw.1
    refine ⟨hS, hSb.trans ?_⟩
    have hz : 0 ≤ M.Z ν f := by unfold Model.Z; positivity
    exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hCF hz)
      (energy_nonnegative hw.1)
  · intro m f
    have hh := mesh_nonnegative m
    obtain ⟨hZ, hZb⟩ := linearError_Z_bound hP hν hνL m f
    refine ⟨hZ, hZb.trans ?_⟩
    exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hCK (by positivity))
      (norm_nonneg _)
  · intro m g hg
    have hh := mesh_nonnegative m
    obtain ⟨hZ, hZb⟩ := Lconvolution_Z_bound hP hν hνL m hg
    have hs : 0 ≤ M.Source43Size ν g := by unfold Model.Source43Size; positivity
    refine ⟨hZ, hZb.trans ?_, Lconvolution_continuous hP hν m hg, ?_⟩
    · exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hCC (by positivity)) hs
    · intro t
      apply (Lconvolution_point_bound hP hν hνL m hg t).trans
      exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hCK (by positivity)) hs

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/LinearEnergy.lean <==
import OrderingError.Spec11.Threads.T2.ProductAlgebra

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

/-- The fixed pivot embedding sends zero to zero. -/
theorem iota_zero (M : Model.{u} L κ) : M.iota 0 = 0 := by
  simp [Model.iota]

/-- Zero is a qualified actual strong source for every exponential rate. -/
theorem strongSource_zero (ν : ℝ) : M.StrongSource ν 0 := by
  refine ⟨aestronglyMeasurable_const, fun _ => ?_, ?_⟩
  · exact integrable_zero _ _ _
  · simp only [Pi.zero_apply, iota_zero]
    exact MemLp.zero (ε := M.Weak) (p := 2) (μ := M.weightedMeasure ν)

/-- The guarded Lp source class of zero is zero. -/
theorem sourceClass_zero (ν : ℝ) : M.sourceClass ν 0 = 0 := by
  classical
  unfold Model.sourceClass
  simp only [Pi.zero_apply, iota_zero]
  split
  · exact MemLp.toLp_zero _
  · rfl

/-- The actual continuous Duhamel formula sends zero to zero. -/
theorem Kstrong_zero : M.Kstrong (0 : M.Trajectory) = 0 := by
  funext t
  simp [Model.Kstrong]

/-- The actual finite-dimensional dual norm of zero is zero. -/
theorem minusNorm_zero (hP : Premises M B) (m : D05Mesh L κ) : M.minusNorm m 0 = 0 := by
  exact le_antisymm (by simpa only [norm_zero, mul_zero] using minusNorm_le_pnorm hP (0 : M.X m))
    (minusNorm_nonneg hP _)

/-- Zero qualifies for the prescribed finite-dimensional weak forcing estimate. -/
theorem discreteWeakSource_zero (hP : Premises M B) (ν : ℝ) (m : D05Mesh L κ) :
    M.DiscreteWeakSource ν m 0 := by
  refine ⟨aestronglyMeasurable_const, ?_⟩
  simp only [Pi.zero_apply, minusNorm_zero hP, zero_pow (by decide : 2 ≠ 0), mul_zero]
  exact integrable_zero _ _ _

/-- The qualified zero source has zero discrete weak size. -/
theorem discreteWeakSize_zero (hP : Premises M B) (ν : ℝ) (m : D05Mesh L κ) :
    M.DiscreteWeakSize ν m 0 = 0 := by
  simp [Model.DiscreteWeakSize, minusNorm_zero hP]

                                                                       
                                                                            
theorem linearFlow_energy_bound (hP : Premises M B) {ν : ℝ} (hν : 0 < ν)
    (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ)) (f : M.H) :
    M.X0 ν (M.linearFlow d f) ∧ M.energy ν (M.linearFlow d f) ≤ D14ell B ν * ‖f‖ := by
  cases d with
  | none =>
    have h := hP.L03.c ν hν hνL f 0 (strongSource_zero ν)
    dsimp only at h
    rw [Kstrong_zero, add_zero, sourceClass_zero, norm_zero, add_zero] at h
    exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_right (le_max_left _ _) (norm_nonneg _))⟩
  | some m =>
    have h := hP.L05.d ν hν hνL m (M.Pi m f) 0 (discreteWeakSource_zero hP ν m)
    have he : M.DiscreteForced m (M.Pi m f) 0 = M.linearFlow (some m) f := by
      funext t
      simp [Model.DiscreteForced, Model.linearFlow, Model.flowh]
    rw [he, discreteWeakSize_zero hP, add_zero] at h
    refine ⟨h.1, h.2.trans ?_⟩
    exact (mul_le_mul_of_nonneg_left (projection_contract hP m f)
      (show 0 ≤ B.bound "L05_d" ν by unfold D01Budget.bound; positivity)).trans
      (mul_le_mul_of_nonneg_right (le_max_right _ _) (norm_nonneg _))

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/LinearKernel.lean <==
import OrderingError.Spec11.Threads.T2.SourceBounds

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The specified orthogonality gives contractivity of the actual projection. -/
theorem projection_contract (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    ‖M.Pi m f‖ ≤ ‖f‖ := by
  have h := hP.L04.a.1 m f (M.Pi m f)
  rw [inner_sub_right, sub_eq_zero] at h
  change inner ℂ (M.project m f) f = inner ℂ (M.project m f) (M.project m f) at h
  have hn := norm_inner_le_norm (𝕜 := ℂ) (M.project m f) f
  rw [h, ← inner_self_re_eq_norm, inner_self_eq_norm_sq] at hn
  change ‖M.Pi m f‖ ^ 2 ≤ ‖M.Pi m f‖ * ‖f‖ at hn
  nlinarith [norm_nonneg (M.Pi m f), norm_nonneg f]

/-- The deterministic bounded projection agrees with the given orthogonal map. -/
theorem PiCLM_apply (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    M.PiCLM m f = M.Pi m f := by
  have hb : ∃ C : ℝ, ∀ f, ‖M.Pi m f‖ ≤ C * ‖f‖ :=
    ⟨1, fun f => by simpa only [one_mul] using projection_contract hP m f⟩
  rw [Model.PiCLM, dite_eq_left hb]
  rfl

/-- The kernel is the actual difference of linear trajectories. -/
theorem Lmap_apply (hP : Premises M B) (m : D05Mesh L κ) (t : Time) (f : M.H) :
    M.Lmap m t f = M.linearError m f t := by
  simp only [Model.Lmap, sub_apply, ContinuousLinearMap.comp_apply,
    PiCLM_apply hP, Model.linearError, Model.linearFlow, Pi.sub_apply, Model.flowh]
  rfl

/-- Both actual linear trajectories are continuous at zero and on the half-line. -/
theorem linearError_continuous (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    Continuous (M.linearError m f) := by
  exact ((M.X m).subtypeL.continuous.comp
    ((hP.L05.a m).2.2.2.2.2.1 (M.Pi m f))).sub
    (hP.L01.b.2.2.1.2.2 f)

/-- Pointwise domination uses the norm of the same operator, with no representation premise. -/
theorem linearError_kernel_bound (hP : Premises M B) (ν : ℝ)
    (m : D05Mesh L κ) (f : M.H) (t : Time) :
    Real.exp (ν * t) * ‖M.linearError m f t‖ ≤ M.Lambda ν m t * ‖f‖ := by
  rw [← Lmap_apply hP, Model.Lambda, mul_assoc]
  exact mul_le_mul_of_nonneg_left ((M.Lmap m t).le_opNorm f) (Real.exp_pos _).le

/-- The fourth-power integrable kernel majorizes the actual weighted trajectory. -/
theorem linearError_fourth_majorant (hP : Premises M B) (ν : ℝ)
    (m : D05Mesh L κ) (f : M.H) (t : Time) :
    Real.exp (4 * ν * t) * ‖M.linearError m f t‖ ^ 4 ≤
      ‖f‖ ^ 4 * M.Lambda ν m t ^ (4 : ℝ) := by
  have h := pow_le_pow_left₀ (by positivity : 0 ≤ Real.exp (ν * t) *
    ‖M.linearError m f t‖) (linearError_kernel_bound hP ν m f t) 4
  rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4,
    show M.Lambda ν m t ^ (4 : ℝ) = M.Lambda ν m t ^ (4 : ℕ) from Real.rpow_natCast _ 4]
  nlinarith [h]

/-- The actual initial linear error has a finite weighted fourth-power integral. -/
theorem linearError_ZValid (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.ZValid ν (M.linearError m f) := by
  have hc := linearError_continuous hP m f
  have hpow : Continuous (fun t : Time => Real.exp (4 * ν * t) *
      ‖M.linearError m f t‖ ^ 4) :=
    (Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul
      (hc.norm.pow 4)
  refine ⟨hc.aestronglyMeasurable, ?_⟩
  apply (((hP.L12.d ν hν hνL m).2 4 (by simp)).1.const_mul (‖f‖ ^ 4)).mono'
    hpow.aestronglyMeasurable
  exact Filter.Eventually.of_forall (fun t => by
    simpa only [Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤
      Real.exp (4 * ν * (t : ℝ)) * ‖M.linearError m f t‖ ^ 4)] using
      linearError_fourth_majorant hP ν m f t)

                                                  
                                                                                           
theorem linearError_Z_bound (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.ZValid ν (M.linearError m f) ∧
    M.Z ν (M.linearError m f) ≤ B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) * ‖f‖ := by
  have hvalid := linearError_ZValid hP hν hνL m f
  have hkernel := (hP.L12.d ν hν hνL m).2 4 (by simp)
  refine ⟨hvalid, ?_⟩
  have hi := integral_mono_ae hvalid.2 (hkernel.1.const_mul (‖f‖ ^ 4))
    (Filter.Eventually.of_forall (linearError_fourth_majorant hP ν m f))
  rw [integral_const_mul] at hi
  have hroot := Real.rpow_le_rpow (integral_nonneg (fun _ => by positivity))
    hi (by norm_num : (0 : ℝ) ≤ 1 / 4)
  change M.Z ν (M.linearError m f) ≤ _ at hroot
  have hI : 0 ≤ ∫ t : Time, M.Lambda ν m t ^ (4 : ℝ) ∂timeMeasure :=
    integral_nonneg (fun _ => by unfold Model.Lambda; positivity)
  have hfroot : (‖f‖ ^ 4) ^ (1 / 4 : ℝ) = ‖f‖ := by
    simpa [one_div] using Real.pow_rpow_inv_natCast (norm_nonneg f) (by norm_num : (4 : ℕ) ≠ 0)
  rw [Real.mul_rpow (by positivity) hI, hfroot] at hroot
  have hk : (∫ t : Time, M.Lambda ν m t ^ (4 : ℝ) ∂timeMeasure) ^ (1 / 4 : ℝ) ≤
      B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) := by
    convert hkernel.2 using 1; norm_num
  exact hroot.trans ((mul_le_mul_of_nonneg_left hk (norm_nonneg f)).trans_eq (mul_comm _ _))

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/MixedStrongSource.lean <==
import OrderingError.Spec11.Threads.T2.StrongProductAlgebra

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The actual source norm vanishes at the zero trajectory. -/
theorem Source43Size_zero (ν : ℝ) : M.Source43Size ν 0 = 0 := by
  simp [Model.Source43Size]

/-- Homogeneous balancing of polarization gives the genuine bilinear strong-source estimate. -/
theorem mixed_Source43_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Source43Valid ν (fun t => M.product (w t) (z t)) ∧
    M.Source43Size ν (fun t => M.product (w t) (z t)) ≤
      4 * B.bound "C01_e" * M.energy ν w * M.energy ν z := by
  refine ⟨mixed_Source43Valid hP hCons hν hνL hw hz, ?_⟩
  by_cases hw0 : M.energy ν w = 0
  · have he : w = 0 := ((energy_laws hCons hν hνL).2.2.1 w hw).2.mp hw0
    rw [hw0, mul_zero, zero_mul]
    subst w
    simpa [Model.Source43Size, product_zero_left]
  by_cases hz0 : M.energy ν z = 0
  · have he : z = 0 := ((energy_laws hCons hν hνL).2.2.1 z hz).2.mp hz0
    rw [hz0, mul_zero]
    subst z
    simpa [Model.Source43Size, product_zero_right]
  have hew : 0 < M.energy ν w := (energy_nonnegative hw.1).lt_of_ne' hw0
  have hez : 0 < M.energy ν z := (energy_nonnegative hz.1).lt_of_ne' hz0
  let a : ℂ := (M.energy ν w : ℂ)
  let b : ℂ := (M.energy ν z : ℂ)
  let w' : M.Trajectory := a⁻¹ • w
  let z' : M.Trajectory := b⁻¹ • z
  have ha : a ≠ 0 := by
    dsimp only [a]
    exact_mod_cast hw0
  have hb : b ≠ 0 := by
    dsimp only [b]
    exact_mod_cast hz0
  have hw' : M.X0 ν w' := X0_smul hCons hν hνL hw a⁻¹
  have hz' : M.X0 ν z' := X0_smul hCons hν hνL hz b⁻¹
  have hwa : M.energy ν w' = 1 := by
    rw [energy_smul hCons hν hνL hw]
    simp only [a, norm_inv, Complex.norm_real, Real.norm_of_nonneg hew.le, inv_mul_cancel₀ hw0]
  have hzb : M.energy ν z' = 1 := by
    rw [energy_smul hCons hν hνL hz]
    simp only [b, norm_inv, Complex.norm_real, Real.norm_of_nonneg hez.le, inv_mul_cancel₀ hz0]
  have hprod := mixed_Source43Valid hP hCons hν hνL hw' hz'
  have hbound := mixed_Source43_sum_bound hP hCons hν hνL hw' hz'
  rw [hwa, hzb] at hbound
  have heq : (fun t => M.product (w t) (z t)) =ᵐ[timeMeasure]
      (a * b) • (fun t => M.product (w' t) (z' t)) := by
    filter_upwards [ae_member_of_lift hw.1.2.2.1,
      ae_member_of_lift hz.1.2.2.1] with t ht hs
    dsimp only [w', z', Pi.smul_apply]
    rw [product_smul_left M a⁻¹ ht, product_smul_right M b⁻¹ hs,
      smul_smul, smul_smul]
    have hc : a * b * a⁻¹ * b⁻¹ = 1 := by field_simp
    rw [hc, one_smul]
  rw [Source43Size_congr ν heq, Source43Size_smul hprod]
  have hn : ‖a * b‖ = M.energy ν w * M.energy ν z := by
    rw [norm_mul]
    simp only [a, b, Complex.norm_real, Real.norm_of_nonneg hew.le, Real.norm_of_nonneg hez.le]
  rw [hn]
  have hh := mul_le_mul_of_nonneg_left hbound (mul_nonneg hew.le hez.le)
  convert hh using 1 <;> ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/MixedZ.lean <==
import OrderingError.Spec11.Threads.T2.Basic

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The supremum component of the qualified energy norm. -/
def mass (M : Model.{u} L κ) (ν : ℝ) (w : M.Trajectory) : ℝ :=
  sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖))

/-- The integral component before taking its square root. -/
def slopeIntegral (M : Model.{u} L κ) (ν : ℝ) (w : M.Trajectory) : ℝ :=
  ∫ t : Time, Real.exp (2 * ν * t) * M.d1 (w t) ^ 2 ∂timeMeasure

/-- The supremum is nonnegative once its defining range is bounded. -/
theorem mass_nonnegative {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    0 ≤ mass M ν w :=
  (show 0 ≤ Real.exp (ν * (0 : Time)) * ‖w 0‖ by positivity).trans
    (le_csSup (energy_range_bdd hw) (Set.mem_range_self (0 : Time)))

/-- Positivity of the actual gradient integral. -/
theorem slopeIntegral_nonnegative (ν : ℝ) (w : M.Trajectory) :
    0 ≤ slopeIntegral M ν w :=
  integral_nonneg (fun _ => mul_nonneg (Real.exp_pos _).le (sq_nonneg _))

/-- The two energy components are separately controlled by their sum. -/
theorem energy_components {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    mass M ν w ≤ M.energy ν w ∧
    Real.sqrt (slopeIntegral M ν w) ≤ M.energy ν w := by
  exact ⟨le_add_of_nonneg_right (Real.sqrt_nonneg _),
    le_add_of_nonneg_left (mass_nonnegative hw)⟩

/-- The gradient integral is at most the square of the qualified energy norm. -/
theorem slopeIntegral_le_energy_sq {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    slopeIntegral M ν w ≤ M.energy ν w ^ 2 := by
  have hb := pow_le_pow_left₀ (Real.sqrt_nonneg (slopeIntegral M ν w))
    (energy_components hw).2 2
  rwa [Real.sq_sqrt (slopeIntegral_nonnegative ν w)] at hb

/-- A scalar exponential identity used to retain the actual integral formula. -/
theorem exp_weight_pow (ν : ℝ) (t : Time) (n : ℕ) :
    Real.exp ((n : ℝ) * ν * t) = Real.exp (ν * t) ^ n := by
  simpa only [mul_assoc] using Real.exp_nat_mul (ν * t) n

/-- The pointwise integrable majorant for the fourth-power time norm.
Only the fixed-space Poincare premise and a.e. energy membership are used. -/
theorem fourth_majorant (hP : Premises M B) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    ∀ᵐ t : Time ∂timeMeasure,
      Real.exp (4 * ν * t) * ‖w t‖ ^ 4 ≤
        (|D01p L| ^ 2 * mass M ν w ^ 2) *
          (Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
  have hmem := ae_member_of_lift hw.2.2.1
  filter_upwards [hmem] with t ht
  have hd : 0 ≤ M.d1 (w t) := norm_nonneg _
  have hp : ‖w t‖ ≤ |D01p L| * M.d1 (w t) :=
    (hP.L01.a.1 (w t) ht).trans (mul_le_mul_of_nonneg_right (le_abs_self _) hd)
  have hm : Real.exp (ν * t) * ‖w t‖ ≤ mass M ν w :=
    le_csSup (energy_range_bdd hw) (Set.mem_range_self t)
  have hpw := mul_le_mul_of_nonneg_left hp (Real.exp_pos (ν * t)).le
  calc
    Real.exp (4 * ν * t) * ‖w t‖ ^ 4 =
        (Real.exp (ν * t) * ‖w t‖) ^ 2 *
          (Real.exp (ν * t) * ‖w t‖) ^ 2 := by
      rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4]
      ring
    _ ≤ mass M ν w ^ 2 * (Real.exp (ν * t) * (|D01p L| * M.d1 (w t))) ^ 2 :=
      mul_le_mul (pow_le_pow_left₀ (by positivity) hm 2)
        (pow_le_pow_left₀ (by positivity) hpw 2) (sq_nonneg _) (sq_nonneg _)
    _ = _ := by
      rw [show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
      ring

/-- The weighted L4 integral is finite before taking its real-valued root. -/
theorem energy_ZValid (hP : Premises M B) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) : M.ZValid ν w := by
  have hc : Continuous (fun t : Time => Real.exp (4 * ν * t) * ‖w t‖ ^ 4) := by
    exact (Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul
      (hw.1.norm.pow 4)
  refine ⟨hw.1.aestronglyMeasurable, ?_⟩
  apply (hw.2.2.2.const_mul (|D01p L| ^ 2 * mass M ν w ^ 2)).mono'
    hc.aestronglyMeasurable
  filter_upwards [fourth_majorant hP hw] with t ht
  simpa only [Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤
    Real.exp (4 * ν * (t : ℝ)) * ‖w t‖ ^ 4)] using ht

/-- The actual weighted fourth-power integral satisfies the mixed-energy bound. -/
theorem fourth_integral_bound (hP : Premises M B) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    (∫ t : Time, Real.exp (4 * ν * t) * ‖w t‖ ^ 4 ∂timeMeasure) ≤
      |D01p L| ^ 2 * mass M ν w ^ 2 * slopeIntegral M ν w := by
  have hb := integral_mono_ae (energy_ZValid hP hw).2
    (hw.2.2.2.const_mul (|D01p L| ^ 2 * mass M ν w ^ 2))
    (fourth_majorant hP hw)
  simpa only [integral_const_mul, slopeIntegral] using hb

                                          
                                                                       
theorem energy_Z_bound (hP : Premises M B) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    M.ZValid ν w ∧ M.Z ν w ≤ (1 + |D01p L|) * M.energy ν w := by
  refine ⟨energy_ZValid hP hw, ?_⟩
  have he := energy_nonnegative hw
  have hm := mass_nonnegative hw
  have hs := slopeIntegral_nonnegative (M := M) ν w
  have hp : |D01p L| ^ 2 ≤ (1 + |D01p L|) ^ 4 := by
    have h : |D01p L| ≤ (1 + |D01p L|) ^ 2 := by nlinarith [abs_nonneg (D01p L)]
    simpa only [← pow_mul] using pow_le_pow_left₀ (abs_nonneg _) h 2
  have hi : (∫ t : Time, Real.exp (4 * ν * t) * ‖w t‖ ^ 4 ∂timeMeasure) ≤
      ((1 + |D01p L|) * M.energy ν w) ^ 4 := by
    calc
      _ ≤ |D01p L| ^ 2 * mass M ν w ^ 2 * slopeIntegral M ν w :=
        fourth_integral_bound hP hw
      _ ≤ |D01p L| ^ 2 * M.energy ν w ^ 2 * M.energy ν w ^ 2 := by
        gcongr
        · exact (energy_components hw).1
        · exact slopeIntegral_le_energy_sq hw
      _ = |D01p L| ^ 2 * M.energy ν w ^ 4 := by ring
      _ ≤ (1 + |D01p L|) ^ 4 * M.energy ν w ^ 4 :=
        mul_le_mul_of_nonneg_right hp (by positivity)
      _ = _ := by ring
  have hroot := Real.rpow_le_rpow
    (show 0 ≤ ∫ t : Time, Real.exp (4 * ν * t) * ‖w t‖ ^ 4 ∂timeMeasure from
      integral_nonneg (fun _ => by positivity))
    hi (by norm_num : (0 : ℝ) ≤ 1 / 4)
  change M.Z ν w ≤ _ at hroot
  convert hroot using 1
  symm
  simpa [one_div] using Real.pow_rpow_inv_natCast
    (x := (1 + |D01p L|) * M.energy ν w) (n := 4) (by positivity) (by norm_num)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/NonlinearSource.lean <==
import OrderingError.Spec11.Threads.T2.ProductAlgebra
import OrderingError.Spec11.Threads.T2.SourceCalculus

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] energyNormedSpace weakNormedGroup weakNormedSpace

                                                               
                                                                                     
theorem nonlinear_strongSource (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w : M.Trajectory} (hw : M.X0 ν w) :
    M.StrongSource ν (fun t => M.nonlinear (w t)) := by
  have hs := energy_Source43Valid hP hν.le hw.1
  refine ⟨hs.1, fun t => (source_integrable hν hs).integrableOn, ?_⟩
  have hp : MemLp (fun t => M.weakProduct (w t) (w t)) 2 (M.weightedMeasure ν) :=
    productSource_valid hP hν.le hw hw
  apply hp.ae_eq
  apply (weighted_ae_iff (M := M) ν _).mpr
  filter_upwards [ae_member_of_lift hw.1.2.2.1] with t ht
  exact weakProduct_strong hCons hν hνL ht ht

/-- The strong diagonal source and the weak product define exactly the same Lp class. -/
theorem nonlinear_sourceClass (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w : M.Trajectory} (hw : M.X0 ν w) :
    M.sourceClass ν (fun t => M.nonlinear (w t)) = M.productClass ν w w := by
  classical
  have hs := nonlinear_strongSource hP hCons hν hνL hw
  have hp := productSource_valid hP hν.le hw hw
  unfold Model.sourceClass
  rw [dite_eq_left hs.2.2]
  apply Lp.ext
  apply (weighted_ae_iff (M := M) ν _).mpr
  filter_upwards [(weighted_ae_iff (M := M) ν _).mp hs.2.2.coeFn_toLp,
    (weighted_ae_iff (M := M) ν _).mp (productClass_coe hp),
    ae_member_of_lift hw.1.2.2.1] with t h1 h2 ht
  rw [h1, h2]
  exact (weakProduct_strong hCons hν hνL ht ht).symm

/-- The actual quadratic Duhamel expression is its qualified strong Bochner formula. -/
theorem Q_diagonal_formula (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) {w : M.Trajectory} (hw : M.X0 ν w) :
    M.Q ν d w w = match d with
      | none => M.Kstrong (fun t => M.nonlinear (w t))
      | some m => M.Khstrong m (fun t => M.nonlinear (w t)) := by
  unfold Model.Q
  rw [← nonlinear_sourceClass hP hCons hν hνL hw]
  exact ((hCons.1 ν hν hνL).2.1.2.2.2.2.1 d).2 _
    (nonlinear_strongSource hP hCons hν hνL hw)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/OrderingBounds.lean <==
import OrderingError.Spec11.Threads.T2.ErrorCalibration
import OrderingError.Spec11.Threads.T2.CubicIdentity

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : Premises M B) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- The actual ordering error has a qualified quadratic mixed norm with the mesh gain. -/
theorem ordering_Z_bound (m : D05Mesh L κ) {f : M.H}
    (hf : ‖f‖ ≤ errorRadius L B ν) :
    M.ZValid ν (M.orderingError B ν m f) ∧
    M.Z ν (M.orderingError B ν m f) ≤
      orderingZConstant L B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2 := by
  have hfD := hf.trans (errorRadius_bounds L B ν).1
  have hu := selected_solution_X0 hCons hν hνL none hfD
  have huh := selected_solution_X0 hCons hν hνL (some m) hfD
  have hs := X0_add hCons hν hνL hu huh
  obtain ⟨he, heb⟩ := error_Z_bound hP hCons hν hνL m hf
  obtain ⟨hk, hkb⟩ := Lconvolution_Z_bound hP hν hνL m
    (energy_Source43Valid hP hν.le hu.1)
  obtain ⟨hq, hqb⟩ := feedback_Z_bound hP hCons hν hνL m he hs
  have hvalid := ZValid_add (ZValid_neg hk) hq
  have hz := Z_add_le (ZValid_neg hk) hq
  rw [Z_neg] at hz
  rw [← orderingError_equation hP hCons hν hνL m hfD] at hvalid hz
  refine ⟨hvalid, hz.trans ?_⟩
  have hh := mesh_nonnegative m
  have hc : 0 ≤ convolutionConstant B ν := by unfold convolutionConstant D01Budget.bound; positivity
  have hcal := calibration_nonnegative L B ν
  have hsc := hcal.2.1
  have hec := hcal.2.2.2.1
  have hfc := hcal.1
  have hen : 0 ≤ M.Z ν (M.error B ν m f) := by unfold Model.Z; positivity
  have hsn := energy_nonnegative hs.1
  have hl := (ell_positive B ν).le
  have hsource := solution_source_bound hP hCons hν hνL hfD
  have hsourceN : 0 ≤ M.Source43Size ν (fun t => M.nonlinear (M.solution B ν none f t)) := by
    unfold Model.Source43Size; positivity
  change M.Source43Size ν (fun t => M.nonlinear (M.solution B ν none f t)) ≤
    sourceConstant B ν * ‖f‖ ^ 2 at hsource
  have hsum := solution_sum_energy hCons hν hνL m hfD
  have hb1 : M.Z ν (M.Lconvolution m (fun t => M.nonlinear (M.solution B ν none f t))) ≤
      convolutionConstant B ν * m.h ^ (1 / 6 : ℝ) * (sourceConstant B ν * ‖f‖ ^ 2) := by
    exact hkb.trans (mul_le_mul
      (mul_le_mul_of_nonneg_left (mesh_third_le_sixth m) hc) hsource hsourceN
      (mul_nonneg hc (Real.rpow_nonneg hh _)))
  have hb2 : M.Z ν (M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f)) ≤
      (1 + |D01p L|) * feedbackConstant B ν *
        (errorConstant B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖) * (4 * D14ell B ν * ‖f‖) := by
    apply hqb.trans
    change (1 + |D01p L|) * feedbackConstant B ν * _ * _ ≤ _
    gcongr
  convert add_le_add hb1 hb2 using 1 <;>
    simp only [orderingZConstant, absorptionConstant] <;> ring

/-- Every actual time point satisfies the quadratic ordering estimate with h^(1/6). -/
theorem ordering_point_bound (m : D05Mesh L κ) {f : M.H}
    (hf : ‖f‖ ≤ errorRadius L B ν) (t : Time) :
    Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤
      orderingPointConstant B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2 := by
  have hfD := hf.trans (errorRadius_bounds L B ν).1
  have hu := selected_solution_X0 hCons hν hνL none hfD
  have huh := selected_solution_X0 hCons hν hνL (some m) hfD
  have hs := X0_add hCons hν hνL hu huh
  obtain ⟨he, heb⟩ := error_Z_bound hP hCons hν hνL m hf
  have hkb := Lconvolution_point_bound hP hν hνL m (energy_Source43Valid hP hν.le hu.1) t
  have hqb := feedback_point_bound hP hCons hν hνL m he hs t
  have heq := congrFun (orderingError_equation hP hCons hν hνL m hfD) t
  have hz : Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤
      Real.exp (ν * t) * ‖M.Lconvolution m (fun t => M.nonlinear (M.solution B ν none f t)) t‖ +
      Real.exp (ν * t) * ‖M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f) t‖ := by
    rw [heq]
    simpa only [Pi.add_apply, Pi.neg_apply, norm_neg, mul_add] using
      mul_le_mul_of_nonneg_left
        (norm_add_le (-M.Lconvolution m (fun s => M.nonlinear (M.solution B ν none f s)) t)
          (M.Q ν (some m) (M.error B ν m f)
            (M.solution B ν none f + M.solution B ν (some m) f) t))
        (Real.exp_pos (ν * (t : ℝ))).le
  apply hz.trans
  have hh := mesh_nonnegative m
  have hC : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have hcal := calibration_nonnegative L B ν
  have hfc := hcal.1
  have hec := hcal.2.2.2.1
  have hen : 0 ≤ M.Z ν (M.error B ν m f) := by unfold Model.Z; positivity
  have hsn := energy_nonnegative hs.1
  have hl := (ell_positive B ν).le
  have hsource := solution_source_bound hP hCons hν hνL hfD
  have hsum := solution_sum_energy hCons hν hνL m hfD
  have hb1 := hkb.trans (mul_le_mul_of_nonneg_left hsource
    (show 0 ≤ B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) by positivity))
  have hb2 : Real.exp (ν * t) * ‖M.Q ν (some m) (M.error B ν m f)
        (M.solution B ν none f + M.solution B ν (some m) f) t‖ ≤
      feedbackConstant B ν * (errorConstant B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖) *
        (4 * D14ell B ν * ‖f‖) := by
    apply hqb.trans
    change feedbackConstant B ν * _ * _ ≤ _
    gcongr
  convert add_le_add hb1 hb2 using 1 <;>
    simp only [orderingPointConstant, sourceConstant] <;> ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ProductAlgebra.lean <==
import OrderingError.Spec11.Threads.T2.EnergyCalculus

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
local instance energyNormedSpace : NormedSpace ℂ M.energySpace.Space := inferInstance
local instance weakNormedGroup : NormedAddCommGroup M.Weak := inferInstance
local instance weakNormedSpace : NormedSpace ℂ M.Weak := inferInstance

/-- Two energy trajectories give a qualified weak product by Lemma 4.13. -/
theorem productSource_valid (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) : M.ProductSource ν w z :=
  (feedback_bound hP hν (energy_ZValid hP hw.1) hz.1).1

/-- The guarded product class has its specified almost-everywhere representative. -/
theorem productClass_coe {ν : ℝ} {w z : M.Trajectory} (h : M.ProductSource ν w z) :
    (M.productClass ν w z : Time → M.Weak) =ᵐ[M.weightedMeasure ν]
      (fun t => M.weakProduct (w t) (z t)) := by
  rw [productClass_eq h]
  have hh : MemLp (fun t => M.weakProduct (w t) (z t)) 2 (M.weightedMeasure ν) := h
  exact hh.coeFn_toLp

variable (hP : Premises M B) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hCons hν hνL

/-- The weak and strong products agree on their fixed spatial domains. -/
theorem weakProduct_strong {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.iota (M.product f g) := by
  have h := (hCons.1 ν hν hνL).2.1.2.2.1 ((M.V 1).ofH f) ((M.V 1).ofH g)
  simpa only [val_ofH _ hf, val_ofH _ hg, Model.weakProduct, Model.product] using h

include hP

/-- Symmetry is inherited from C01(a) on actual V1 members. -/
theorem weakProduct_symm {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.weakProduct g f := by
  rw [weakProduct_strong hCons hν hνL hf hg, weakProduct_strong hCons hν hνL hg hf]
  exact congrArg M.iota (hP.C01.a _ _)

/-- Symmetry of the qualified Lp product classes. -/
theorem productClass_symm {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.productClass ν w z = M.productClass ν z w := by
  apply Lp.ext
  apply (weighted_ae_iff (M := M) ν _).mpr
  filter_upwards [(weighted_ae_iff (M := M) ν _).mp
    (productClass_coe (productSource_valid hP hν.le hw hz)),
    (weighted_ae_iff (M := M) ν _).mp
    (productClass_coe (productSource_valid hP hν.le hz hw)),
    ae_member_of_lift hw.1.2.2.1, ae_member_of_lift hz.1.2.2.1] with t h1 h2 h3 h4
  rw [h1, h2, weakProduct_symm hP hCons hν hνL h3 h4]

/-- Addition in the first argument is an equality of actual Lp classes. -/
theorem productClass_add_left {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.productClass ν (w + v) z = M.productClass ν w z + M.productClass ν v z := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid hP hν.le (X0_add hCons hν hνL hw hv) hz),
    productClass_coe (productSource_valid hP hν.le hw hz),
    productClass_coe (productSource_valid hP hν.le hv hz),
    Lp.coeFn_add (M.productClass ν w z) (M.productClass ν v z)] with t h1 h2 h3 h4
  simp only [h4, h1, h2, h3, Pi.add_apply, Model.weakProduct, map_add,
    ContinuousLinearMap.add_apply]

/-- Scalar multiplication in the first argument respects the actual Lp class. -/
theorem productClass_smul_left {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) (a : ℂ) :
    M.productClass ν (a • w) z = a • M.productClass ν w z := by
  apply Lp.ext
  filter_upwards [productClass_coe (productSource_valid hP hν.le (X0_smul hCons hν hνL hw a) hz),
    productClass_coe (productSource_valid hP hν.le hw hz),
    Lp.coeFn_smul a (M.productClass ν w z)] with t h1 h2 h3
  simp only [h3, h1, h2, Pi.smul_apply, Model.weakProduct, map_smul,
    ContinuousLinearMap.smul_apply]

/-- Symmetry of the actual bilinear Duhamel expression. -/
theorem Q_symm (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) : M.Q ν d w z = M.Q ν d z w :=
  congrArg (M.Kweak ν d) (productClass_symm hP hCons hν hνL hw hz)

/-- Qualified additivity of the actual Duhamel expression. -/
theorem Q_add_left (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.Q ν d (w + v) z = M.Q ν d w z + M.Q ν d v z := by
  simp only [Model.Q, productClass_add_left hP hCons hν hνL hw hv hz, map_add]

/-- Qualified homogeneity of the actual Duhamel expression. -/
theorem Q_smul_left (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) (a : ℂ) :
    M.Q ν d (a • w) z = a • M.Q ν d w z := by
  simp only [Model.Q, productClass_smul_left hP hCons hν hνL hw hz, map_smul]

/-- Qualified right additivity by C01(a). -/
theorem Q_add_right (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.Q ν d w (v + z) = M.Q ν d w v + M.Q ν d w z := by
  rw [Q_symm hP hCons hν hνL d hw (X0_add hCons hν hνL hv hz),
    Q_add_left hP hCons hν hνL d hv hz hw,
    Q_symm hP hCons hν hνL d hv hw, Q_symm hP hCons hν hνL d hz hw]

/-- Qualified right homogeneity by C01(a). -/
theorem Q_smul_right (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) (a : ℂ) :
    M.Q ν d w (a • z) = a • M.Q ν d w z := by
  rw [Q_symm hP hCons hν hνL d hw (X0_smul hCons hν hνL hz a),
    Q_smul_left hP hCons hν hνL d hz hw,
    Q_symm hP hCons hν hνL d hz hw]

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/Proposition412.lean <==
import OrderingError.Spec11.Threads.T2.SecondQuadraticBlocks

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A single uniform budget for the four actual quadratic integrals. -/
def quadraticCoefficientConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  1 + firstEarlyConstant B ν + firstLateConstant B ν + secondEarlyConstant B ν + secondLateConstant L B ν
/-- The Proposition 4.12 budget also covers its unrefined cubic tail. -/
def proposition412Constant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  quadraticCoefficientConstant L B ν + 24 * D14b B ν ^ 2 * D14ell B ν ^ 3

theorem quadratic_block_constants_nonneg {ν : ℝ} (hνL : ν < D01lambda L) :
    0 ≤ firstEarlyConstant B ν ∧ 0 ≤ firstLateConstant B ν ∧
    0 ≤ secondEarlyConstant B ν ∧ 0 ≤ secondLateConstant L B ν := by
  have he := (ell_positive B ν).le
  have hg := sub_pos.mpr hνL
  simp only [firstEarlyConstant, firstLateConstant, secondEarlyConstant, secondLateConstant,
    quadraticLinearConstant, quadraticGradientConstant, quadraticMomentConstant,
    quadraticTimeConstant, D01Budget.bound]
  refine ⟨?_, ?_, ?_, ?_⟩ <;> positivity

theorem quadraticCoefficientConstant_positive {ν : ℝ} (hνL : ν < D01lambda L) :
    0 < quadraticCoefficientConstant L B ν := by
  obtain ⟨h1, h2, h3, h4⟩ := quadratic_block_constants_nonneg (B := B) hνL
  unfold quadraticCoefficientConstant
  linarith

theorem proposition412Constant_positive {ν : ℝ} (hνL : ν < D01lambda L) :
    0 < proposition412Constant L B ν := by
  have hq := quadraticCoefficientConstant_positive (B := B) hνL
  have he := (ell_positive B ν).le
  unfold proposition412Constant
  positivity

/-- Returning to real inequalities only after the positive integral has a finite bound. -/
theorem real_bound_of_ofReal {a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b)
    (h : ENNReal.ofReal a ≤ ENNReal.ofReal b) : a ≤ b := by
  simpa only [ENNReal.toReal_ofReal ha, ENNReal.toReal_ofReal hb] using
    ENNReal.toReal_mono ENNReal.ofReal_ne_top h

/-- All four intermediate mesh/time powers are bounded by the prescribed common rate. -/
theorem quadratic_scale_upgrade {C p q : ℝ} (hC : 0 ≤ C) (m : D05Mesh L κ)
    {t : Time} (ht : 0 < t) (hp : 1 / 2 ≤ p) (hq : -5 / 2 ≤ q) (x : ℝ) :
    C * m.h ^ p * D01tw t ^ q * x ^ 2 ≤
      C * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * x ^ 2 := by
  have hh := mesh_nonnegative m
  have hh1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hm := Real.rpow_le_rpow_of_exponent_ge' hh hh1 (by norm_num : (0 : ℝ) ≤ 1 / 2) hp
  have ht' := Real.rpow_le_rpow_of_exponent_ge (tw_positive ht) (min_le_right (t : ℝ) 1) hq
  exact mul_le_mul_of_nonneg_right
    (mul_le_mul (mul_le_mul_of_nonneg_left hm hC) ht'
      (Real.rpow_nonneg (tw_positive ht).le q) (mul_nonneg hC (Real.rpow_nonneg hh _))) (sq_nonneg x)

/-- The weighted norm of four actual block integrals obeys the ordinary triangle inequality. -/
theorem weighted_four_norm (ν : ℝ) (t : Time) (a b c d : M.H) :
    Real.exp (ν * t) * ‖(a + b) + (c + d)‖ ≤
      (Real.exp (ν * t) * ‖a‖ + Real.exp (ν * t) * ‖b‖) +
      (Real.exp (ν * t) * ‖c‖ + Real.exp (ν * t) * ‖d‖) := by
  have hh := (norm_add_le (a + b) (c + d)).trans (add_le_add (norm_add_le a b) (norm_add_le c d))
  exact (mul_le_mul_of_nonneg_left hh (Real.exp_pos _).le).trans_eq (by ring)

                                                                                                    
                                                                                     
theorem Dcoeff_weighted_point_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) {t : Time} (ht : 0 < t) :
    Real.exp (ν * t) * ‖M.Dcoeff ν m f t‖ ≤
      quadraticCoefficientConstant L B ν * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * ‖f‖ ^ 2 := by
  obtain ⟨hC1, hC2, hC3, hC4⟩ := quadratic_block_constants_nonneg (B := B) hνL
  have hh := mesh_nonnegative m
  have htw := (tw_positive ht).le
  have h1 := real_bound_of_ofReal (by positivity) (by positivity) (first_early_bound hP hν hνL m f ht)
  have h2 := real_bound_of_ofReal (by positivity) (by positivity) (first_late_bound hP hν hνL m f ht)
  have h3 := real_bound_of_ofReal (by positivity) (by positivity) (second_early_bound hP hCons hν hνL m f ht)
  have h4 := real_bound_of_ofReal (by positivity) (by positivity) (second_late_bound hP hCons hν hνL m f ht)
  have hu1 : firstEarlyConstant B ν * m.h * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2 ≤
      firstEarlyConstant B ν * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * ‖f‖ ^ 2 := by
    simpa only [Real.rpow_one] using quadratic_scale_upgrade hC1 m ht
      (p := 1) (q := -3 / 2) (by norm_num) (by norm_num) ‖f‖
  have hu2 := quadratic_scale_upgrade hC2 m ht (p := 2 / 3) (q := -3 / 2) (by norm_num) (by norm_num) ‖f‖
  have hu3 := quadratic_scale_upgrade hC3 m ht (p := 1 / 2) (q := -3 / 4) (by norm_num) (by norm_num) ‖f‖
  have hu4 : secondLateConstant L B ν * m.h * D01tw t ^ (-9 / 4 : ℝ) * ‖f‖ ^ 2 ≤
      secondLateConstant L B ν * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * ‖f‖ ^ 2 := by
    simpa only [Real.rpow_one] using quadratic_scale_upgrade hC4 m ht
      (p := 1) (q := -9 / 4) (by norm_num) (by norm_num) ‖f‖
  have htriangle := weighted_four_norm ν t
    (∫ s in Iic (t / 2), quadraticI1 M m f t s ∂timeMeasure)
    (∫ s in Ioc (t / 2) t, quadraticI1 M m f t s ∂timeMeasure)
    (∫ s in Iic (t / 2), quadraticI2 M m f t s ∂timeMeasure)
    (∫ s in Ioc (t / 2) t, quadraticI2 M m f t s ∂timeMeasure)
  rw [← Dcoeff_eq_four_integrals hP hCons hν hνL m f t] at htriangle
  apply (htriangle.trans (add_le_add (add_le_add (h1.trans hu1) (h2.trans hu2))
    (add_le_add (h3.trans hu3) (h4.trans hu4)))).trans
  calc
    _ = (firstEarlyConstant B ν + firstLateConstant B ν + secondEarlyConstant B ν + secondLateConstant L B ν) *
      m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-5 / 2 : ℝ) * ‖f‖ ^ 2 := by ring
    _ ≤ _ := by gcongr; unfold quadraticCoefficientConstant; linarith

/-- Removing the exponential weight gives precisely Proposition 4.12's quadratic coefficient rate. -/
theorem Dcoeff_point_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) {t : Time} (ht : 0 < t) :
    ‖M.Dcoeff ν m f t‖ ≤ quadraticCoefficientConstant L B ν * m.h ^ (1 / 2 : ℝ) *
      D01tw t ^ (-5 / 2 : ℝ) * Real.exp (-ν * t) * ‖f‖ ^ 2 := by
  exact (weighted_norm_to_decay ν t _ (Dcoeff_weighted_point_bound hP hCons hν hνL m f ht)).trans_eq (by ring)

                                                                              
                                                                                                  
theorem prove_Proposition412 (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    Proposition412 M B ν (D14r B ν) (proposition412Constant L B ν) := by
  have hq := (quadraticCoefficientConstant_positive (B := B) hνL).le
  have he := (ell_positive B ν).le
  have htail : 0 ≤ 24 * D14b B ν ^ 2 * D14ell B ν ^ 3 := by positivity
  have hC1 : quadraticCoefficientConstant L B ν ≤ proposition412Constant L B ν := by
    unfold proposition412Constant; linarith
  have hC2 : 24 * D14b B ν ^ 2 * D14ell B ν ^ 3 ≤ proposition412Constant L B ν := by
    unfold proposition412Constant; linarith
  constructor
  · intro f m t ht
    have hh := mesh_nonnegative m
    have htw := (tw_positive ht).le
    apply (Dcoeff_point_bound hP hCons hν hνL m f ht).trans
    gcongr
  · intro f _ hf m t
    apply (ordering_cubic_point_bound hP hCons hν hνL m hf t).trans
    gcongr

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/Proposition414.lean <==
import OrderingError.Spec11.Threads.T2.Proposition412
import OrderingError.Spec11.Threads.T2.DataCalibration

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A uniform final budget simultaneously covers the complex-ball estimates and all coefficients. -/
def proposition414Constant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  proposition414CoreConstant L B ν + quadraticCoefficientConstant L B ν

theorem proposition414Constant_bounds {ν : ℝ} (hνL : ν < D01lambda L) :
    0 < proposition414Constant L B ν ∧
    proposition414CoreConstant L B ν ≤ proposition414Constant L B ν ∧
    quadraticCoefficientConstant L B ν ≤ proposition414Constant L B ν := by
  have hc := (proposition414CoreConstant_bounds L B ν).1
  have hq := quadraticCoefficientConstant_positive (B := B) hνL
  unfold proposition414Constant
  refine ⟨?_, ?_, ?_⟩ <;> linarith

                                                                                                
                                                                                               
                                                                                           
theorem prove_Proposition414 (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    Proposition414 M B ν (proposition414Radius L B ν) (proposition414Constant L B ν) := by
  have hC := proposition414Constant_bounds (B := B) hνL
  have hcc := hC.2.1
  have hqc := hC.2.2
  have hr := proposition414Radius_le L B ν
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro f hf
    have hcore := proposition414_complex_core hP hCons hν hνL f (hf.trans hr)
    refine ⟨hcore.1, ?_⟩
    intro m
    have hh := mesh_nonnegative m
    obtain ⟨he, heb, ho, hc⟩ := hcore.2 m
    refine ⟨he, heb.trans ?_, (fun t => (ho t).trans ?_), (fun t => (hc t).trans ?_)⟩ <;> gcongr
  · intro f hreal hf
    have hcore := bound41Z_core hP hCons hν hνL f hreal (hf.trans hr)
    refine ⟨hcore.1, ?_⟩
    intro m
    obtain ⟨hl, he, hb⟩ := hcore.2 m
    have hh := mesh_nonnegative m
    refine ⟨hl, he, hb.trans ?_⟩
    gcongr
  · intro f hf m
    have hf' : M.Data .zero (errorRadius L B ν) f := ⟨hf.1, hf.2.1, hf.2.2.trans hr⟩
    obtain ⟨hz, hp, hall⟩ := ordering43_zero_core hP hCons hν hνL f hf' m
    have hh := mesh_nonnegative m
    refine ⟨hz, ?_, ?_⟩
    · intro t ht
      refine ⟨(hp t ht).1, (hp t ht).2.trans ?_⟩
      simp only [D17Index.theta, D17b, Model.dataSize]
      gcongr
    · intro _ t
      apply (hall rfl t).trans
      gcongr
  · intro i f hf m
    have hfn := data_ball_ambient_bound hP i hf
    have hh := mesh_nonnegative m
    have hCr : refinedCubicConstant L B ν ≤ proposition414Constant L B ν :=
      (proposition414CoreConstant_bounds L B ν).2.2.2.2.trans hC.2.1
    refine ⟨?_, ?_⟩
    · intro t
      apply (ordering_refined_cubic_bound hP hCons hν hνL m hfn t).trans
      gcongr
    · intro t ht
      have htw := (tw_positive ht).le
      apply (Dcoeff_point_bound hP hCons hν hνL m f ht).trans
      gcongr

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/Proposition414Core.lean <==
import OrderingError.Spec11.Threads.T2.RefinedCubic

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def proposition414CoreConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  1 + B.bound "L12_d" ν 4 + errorConstant B ν + orderingPointConstant B ν +
    refinedCubicConstant L B ν

theorem proposition414CoreConstant_bounds (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 < proposition414CoreConstant L B ν ∧
    B.bound "L12_d" ν 4 + errorConstant B ν ≤ proposition414CoreConstant L B ν ∧
    errorConstant B ν ≤ proposition414CoreConstant L B ν ∧
    orderingPointConstant B ν ≤ proposition414CoreConstant L B ν ∧
    refinedCubicConstant L B ν ≤ proposition414CoreConstant L B ν := by
  have hB : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have he := (calibration_nonnegative L B ν).2.2.2.1
  have ho := (calibration_nonnegative L B ν).2.2.2.2.2
  have hc := refinedCubicConstant_nonneg L B ν
  unfold proposition414CoreConstant
  refine ⟨?_, ?_, ?_, ?_, ?_⟩ <;> linarith

/-- No initial impulse is hidden in the strong Duhamel formula. -/
theorem Q_diagonal_at_zero (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) {w : M.Trajectory} (hw : M.X0 ν w) :
    M.Q ν d w w 0 = 0 := by
  have he := congrFun (Q_diagonal_formula hP hCons hν hνL d hw) 0
  have hi : Iic (0 : Time) = {0} := by
    ext s
    simp only [mem_Iic, mem_singleton_iff]
    exact ⟨fun h => le_antisymm h zero_le, fun h => h.le⟩
  cases d with
  | none => simpa [Model.Kstrong, hi] using he
  | some m => simpa [Model.Khstrong, hi] using he

/-- The actual ordering error vanishes at the initial time. -/
theorem orderingError_at_zero (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.orderingError B ν m f 0 = 0 := by
  unfold Model.orderingError
  rw [share_eq_Q hCons hν hνL none hf, share_eq_Q hCons hν hνL (some m) hf]
  simp only [Pi.sub_apply,
    Q_diagonal_at_zero hP hCons hν hνL none (selected_solution_X0 hCons hν hνL none hf),
    Q_diagonal_at_zero hP hCons hν hνL (some m) (selected_solution_X0 hCons hν hνL (some m) hf),
    sub_self]

/-- Removing a positive exponential weight preserves the exact point value. -/
theorem weighted_norm_to_decay (ν : ℝ) (t : Time) (x : M.H) {A : ℝ}
    (hx : Real.exp (ν * t) * ‖x‖ ≤ A) : ‖x‖ ≤ Real.exp (-ν * t) * A := by
  have hc : Real.exp (-ν * (t : ℝ)) * Real.exp (ν * t) = 1 := by
    rw [← Real.exp_add]
    ring_nf
    exact Real.exp_zero
  have hh := mul_le_mul_of_nonneg_left hx (Real.exp_pos (-ν * (t : ℝ))).le
  simpa only [← mul_assoc, hc, one_mul] using hh

                                                                                                    
                                            
theorem proposition414_complex_core (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    ∀ f, ‖f‖ ≤ errorRadius L B ν → M.SolutionsDefined B ν f ∧ ∀ m,
      M.ZValid ν (M.error B ν m f) ∧
      M.Z ν (M.error B ν m f) ≤ proposition414CoreConstant L B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ∧
      (∀ t : Time, Real.exp (ν * t) * ‖M.orderingError B ν m f t‖ ≤
        proposition414CoreConstant L B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2) ∧
      ∀ t : Time, Real.exp (ν * t) * ‖M.orderingError B ν m f t - M.Dcoeff ν m f t‖ ≤
        proposition414CoreConstant L B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 3 := by
  intro f hf
  refine ⟨solutions_defined hCons hν hνL (hf.trans (errorRadius_bounds L B ν).1), ?_⟩
  intro m
  obtain ⟨he, heb⟩ := error_Z_bound hP hCons hν hνL m hf
  have hc := proposition414CoreConstant_bounds L B ν
  have hh := mesh_nonnegative m
  refine ⟨he, heb.trans ?_, (fun t => (ordering_point_bound hP hCons hν hνL m hf t).trans ?_),
    (fun t => (ordering_refined_cubic_bound hP hCons hν hνL m hf t).trans ?_)⟩ <;> gcongr
  · exact hc.2.2.1
  · exact hc.2.2.2.1
  · exact hc.2.2.2.2

/-- The same complex estimate implies the real-data mixed norm conclusion of Theorem 4.1. -/
theorem bound41Z_core (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    M.Bound41Z B ν (errorRadius L B ν) (proposition414CoreConstant L B ν) := by
  intro f _ hf
  refine ⟨solutions_defined hCons hν hνL (hf.trans (errorRadius_bounds L B ν).1), ?_⟩
  intro m
  obtain ⟨hl, hlb⟩ := linearError_Z_bound hP hν hνL m f
  obtain ⟨he, heb⟩ := error_Z_bound hP hCons hν hνL m hf
  refine ⟨hl, he, (add_le_add hlb heb).trans ?_⟩
  have hh := mesh_nonnegative m
  calc
    _ = (B.bound "L12_d" ν 4 + errorConstant B ν) * m.h ^ (1 / 6 : ℝ) * ‖f‖ := by ring
    _ ≤ _ := by gcongr; exact (proposition414CoreConstant_bounds L B ν).2.1

/-- The theta=0 ordering conclusion uses the same actual point values, including time zero. -/
theorem ordering43_zero_core (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    M.Ordering43 B ν (errorRadius L B ν) (proposition414CoreConstant L B ν) .zero := by
  intro f hf m
  have hf0 : ‖f‖ ≤ errorRadius L B ν := hf.2.2
  have hbound := ((proposition414_complex_core hP hCons hν hνL f hf0).2 m).2.2.1
  refine ⟨orderingError_at_zero hP hCons hν hνL m
    (hf0.trans (errorRadius_bounds L B ν).1), ?_, fun _ => hbound⟩
  intro t _
  refine ⟨zero_member hP _, ?_⟩
  simp only [D17Index.theta] 
  rw [zero_size hP]
  have hh := weighted_norm_to_decay ν t _ (hbound t)
  convert hh using 1 <;> simp only [D17Index.theta, D17b, Model.dataSize] <;> ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/QuadraticAlgebra.lean <==
import OrderingError.Spec11.Threads.T2.ProductAlgebra

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
variable (hP : Premises M B) (hCons : Consistency M B)
variable {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
include hP hCons hν hνL

/-- Qualified oddness in the first Duhamel argument. -/
theorem Q_neg_left (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) : M.Q ν d (-w) z = -M.Q ν d w z := by
  simpa only [neg_one_smul] using Q_smul_left hP hCons hν hνL d hw hz (-1)

/-- Qualified subtraction in the first Duhamel argument. -/
theorem Q_sub_left (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.Q ν d (w - v) z = M.Q ν d w z - M.Q ν d v z := by
  rw [sub_eq_add_neg w v]
  rw [Q_add_left hP hCons hν hνL d hw (X0_neg hCons hν hνL hv) hz,
    Q_neg_left hP hCons hν hνL d hv hz]
  exact (sub_eq_add_neg _ _).symm

/-- Qualified subtraction in the second Duhamel argument. -/
theorem Q_sub_right (d : Option (D05Mesh L κ)) {w v z : M.Trajectory}
    (hw : M.X0 ν w) (hv : M.X0 ν v) (hz : M.X0 ν z) :
    M.Q ν d w (v - z) = M.Q ν d w v - M.Q ν d w z := by
  rw [Q_symm hP hCons hν hνL d hw (X0_sub hCons hν hνL hv hz),
    Q_sub_left hP hCons hν hνL d hv hz hw,
    Q_symm hP hCons hν hνL d hv hw, Q_symm hP hCons hν hνL d hz hw]

/-- Polarization of the same actual nonlinear source, with all trajectory qualifications. -/
theorem Q_polarization (d : Option (D05Mesh L κ)) {w z : M.Trajectory}
    (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Q ν d (w - z) (w + z) = M.Q ν d w w - M.Q ν d z z := by
  rw [Q_sub_left hP hCons hν hνL d hw hz (X0_add hCons hν hνL hw hz),
    Q_add_right hP hCons hν hνL d hw hw hz,
    Q_add_right hP hCons hν hνL d hz hw hz,
    Q_symm hP hCons hν hνL d hz hw]
  abel

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/QuadraticDecomposition.lean <==
import OrderingError.Spec11.Threads.T2.QuadraticLinearBounds
import OrderingError.Spec11.Threads.T2.TimeSplitting

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The first actual integrand in the quadratic coefficient difference. -/
def quadraticI1 (M : Model.{u} L κ) (m : D05Mesh L κ) (f : M.H) (t s : Time) : M.H :=
  -M.linearError m (M.nonlinear (M.linearFlow none f s)) (t - s)
/-- The second actual integrand, before its weak-source representation is used. -/
def quadraticI2 (M : Model.{u} L κ) (m : D05Mesh L κ) (f : M.H) (t s : Time) : M.H :=
  M.flowh m (M.nonlinear (M.linearFlow none f s) - M.nonlinear (M.linearFlow (some m) f s)) (t - s)

/-- Both integrands are genuinely Bochner integrable, independently of their pointwise majorants. -/
theorem quadratic_integrands_integrable (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) (t : Time) :
    Integrable (quadraticI1 M m f t) timeMeasure ∧ Integrable (quadraticI2 M m f t) timeMeasure := by
  have hc := source_integrable hν (energy_Source43Valid hP hν.le
    (linearFlow_energy_bound hP hν hνL none f).1.1)
  have hd := source_integrable hν (energy_Source43Valid hP hν.le
    (linearFlow_energy_bound hP hν hνL (some m) f).1.1)
  refine ⟨?_, flowh_kernel_integrable hP (hc.sub hd) m t⟩
  convert (L_kernel_integrable hP hc m t).neg using 1
  funext s
  simp only [quadraticI1, Pi.neg_apply, Lmap_apply hP]

/-- The same defined quadratic coefficient is the sum of the two actual integrals. -/
theorem Dcoeff_eq_two_integrals (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) (t : Time) :
    M.Dcoeff ν m f t = (∫ s in Iic t, quadraticI1 M m f t s ∂timeMeasure) +
      ∫ s in Iic t, quadraticI2 M m f t s ∂timeMeasure := by
  have hxc := (linearFlow_energy_bound hP hν hνL none f).1
  have hxd := (linearFlow_energy_bound hP hν hνL (some m) f).1
  have hc := source_integrable hν (energy_Source43Valid hP hν.le hxc.1)
  have hd := source_integrable hν (energy_Source43Valid hP hν.le hxd.1)
  obtain ⟨hi1, hi2⟩ := quadratic_integrands_integrable hP hν hνL m f t
  unfold Model.Dcoeff Model.P2
  rw [Q_diagonal_formula hP hCons hν hνL none hxc,
    Q_diagonal_formula hP hCons hν hνL (some m) hxd]
  change (∫ s in Iic t, M.T (t - s) (M.nonlinear (M.linearFlow none f s)) ∂timeMeasure) -
    (∫ s in Iic t, M.flowh m (M.nonlinear (M.linearFlow (some m) f s)) (t - s) ∂timeMeasure) = _
  rw [← integral_sub (T_kernel_integrable hP hc t).integrableOn
    (flowh_kernel_integrable hP hd m t).integrableOn,
    ← integral_add hi1.integrableOn hi2.integrableOn]
  apply integral_congr_ae
  filter_upwards [] with s
  simp only [quadraticI1, quadraticI2, Model.linearError, Model.linearFlow,
    Pi.sub_apply, Model.flowh, map_sub, Submodule.coe_sub]
  abel

/-- The four time blocks are an identity of actual integrals, not a representation premise. -/
theorem Dcoeff_eq_four_integrals (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) (t : Time) :
    M.Dcoeff ν m f t =
      ((∫ s in Iic (t / 2), quadraticI1 M m f t s ∂timeMeasure) +
        ∫ s in Ioc (t / 2) t, quadraticI1 M m f t s ∂timeMeasure) +
      ((∫ s in Iic (t / 2), quadraticI2 M m f t s ∂timeMeasure) +
        ∫ s in Ioc (t / 2) t, quadraticI2 M m f t s ∂timeMeasure) := by
  obtain ⟨hi1, hi2⟩ := quadratic_integrands_integrable hP hν hνL m f t
  rw [Dcoeff_eq_two_integrals hP hCons hν hνL m f t,
    integral_half_split hi1, integral_half_split hi2]

/-- The second integrand is the actual weak discrete action at every positive source time. -/
theorem quadraticI2_weak (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) (t : Time) {s : Time} (hs : 0 < s) :
    quadraticI2 M m f t s =
      (M.Th m (t - s) (M.PiMinus m (M.weakProduct
        (M.linearFlow none f s - M.linearFlow (some m) f s)
        (M.linearFlow none f s + M.linearFlow (some m) f s))) : M.H) := by
  have hc := linearFlow_member hP none f hs
  have hd := linearFlow_member hP (some m) f hs
  rw [weakProduct_strong hCons hν hνL ((M.V 1).carrier.sub_mem hc hd)
    ((M.V 1).carrier.add_mem hc hd), (hCons.1 ν hν hνL).2.1.2.1 m]
  unfold quadraticI2 Model.flowh
  rw [nonlinear_sub hP hc hd]

/-- The ordinary weak product bound is available with the difference in its H argument. -/
theorem weakProduct_c_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {f g : M.H} (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    ‖M.weakProduct f g‖ ≤ B.bound "C01_c" * ‖f‖ * M.d1 g := by
  rw [weakProduct_strong hCons hν hνL hf hg]
  have hs : M.product f g = M.product g f := hP.C01.a _ _
  rw [hs]
  exact (hP.C01.c g f hg hf).2.trans_eq (by ring)

/-- The Agmon weak product estimate refers to the actual product on its prescribed domain. -/
theorem weakProduct_d_bound (hP : Premises M B) {f g : M.H}
    (hg : g ∈ (M.V 1).carrier) :
    ‖M.weakProduct f g‖ ≤ B.bound "C01_d" * ‖f‖ * ‖g‖ ^ (1 / 2 : ℝ) * M.d1 g ^ (1 / 2 : ℝ) := by
  simpa only [val_ofH _ hg] using hP.C01.d f ((M.V 1).ofH g)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/QuadraticLinearBounds.lean <==
import OrderingError.Spec11.Threads.T2.Proposition414Core

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The two pointwise linear budgets used in the quadratic decomposition. -/
def quadraticLinearConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L07_b" 0 0 + B.bound "L07_c" ν 0
def quadraticGradientConstant (B : D01Budget) : ℝ :=
  B.bound "L06_b_cont" + B.bound "L06_b"

theorem linearFlow_decay (hP : Premises M B) (d : Option (D05Mesh L κ))
    (f : M.H) (t : Time) : ‖M.linearFlow d f t‖ ≤ Real.exp (-D01lambda L * t) * ‖f‖ := by
  cases d with
  | none =>
    exact ((M.T t).le_opNorm f).trans
      (mul_le_mul_of_nonneg_right (hP.L01.c.1 t) (norm_nonneg f))
  | some m =>
    change ‖M.Th m t (M.Pi m f)‖ ≤ _
    exact ((M.Th m t).le_opNorm _).trans
      (mul_le_mul ((hP.L05.c m).1 t) (projection_contract hP m f)
        (norm_nonneg _) (Real.exp_pos _).le)

/-- Positive-time membership is explicit for both actual linear flows. -/
theorem linearFlow_member (hP : Premises M B) (d : Option (D05Mesh L κ))
    (f : M.H) {t : Time} (ht : 0 < t) : M.linearFlow d f t ∈ (M.V 1).carrier := by
  cases d with
  | none => exact (hP.L06.b.2 t ht f).1
  | some m =>
    exact hP.Q01.a.2.2.2.2.2.2.1 1 2 (by norm_num) (by norm_num) (by norm_num)
      (hP.Q01.a.2.2.2.2.2.2.2.2.2.2 m (M.Th m t (M.Pi m f)).property)

/-- The gradient budgets remain uniform in the selected mesh. -/
theorem linearFlow_gradient (hP : Premises M B) (d : Option (D05Mesh L κ))
    (f : M.H) {t : Time} (ht : 0 < t) :
    M.d1 (M.linearFlow d f t) ≤ quadraticGradientConstant B *
      D01tw t ^ (-3 / 4 : ℝ) * Real.exp (-D01lambda L * t) * ‖f‖ := by
  have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have hc : 0 ≤ B.bound "L06_b_cont" := by unfold D01Budget.bound; positivity
  have hd : 0 ≤ B.bound "L06_b" := by unfold D01Budget.bound; positivity
  cases d with
  | none =>
    apply (hP.L06.b.2 t ht f).2.trans
    unfold quadraticGradientConstant
    gcongr
    linarith
  | some m =>
    apply (hP.L06.b.1 m t ht (M.Pi m f)).trans
    have hpi := projection_contract hP m f
    unfold quadraticGradientConstant
    gcongr
    linarith

/-- The early strong error action follows directly from L07 and h<=1. -/
theorem linearError_singular (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ‖M.linearError m f t‖ ≤ quadraticLinearConstant B ν * m.h *
      D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-ν * t) * ‖f‖ := by
  have h1 := hP.L07.b m 0 (by norm_num) (by norm_num) f (zero_member hP f) t ht
  have h2 := hP.L07.c ν hν hνL m 0 (by norm_num) (by norm_num) f (zero_member hP f) t ht
  simp only [sub_zero, Model.vnorm, zero_size hP] at h1 h2
  have htri : ‖M.linearError m f t‖ ≤
      ‖M.T t f - M.project m (M.T t f)‖ +
        ‖M.flowh m f t - M.project m (M.T t f)‖ := by
    have hid : M.linearError m f t =
        (M.flowh m f t - M.project m (M.T t f)) - (M.T t f - M.project m (M.T t f)) := by
      unfold Model.linearError Model.linearFlow
      simp only [Pi.sub_apply]
      abel
    rw [hid]
    exact (norm_sub_le _ _).trans_eq (add_comm _ _)
  have hh := mesh_nonnegative m
  have hh1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hp : m.h ^ 3 ≤ m.h := by
    nlinarith [mul_nonneg hh (sub_nonneg.mpr hh1),
      mul_nonneg (sq_nonneg m.h) (sub_nonneg.mpr hh1)]
  have he : Real.exp (-D01lambda L * (t : ℝ)) ≤ Real.exp (-ν * t) :=
    Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right (by linarith) t.coe_nonneg)
  have ht0 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
  have hC : 0 ≤ B.bound "L07_b" 0 0 := by unfold D01Budget.bound; positivity
  have h1' : ‖M.T t f - M.project m (M.T t f)‖ ≤
      B.bound "L07_b" 0 0 * m.h * D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-ν * t) * ‖f‖ := by
    apply h1.trans
    gcongr
  apply (htri.trans (add_le_add h1' h2)).trans_eq
  unfold quadraticLinearConstant
  ring

/-- Norms in the actual energy space give a measurable weighted gradient. -/
theorem weightedGradient_measurable {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    AEStronglyMeasurable (fun t : Time => Real.exp (ν * t) * M.d1 (w t)) timeMeasure := by
  have hh := (measurable_lift hw.2.2.1).norm
  exact (show Continuous (fun t : Time => Real.exp (ν * t)) by fun_prop).aestronglyMeasurable.mul hh

/-- The square of the weighted gradient is the integral already qualified in Energy. -/
theorem weightedGradient_integrable_sq {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    Integrable (fun t : Time => (Real.exp (ν * t) * M.d1 (w t)) ^ 2) timeMeasure := by
  convert hw.2.2.2 using 1
  funext t
  rw [show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 by
    simpa using exp_weight_pow ν t 2]
  ring

/-- Weighted source L1 control uses C01(c) and the actual energy integral. -/
theorem nonlinear_weighted_L1_bound (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    Integrable (fun t : Time => Real.exp (ν * t) * ‖M.nonlinear (w t)‖) timeMeasure ∧
    (∫ t : Time, Real.exp (ν * t) * ‖M.nonlinear (w t)‖ ∂timeMeasure) ≤
      B.bound "C01_c" * M.energy ν w ^ 2 := by
  have hm := (show Continuous (fun t : Time => Real.exp (ν * t)) by fun_prop).aestronglyMeasurable.mul
    (nonlinear_measurable hP hw).norm
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hdom : ∀ᵐ t : Time ∂timeMeasure, Real.exp (ν * t) * ‖M.nonlinear (w t)‖ ≤
      B.bound "C01_c" * (Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
    filter_upwards [ae_member_of_lift hw.2.2.1] with t ht
    have hb := (hP.C01.c (w t) (w t) ht ht).1
    have hd : 0 ≤ M.d1 (w t) := norm_nonneg _
    have he : Real.exp (ν * (t : ℝ)) ≤ Real.exp (2 * ν * t) :=
      Real.exp_le_exp.mpr (by nlinarith [t.coe_nonneg])
    calc
      _ ≤ Real.exp (ν * (t : ℝ)) * (B.bound "C01_c" * M.d1 (w t) * M.d1 (w t)) :=
        mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
      _ ≤ Real.exp (2 * ν * (t : ℝ)) * (B.bound "C01_c" * M.d1 (w t) * M.d1 (w t)) := by
        gcongr
      _ = _ := by ring
  have hi : Integrable (fun t : Time => Real.exp (ν * t) * ‖M.nonlinear (w t)‖) timeMeasure := by
    apply (hw.2.2.2.const_mul (B.bound "C01_c")).mono' hm
    filter_upwards [hdom] with t ht
    simpa only [Pi.mul_apply, Real.norm_of_nonneg (by positivity : 0 ≤ Real.exp (ν * (t : ℝ)) * ‖M.nonlinear (w t)‖)] using ht
  refine ⟨hi, ?_⟩
  have hb := integral_mono_ae hi (hw.2.2.2.const_mul (B.bound "C01_c")) hdom
  rw [integral_const_mul] at hb
  exact hb.trans (mul_le_mul_of_nonneg_left (slopeIntegral_le_energy_sq hw) hC)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/QuadraticMoments.lean <==
import OrderingError.Spec11.Threads.T2.KernelHolder
import OrderingError.Spec11.Threads.T2.QuadraticLinearBounds

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The actual scalar kernel moments retain their qualification and exact powers in ENNReal. -/
theorem kernel_root_moment (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {p : ℝ} (hp : p = 1 ∨ p = 2 ∨ p = 4) :
    (∫⁻ s : Time, ENNReal.ofReal (M.Lambda ν m s) ^ p ∂timeMeasure) ^ (1 / p) ≤
      ENNReal.ofReal (B.bound "L12_d" ν p * m.h ^ (2 / (3 * p))) := by
  have hp0 : 0 < p := by rcases hp with rfl | rfl | rfl <;> norm_num
  obtain ⟨hi, hb⟩ := (hP.L12.d ν hν hνL m).2 p hp
  have he : (fun s : Time => ENNReal.ofReal (M.Lambda ν m s) ^ p) =
      (fun s => ENNReal.ofReal (M.Lambda ν m s ^ p)) := by
    funext s
    exact ENNReal.ofReal_rpow_of_nonneg (by unfold Model.Lambda; positivity) hp0.le
  rw [he, ← ofReal_integral_eq_lintegral_ofReal hi
    (Filter.Eventually.of_forall (fun s => Real.rpow_nonneg (by unfold Model.Lambda; positivity) p)),
    ENNReal.ofReal_rpow_of_nonneg (integral_nonneg (fun s => Real.rpow_nonneg
      (by unfold Model.Lambda; positivity) p)) (by positivity)]
  exact ENNReal.ofReal_le_ofReal hb

/-- The genuine energy integral bounds the weighted gradient moment in the positive integral. -/
theorem weightedGradient_moment {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) :
    (∫⁻ s : Time, ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (2 : ℝ) ∂timeMeasure) ≤
      ENNReal.ofReal (M.energy ν w) ^ (2 : ℝ) := by
  have he : (fun s : Time => ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (2 : ℝ)) =
      (fun s : Time => ENNReal.ofReal ((Real.exp (ν * s) * M.d1 (w s)) ^ 2)) := by
    funext s
    rw [ENNReal.ofReal_rpow_of_nonneg (by have hd : 0 ≤ M.d1 (w s) := norm_nonneg _; positivity)
      (by norm_num : (0 : ℝ) ≤ 2)]
    norm_num
  rw [he, ← ofReal_integral_eq_lintegral_ofReal (weightedGradient_integrable_sq hw)
    (Filter.Eventually.of_forall (fun _ => sq_nonneg _)),
    ENNReal.ofReal_rpow_of_nonneg (energy_nonnegative hw) (by norm_num : (0 : ℝ) ≤ 2)]
  norm_num only [Real.rpow_two]
  apply ENNReal.ofReal_le_ofReal
  convert slopeIntegral_le_energy_sq hw using 1
  unfold slopeIntegral
  congr 1
  funext s
  rw [show Real.exp (2 * ν * (s : ℝ)) = Real.exp (ν * s) ^ 2 by simpa using exp_weight_pow ν s 2]
  ring

/-- The kernel interpolation exponents combine to precisely one half of the mesh power. -/
theorem quadratic_moment_factor (A D H E : ℝ≥0∞) :
    (A * H ^ (2 / 3 : ℝ)) ^ (1 / 2 : ℝ) *
      (D * H ^ (1 / 3 : ℝ)) ^ (1 / 2 : ℝ) *
      (E ^ (2 : ℝ)) ^ (1 / 4 : ℝ) =
    A ^ (1 / 2 : ℝ) * D ^ (1 / 2 : ℝ) * H ^ (1 / 2 : ℝ) * E ^ (1 / 2 : ℝ) := by
  simp only [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 2),
    ← ENNReal.rpow_mul]
  norm_num
  calc
    _ = A ^ (1 / 2 : ℝ) * D ^ (1 / 2 : ℝ) *
        (H ^ (1 / 3 : ℝ) * H ^ (1 / 6 : ℝ)) * E ^ (1 / 2 : ℝ) := by ac_rfl
    _ = _ := by
      rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
      norm_num

def quadraticMomentConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L12_d" ν 1 ^ (1 / 2 : ℝ) * B.bound "L12_d" ν 2 ^ (1 / 2 : ℝ)

/-- The early mixed source has the half-power mesh gain from actual kernel and energy moments. -/
theorem kernel_half_energy_bound (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    (∫⁻ s : Time, ENNReal.ofReal (M.Lambda ν m s) *
      ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (1 / 2 : ℝ) ∂timeMeasure) ≤
      ENNReal.ofReal (quadraticMomentConstant B ν * m.h ^ (1 / 2 : ℝ) *
        M.energy ν w ^ (1 / 2 : ℝ)) := by
  have hk : AEMeasurable (fun s => ENNReal.ofReal (M.Lambda ν m s)) timeMeasure :=
    (hP.L12.d ν hν hνL m).1.ennreal_ofReal.aemeasurable
  have hb := ENNReal.continuous_ofReal.comp_aestronglyMeasurable (weightedGradient_measurable hw)
  have hh := kernel_half_holder hk hb.aemeasurable
  have h1 := kernel_root_moment hP hν hνL m (p := 1) (by simp)
  have h2 := kernel_root_moment hP hν hνL m (p := 2) (by simp)
  norm_num only [one_div_one, ENNReal.rpow_one, show (2 / (3 * 1) : ℝ) = 2 / 3 by norm_num,
    show (2 / (3 * 2) : ℝ) = 1 / 3 by norm_num] at h1 h2
  have h2' := ENNReal.rpow_le_rpow h2 (by norm_num : (0 : ℝ) ≤ 1 / 2)
  simp only [← ENNReal.rpow_mul, show (1 / (2 : ℝ)) * (1 / 2) = 1 / 4 by norm_num] at h2'
  have hmain := hh.trans (mul_le_mul' (mul_le_mul'
    (ENNReal.rpow_le_rpow h1 (by norm_num : (0 : ℝ) ≤ 1 / 2)) h2')
    (ENNReal.rpow_le_rpow (weightedGradient_moment hw) (by norm_num : (0 : ℝ) ≤ 1 / 4)))
  have ha : 0 ≤ B.bound "L12_d" ν 1 := by unfold D01Budget.bound; positivity
  have hd : 0 ≤ B.bound "L12_d" ν 2 := by unfold D01Budget.bound; positivity
  have hm := mesh_nonnegative m
  rw [ENNReal.ofReal_mul ha, ENNReal.ofReal_mul hd,
    ← ENNReal.ofReal_rpow_of_nonneg hm (by norm_num : (0 : ℝ) ≤ 2 / 3),
    ← ENNReal.ofReal_rpow_of_nonneg hm (by norm_num : (0 : ℝ) ≤ 1 / 3),
    quadratic_moment_factor] at hmain
  convert hmain using 1
  unfold quadraticMomentConstant
  rw [ENNReal.ofReal_mul (by positivity), ENNReal.ofReal_mul (by positivity),
    ENNReal.ofReal_mul (by positivity),
    ENNReal.ofReal_rpow_of_nonneg ha (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg hd (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg hm (by norm_num),
    ENNReal.ofReal_rpow_of_nonneg (energy_nonnegative hw) (by norm_num)]

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/QuadraticTime.lean <==
import OrderingError.Kernel
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Tactic

open Set MeasureTheory Real
open scoped ENNReal Interval

namespace OrderingError.Spec11.T2

/-- The truncated positive time used in Proposition 4.11, arXiv v1. -/
noncomputable def quadraticTime (t : ℝ) : ℝ := min t 1

/-- An integrable singular kernel after extracting the target exponential. -/
noncomputable def quadraticTimeKernel (a d t : ℝ) : ℝ :=
  quadraticTime t ^ (-a) * exp (-d * t)

/-- Explicit integral constant for a singularity with exponent a<1. -/
noncomputable def quadraticTimeConstant (a d : ℝ) : ℝ := 1 / (1 - a) + 1 / d

/-- A scalar majorant only; no measurability of operator norms is used. -/
noncomputable def quadraticTimeMajorant (a d t : ℝ) : ℝ :=
  (Ioc (0 : ℝ) 1).indicator (fun x => x ^ (-a)) t +
    (Ioi (0 : ℝ)).indicator (fun x => exp (-d * x)) t

lemma quadraticTime_pos {t : ℝ} (ht : 0 < t) : 0 < quadraticTime t := lt_min ht (by norm_num)

lemma quadraticTime_le_one (t : ℝ) : quadraticTime t ≤ 1 := min_le_right _ _

lemma quadraticTime_half_le {t s : ℝ} (hs : t / 2 ≤ s) :
    quadraticTime t / 2 ≤ quadraticTime s := by
  apply le_min
  · have := min_le_left t (1 : ℝ); dsimp [quadraticTime] at *; linarith
  · have := quadraticTime_le_one t; linarith

lemma quadraticTime_power_half {t s b : ℝ} (ht : 0 < t) (hs : t / 2 ≤ s) (hb : 0 ≤ b) :
    quadraticTime s ^ (-b) ≤ (2 : ℝ) ^ b * quadraticTime t ^ (-b) := by
  have hp := quadraticTime_pos ht
  have hh := Real.rpow_le_rpow_of_nonpos (by positivity : 0 < quadraticTime t / 2)
    (quadraticTime_half_le hs) (neg_nonpos.mpr hb)
  apply hh.trans_eq
  rw [Real.div_rpow hp.le (by norm_num), Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2)]
  simp only [div_inv_eq_mul]
  ring

lemma quadraticTimeKernel_nonneg {a d t : ℝ} (ht : 0 < t) :
    0 ≤ quadraticTimeKernel a d t := by
  unfold quadraticTimeKernel
  positivity [quadraticTime_pos ht]

lemma quadraticTimeMajorant_nonneg {a d : ℝ} (t : ℝ) :
    0 ≤ quadraticTimeMajorant a d t := by
  unfold quadraticTimeMajorant
  apply add_nonneg
  · exact Set.indicator_nonneg (fun x hx => Real.rpow_nonneg hx.1.le _) t
  · exact Set.indicator_nonneg (fun _ _ => (exp_pos _).le) t

lemma quadraticTimeMajorant_integrable {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    Integrable (quadraticTimeMajorant a d) := by
  have hp := (intervalIntegrable_iff_integrableOn_Ioc_of_le (by norm_num : (0 : ℝ) ≤ 1)).mp
    (intervalIntegral.intervalIntegrable_rpow' (by linarith : -1 < -a))
  exact (hp.integrable_indicator measurableSet_Ioc).add
    ((integrableOn_exp_mul_Ioi (by linarith : -d < 0) 0).integrable_indicator measurableSet_Ioi)

lemma quadraticTimeMajorant_integral {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    (∫ t, quadraticTimeMajorant a d t) = quadraticTimeConstant a d := by
  have hp := (intervalIntegrable_iff_integrableOn_Ioc_of_le (by norm_num : (0 : ℝ) ≤ 1)).mp
    (intervalIntegral.intervalIntegrable_rpow' (by linarith : -1 < -a))
  have he := integrableOn_exp_mul_Ioi (by linarith : -d < 0) 0
  unfold quadraticTimeMajorant
  rw [integral_add (hp.integrable_indicator measurableSet_Ioc) (he.integrable_indicator measurableSet_Ioi),
    integral_indicator measurableSet_Ioc, integral_indicator measurableSet_Ioi,
    ← intervalIntegral.integral_of_le (by norm_num : (0 : ℝ) ≤ 1),
    integral_rpow (Or.inl (by linarith : -1 < -a)),
    integral_exp_mul_Ioi (by linarith : -d < 0)]
  simp only [one_rpow, zero_rpow (by linarith : -a + 1 ≠ 0), sub_zero, mul_zero, exp_zero]
  unfold quadraticTimeConstant
  ring

lemma quadraticTimeKernel_le_majorant {a d t : ℝ} (hd : 0 < d) (ht : 0 < t) :
    quadraticTimeKernel a d t ≤ quadraticTimeMajorant a d t := by
  have he : exp (-d * t) ≤ 1 := exp_le_one_iff.mpr (by nlinarith)
  by_cases ht1 : t ≤ 1
  · simp only [quadraticTimeMajorant, indicator_of_mem (show t ∈ Ioc (0 : ℝ) 1 from ⟨ht, ht1⟩),
      indicator_of_mem (show t ∈ Ioi (0 : ℝ) from ht), quadraticTimeKernel, quadraticTime, min_eq_left ht1]
    nlinarith [Real.rpow_nonneg ht.le (-a), exp_pos (-d * t)]
  · simp only [quadraticTimeMajorant, indicator_of_notMem (show t ∉ Ioc (0 : ℝ) 1 from fun h => ht1 h.2),
      indicator_of_mem (show t ∈ Ioi (0 : ℝ) from ht), quadraticTimeKernel, quadraticTime,
      min_eq_right (le_of_not_ge ht1), one_rpow, one_mul, zero_add, le_refl]


end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/QuadraticWeightedPoints.lean <==
import OrderingError.Spec11.Threads.T2.QuadraticLinearBounds
import OrderingError.Spec11.Threads.T2.TimeSplitting

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A pointwise exponentially decaying bound has precisely the corresponding weighted bound. -/
theorem weight_of_decay (ν : ℝ) (t : Time) (x : M.H) {A : ℝ}
    (hx : ‖x‖ ≤ Real.exp (-ν * t) * A) : Real.exp (ν * t) * ‖x‖ ≤ A := by
  have hc : Real.exp (ν * (t : ℝ)) * Real.exp (-ν * t) = 1 := by
    rw [← Real.exp_add]
    ring_nf
    exact Real.exp_zero
  have hh := mul_le_mul_of_nonneg_left hx (Real.exp_pos (ν * (t : ℝ))).le
  simpa only [← mul_assoc, hc, one_mul] using hh

theorem exp_decay_weight_le {ν σ : ℝ} (hν : ν ≤ σ) (t : Time) :
    Real.exp (ν * t) * Real.exp (-σ * t) ≤ 1 := by
  rw [← Real.exp_add]
  apply Real.exp_le_one_iff.mpr
  nlinarith [t.coe_nonneg]

/-- Weighted continuous and discrete linear decay on the same ambient Hilbert space. -/
theorem linearFlow_weighted_decay (hP : Premises M B) {ν : ℝ} (hνL : ν ≤ D01lambda L)
    (d : Option (D05Mesh L κ)) (f : M.H) (t : Time) :
    Real.exp (ν * t) * ‖M.linearFlow d f t‖ ≤ ‖f‖ := by
  have hh := mul_le_mul_of_nonneg_left (linearFlow_decay hP d f t) (Real.exp_pos (ν * (t : ℝ))).le
  rw [← mul_assoc] at hh
  exact hh.trans (by simpa only [one_mul] using
    mul_le_mul_of_nonneg_right (exp_decay_weight_le hνL t) (norm_nonneg f))

/-- Weighted gradient smoothing, with no hidden change of time representative. -/
theorem linearFlow_weighted_gradient (hP : Premises M B) {ν : ℝ} (hνL : ν ≤ D01lambda L)
    (d : Option (D05Mesh L κ)) (f : M.H) {t : Time} (ht : 0 < t) :
    Real.exp (ν * t) * M.d1 (M.linearFlow d f t) ≤
      quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖ := by
  have hh := mul_le_mul_of_nonneg_left (linearFlow_gradient hP d f ht) (Real.exp_pos (ν * (t : ℝ))).le
  have hC : 0 ≤ quadraticGradientConstant B := by unfold quadraticGradientConstant D01Budget.bound; positivity
  have htw := (tw_positive ht).le
  calc
    _ ≤ _ := hh
    _ = (quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖) *
        (Real.exp (ν * (t : ℝ)) * Real.exp (-D01lambda L * t)) := by ring
    _ ≤ _ := by
      have hm := mul_le_mul_of_nonneg_left (exp_decay_weight_le hνL t)
        (show 0 ≤ quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖ by positivity)
      simpa only [mul_one] using hm

/-- The singular linear error estimate in weighted form. -/
theorem linearError_weighted_singular (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    Real.exp (ν * t) * ‖M.linearError m f t‖ ≤
      quadraticLinearConstant B ν * m.h * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ := by
  apply weight_of_decay ν t _
  exact (linearError_singular hP hν hνL m f ht).trans_eq (by ring)

/-- The sum of both actual linear flows has the uniform ambient bound. -/
theorem linearSum_norm (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) (t : Time) :
    ‖M.linearFlow none f t + M.linearFlow (some m) f t‖ ≤ 2 * ‖f‖ := by
  have hc := linearFlow_weighted_decay hP (lambda_nonnegative L) none f t
  have hd := linearFlow_weighted_decay hP (lambda_nonnegative L) (some m) f t
  simp only [zero_mul, Real.exp_zero, one_mul] at hc hd
  exact ((norm_add_le _ _).trans (add_le_add hc hd)).trans_eq (by ring)

/-- The sum gradient is controlled by the actual two smoothing estimates. -/
theorem linearSum_gradient (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) {t : Time} (ht : 0 < t) :
    M.d1 (M.linearFlow none f t + M.linearFlow (some m) f t) ≤
      2 * quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖ := by
  have hc := linearFlow_weighted_gradient hP (lambda_nonnegative L) none f ht
  have hd := linearFlow_weighted_gradient hP (lambda_nonnegative L) (some m) f ht
  simp only [zero_mul, Real.exp_zero, one_mul] at hc hd
  have hh := (size_add_le M.energySpace (linearFlow_member hP none f ht)
    (linearFlow_member hP (some m) f ht)).trans (add_le_add hc hd)
  exact hh.trans_eq (by ring)

/-- The strong quadratic linear source has a simple positive-time majorant. -/
theorem linear_nonlinear_weighted_bound (hP : Premises M B) {ν : ℝ}
    (hν : 0 ≤ ν) (hνL : ν ≤ D01lambda L) (f : M.H) {t : Time} (ht : 0 < t) :
    Real.exp (ν * t) * ‖M.nonlinear (M.linearFlow none f t)‖ ≤
      B.bound "C01_c" * quadraticGradientConstant B ^ 2 * D01tw t ^ (-3 / 2 : ℝ) * ‖f‖ ^ 2 := by
  have hx := linearFlow_member hP none f ht
  have hb := (hP.C01.c _ _ hx hx).1
  have hg := linearFlow_weighted_gradient hP hνL none f ht
  have hd : 0 ≤ M.d1 (M.linearFlow none f t) := norm_nonneg _
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hG : 0 ≤ quadraticGradientConstant B := by unfold quadraticGradientConstant D01Budget.bound; positivity
  have he : 1 ≤ Real.exp (ν * (t : ℝ)) := Real.one_le_exp (by positivity)
  have hep : Real.exp (ν * (t : ℝ)) ≤ Real.exp (ν * t) ^ 2 := by nlinarith
  have htw := (tw_positive ht).le
  have hp : (D01tw t ^ (-3 / 4 : ℝ)) ^ 2 = D01tw t ^ (-3 / 2 : ℝ) := by
    rw [← Real.rpow_natCast _ 2, ← Real.rpow_mul htw]
    norm_num
  calc
    _ ≤ Real.exp (ν * (t : ℝ)) * (B.bound "C01_c" * M.d1 (M.linearFlow none f t) *
        M.d1 (M.linearFlow none f t)) := mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
    _ ≤ Real.exp (ν * (t : ℝ)) ^ 2 * (B.bound "C01_c" * M.d1 (M.linearFlow none f t) *
        M.d1 (M.linearFlow none f t)) := by gcongr
    _ = B.bound "C01_c" * (Real.exp (ν * (t : ℝ)) * M.d1 (M.linearFlow none f t)) ^ 2 := by ring
    _ ≤ B.bound "C01_c" * (quadraticGradientConstant B * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖) ^ 2 := by gcongr
    _ = _ := by rw [mul_pow, mul_pow, hp]; ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/RefinedCubic.lean <==
import OrderingError.Spec11.Threads.T2.OrderingBounds

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- A uniform budget for the actual cubic ordering remainder with its mesh gain. -/
def refinedCubicConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L12_d" ν 4 * (48 * B.bound "C01_e" * D14b B ν * D14ell B ν ^ 3) +
  feedbackConstant B ν * orderingZConstant L B ν * (4 * D14ell B ν) +
  feedbackConstant B ν * B.bound "L12_d" ν 4 * (8 * D14b B ν * D14ell B ν ^ 2)

theorem refinedCubicConstant_nonneg (L : ℝ) (B : D01Budget) (ν : ℝ) :
    0 ≤ refinedCubicConstant L B ν := by
  have hc := (calibration_nonnegative L B ν).1
  have hz := (calibration_nonnegative L B ν).2.2.2.2.1
  have he := (ell_positive B ν).le
  have hb := (b_positive B ν).le
  unfold refinedCubicConstant D01Budget.bound
  positivity

/-- Weighted triangle inequality for the three terms of the actual remainder formula. -/
theorem weighted_three_norm (ν : ℝ) (t : Time) (x y z : M.H) :
    Real.exp (ν * t) * ‖-x + (y + z)‖ ≤
      Real.exp (ν * t) * ‖x‖ + Real.exp (ν * t) * ‖y‖ + Real.exp (ν * t) * ‖z‖ := by
  have hh := (norm_add_le (-x) (y + z)).trans (add_le_add (le_refl _) (norm_add_le y z))
  rw [norm_neg] at hh
  exact (mul_le_mul_of_nonneg_left hh (Real.exp_pos _).le).trans_eq (by ring)

                                                                                              
                                                       
theorem ordering_refined_cubic_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) {f : M.H} (hf : ‖f‖ ≤ errorRadius L B ν) (t : Time) :
    Real.exp (ν * t) * ‖M.orderingError B ν m f t - M.Dcoeff ν m f t‖ ≤
      refinedCubicConstant L B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 3 := by
  have hfD := hf.trans (errorRadius_bounds L B ν).1
  have hu := selected_solution_X0 hCons hν hνL none hfD
  have huh := selected_solution_X0 hCons hν hνL (some m) hfD
  have hU := X0_add hCons hν hνL hu huh
  obtain ⟨hz, hzb⟩ := share_energy_bound hCons hν hνL none hfD
  obtain ⟨hzh, hzhb⟩ := share_energy_bound hCons hν hνL (some m) hfD
  have hZ := X0_add hCons hν hνL hz hzh
  have hZb : M.energy ν (M.share B ν none f + M.share B ν (some m) f) ≤
      8 * D14b B ν * D14ell B ν ^ 2 * ‖f‖ ^ 2 := by
    have hh := (energy_add_le hCons hν hνL hz hzh).trans (add_le_add hzb hzhb)
    convert hh using 1 <;> ring
  have hUb := solution_sum_energy hCons hν hνL m hfD
  obtain ⟨hη, hηb⟩ := ordering_Z_bound hP hCons hν hνL m hf
  obtain ⟨hd, hdb⟩ := linearError_Z_bound hP hν hνL m f
  obtain ⟨hg, hgb⟩ := cubic_source_bound hP hCons hν hνL hfD
  have hk := Lconvolution_point_bound hP hν hνL m hg t
  have hq1 := feedback_point_bound hP hCons hν hνL m hη hU t
  have hq2 := feedback_point_bound hP hCons hν hνL m (ZValid_neg hd) hZ t
  rw [Z_neg] at hq2
  have hh := mesh_nonnegative m
  have hC : 0 ≤ B.bound "L12_d" ν 4 := by unfold D01Budget.bound; positivity
  have hF := (calibration_nonnegative L B ν).1
  have hO := (calibration_nonnegative L B ν).2.2.2.2.1
  have hel := (ell_positive B ν).le
  have hb := (b_positive B ν).le
  have hηn : 0 ≤ M.Z ν (M.orderingError B ν m f) := by unfold Model.Z; positivity
  have hdn : 0 ≤ M.Z ν (M.linearError m f) := by unfold Model.Z; positivity
  have hUn := energy_nonnegative hU.1
  have hZn := energy_nonnegative hZ.1
  have hk' := hk.trans (mul_le_mul_of_nonneg_left hgb
    (show 0 ≤ B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) by positivity))
  have hq1' : Real.exp (ν * t) * ‖M.Q ν (some m) (M.orderingError B ν m f)
      (M.solution B ν none f + M.solution B ν (some m) f) t‖ ≤
      feedbackConstant B ν * (orderingZConstant L B ν * m.h ^ (1 / 6 : ℝ) * ‖f‖ ^ 2) *
        (4 * D14ell B ν * ‖f‖) := by
    apply hq1.trans
    change feedbackConstant B ν * _ * _ ≤ _
    gcongr
  have hq2' : Real.exp (ν * t) * ‖M.Q ν (some m) (-M.linearError m f)
      (M.share B ν none f + M.share B ν (some m) f) t‖ ≤
      feedbackConstant B ν * (B.bound "L12_d" ν 4 * m.h ^ (1 / 6 : ℝ) * ‖f‖) *
        (8 * D14b B ν * D14ell B ν ^ 2 * ‖f‖ ^ 2) := by
    apply hq2.trans
    change feedbackConstant B ν * _ * _ ≤ _
    gcongr
  have htriangle := weighted_three_norm ν t
    (M.Lconvolution m ((fun t => M.nonlinear (M.solution B ν none f t)) -
      (fun t => M.nonlinear (M.linearFlow none f t))) t)
    (M.Q ν (some m) (M.orderingError B ν m f)
      (M.solution B ν none f + M.solution B ν (some m) f) t)
    (M.Q ν (some m) (-M.linearError m f)
      (M.share B ν none f + M.share B ν (some m) f) t)
  have heq := congrFun (ordering_cubic_equation hP hCons hν hνL m hfD) t
  change M.orderingError B ν m f t - M.Dcoeff ν m f t = _ at heq
  rw [heq]
  apply htriangle.trans
  convert add_le_add (add_le_add hk' hq1') hq2' using 1 <;>
    simp only [refinedCubicConstant] <;> ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ScalarConvolution.lean <==
import OrderingError.Spec11.Threads.T2.TimeTransport
import Mathlib.Analysis.LConvolution
import Mathlib.Analysis.Convolution
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals

open MeasureTheory Set
open scoped ENNReal

namespace OrderingError.Spec11.T2

/-- Scalar convolution of nonnegative extended-real functions on the full time line.
Causal functions are extended by zero before using this definition. -/
noncomputable def scalarConvolution (K G : ℝ → ℝ≥0∞) (t : ℝ) : ℝ≥0∞ :=
  ∫⁻ s, K s * G (t - s)

lemma measurable_scalarConvolution {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) : Measurable (scalarConvolution K G) := by
  unfold scalarConvolution
  fun_prop

/-- The pointwise Holder endpoint used in Lemma 4.12 of arXiv v1. -/
theorem convolution_holder_endpoint {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) (t : ℝ) :
    scalarConvolution K G t ≤
      (∫⁻ s, K s ^ (4 : ℝ)) ^ (1 / 4 : ℝ) *
      (∫⁻ s, G s ^ (4 / 3 : ℝ)) ^ (3 / 4 : ℝ) := by
  have h := ENNReal.lintegral_mul_le_Lp_mul_Lq volume (f := K) (g := fun s => G (t - s))
    (show Real.HolderConjugate 4 (4 / 3) from
      Real.holderConjugate_iff.mpr ⟨by norm_num, by norm_num⟩)
    hK.aemeasurable (hG.comp ((measurable_const (a := t)).sub measurable_id)).aemeasurable
  have htrans := lintegral_sub_left_eq_self (μ := (volume : Measure ℝ)) (fun a => G a ^ (4 / 3 : ℝ)) t
  change (∫⁻ a, K a * G (t - a)) ≤ _ at h
  rw [htrans] at h
  simpa only [Pi.mul_apply, scalarConvolution,
    show (1 / (4 / 3) : ℝ) = 3 / 4 by norm_num] using h

lemma weighted_holder_factor (k g : ℝ≥0∞) :
    (k * g ^ (4 / 3 : ℝ)) ^ (3 / 4 : ℝ) * k ^ (1 / 4 : ℝ) = k * g := by
  rw [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num), ← ENNReal.rpow_mul]
  norm_num
  rw [mul_right_comm, ← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
  norm_num

/-- Weighted Holder gives the L^(4/3) estimate before Tonelli. -/
lemma convolution_fourThirds_pointwise {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) (t : ℝ) :
    scalarConvolution K G t ^ (4 / 3 : ℝ) ≤
      (∫⁻ s, K s * G (t - s) ^ (4 / 3 : ℝ)) *
      (∫⁻ s, K s) ^ (1 / 3 : ℝ) := by
  have h := ENNReal.lintegral_mul_norm_pow_le (μ := volume)
    (f := fun s => K s * G (t - s) ^ (4 / 3 : ℝ)) (g := K)
    (hK.mul ((hG.comp ((measurable_const (a := t)).sub measurable_id)).pow_const (4 / 3 : ℝ))).aemeasurable
    hK.aemeasurable (by norm_num : (0 : ℝ) ≤ 3 / 4)
    (by norm_num : (0 : ℝ) ≤ 1 / 4) (by norm_num : (3 / 4 : ℝ) + 1 / 4 = 1)
  simp only [weighted_holder_factor] at h
  have hpow := ENNReal.rpow_le_rpow h (by norm_num : (0 : ℝ) ≤ 4 / 3)
  simpa only [scalarConvolution, ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 4 / 3),
    ← ENNReal.rpow_mul, show (3 / 4 : ℝ) * (4 / 3) = 1 by norm_num,
    show (1 / 4 : ℝ) * (4 / 3) = 1 / 3 by norm_num, ENNReal.rpow_one] using hpow

lemma convolution_tonelli {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) :
    (∫⁻ t, ∫⁻ s, K s * G (t - s)) = (∫⁻ s, K s) * (∫⁻ t, G t) := by
  rw [lintegral_lintegral_swap (show AEMeasurable (fun p : ℝ × ℝ => K p.2 * G (p.1 - p.2)) (volume.prod volume) by fun_prop)]
  calc
    _ = ∫⁻ s, K s * (∫⁻ t, G t) := by
      apply lintegral_congr
      intro s
      rw [lintegral_const_mul (K s) (show Measurable (fun t => G (t - s)) by fun_prop)]
      rw [lintegral_sub_right_eq_self G s]
    _ = _ := lintegral_mul_const _ hK

/-- The L^1-kernel convolution endpoint, proved using Holder and Tonelli. -/
theorem convolution_L1_fourThirds {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) :
    (∫⁻ t, scalarConvolution K G t ^ (4 / 3 : ℝ)) ≤
      (∫⁻ s, K s) ^ (4 / 3 : ℝ) * (∫⁻ t, G t ^ (4 / 3 : ℝ)) := by
  calc
    _ ≤ ∫⁻ t, (∫⁻ s, K s * G (t - s) ^ (4 / 3 : ℝ)) *
        (∫⁻ s, K s) ^ (1 / 3 : ℝ) :=
      lintegral_mono (convolution_fourThirds_pointwise hK hG)
    _ = ((∫⁻ s, K s) * (∫⁻ t, G t ^ (4 / 3 : ℝ))) *
        (∫⁻ s, K s) ^ (1 / 3 : ℝ) := by
      rw [lintegral_mul_const _ (by fun_prop), convolution_tonelli hK (hG.pow_const _)]
    _ = _ := by
      rw [mul_right_comm]
      congr 1
      conv_lhs => lhs; rw [← ENNReal.rpow_one (∫⁻ s, K s)]
      rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
      norm_num

/-- Endpoint interpolation: the fourth moment is controlled by the L^4 and
L^1 kernel moments. This replaces a general Young convolution theorem. -/
theorem convolution_interpolation {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) :
    (∫⁻ t, scalarConvolution K G t ^ (4 : ℝ)) ≤
      ((∫⁻ s, K s ^ (4 : ℝ)) ^ (1 / 4 : ℝ) *
        (∫⁻ t, G t ^ (4 / 3 : ℝ)) ^ (3 / 4 : ℝ)) ^ (8 / 3 : ℝ) *
      ((∫⁻ s, K s) ^ (4 / 3 : ℝ) * (∫⁻ t, G t ^ (4 / 3 : ℝ))) := by
  let B := (∫⁻ s, K s ^ (4 : ℝ)) ^ (1 / 4 : ℝ) *
    (∫⁻ t, G t ^ (4 / 3 : ℝ)) ^ (3 / 4 : ℝ)
  calc
    _ ≤ ∫⁻ t, B ^ (8 / 3 : ℝ) * scalarConvolution K G t ^ (4 / 3 : ℝ) := by
      apply lintegral_mono
      intro t
      change scalarConvolution K G t ^ (4 : ℝ) ≤ _
      calc
        _ = scalarConvolution K G t ^ (8 / 3 : ℝ) * scalarConvolution K G t ^ (4 / 3 : ℝ) := by
          rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
          norm_num
        _ ≤ _ := by
          exact mul_le_mul_left (ENNReal.rpow_le_rpow (convolution_holder_endpoint hK hG t)
            (by norm_num)) _
    _ = B ^ (8 / 3 : ℝ) * (∫⁻ t, scalarConvolution K G t ^ (4 / 3 : ℝ)) :=
      lintegral_const_mul _ ((measurable_scalarConvolution hK hG).pow_const _)
    _ ≤ _ := mul_le_mul_right (convolution_L1_fourThirds hK hG) _

/-- The norm form of the endpoint interpolation estimate. -/
theorem convolution_eLpNorm {K G : ℝ → ℝ≥0∞}
    (hK : Measurable K) (hG : Measurable G) :
    eLpNorm (scalarConvolution K G) 4 volume ≤
      eLpNorm K 4 volume ^ (2 / 3 : ℝ) *
      eLpNorm K 1 volume ^ (1 / 3 : ℝ) * eLpNorm G (4 / 3) volume := by
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by norm_num)
    (measurable_scalarConvolution hK hG).aestronglyMeasurable,
    eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by norm_num) hK.aestronglyMeasurable,
    eLpNorm_one_eq_lintegral_enorm hK.aestronglyMeasurable,
    eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by finiteness) hG.aestronglyMeasurable]
  simp only [enorm_eq_self]
  norm_num only [ENNReal.toReal_ofNat, ENNReal.toReal_div, ENNReal.toReal_one]
  have hi := ENNReal.rpow_le_rpow (convolution_interpolation hK hG)
    (by norm_num : (0 : ℝ) ≤ 1 / 4)
  convert hi using 1
  simp only [ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 1 / 4),
    ENNReal.mul_rpow_of_nonneg _ _ (by norm_num : (0 : ℝ) ≤ 8 / 3), ← ENNReal.rpow_mul]
  norm_num
  have hexp (b : ℝ≥0∞) : b ^ (1 / 2 : ℝ) * b ^ (1 / 4 : ℝ) = b ^ (3 / 4 : ℝ) := by
    rw [← ENNReal.rpow_add_of_nonneg _ _ (by norm_num) (by norm_num)]
    norm_num
  calc
    _ = (∫⁻ x, K x ^ (4 : ℝ)) ^ (1 / 6 : ℝ) * (∫⁻ x, K x) ^ (1 / 3 : ℝ) *
        ((∫⁻ x, G x ^ (4 / 3 : ℝ)) ^ (1 / 2 : ℝ) *
          (∫⁻ x, G x ^ (4 / 3 : ℝ)) ^ (1 / 4 : ℝ)) := by rw [hexp]; norm_num
    _ = _ := by simp only [ENNReal.rpow_ofNat]; ac_rfl
/-- Norm domination converts the scalar estimate to a Banach-valued trajectory estimate.
Measurability of the trajectory is supplied by the mild-solution premise. -/
theorem dominated_convolution_eLpNorm {E : Type*} [NormedAddCommGroup E]
    {F : ℝ → E} {K G : ℝ → ℝ≥0∞}
    (hF : AEStronglyMeasurable F volume) (hK : Measurable K) (hG : Measurable G)
    (hdom : ∀ᵐ t, ‖F t‖ₑ ≤ scalarConvolution K G t) :
    eLpNorm F 4 volume ≤ eLpNorm K 4 volume ^ (2 / 3 : ℝ) *
      eLpNorm K 1 volume ^ (1 / 3 : ℝ) * eLpNorm G (4 / 3) volume := by
  apply le_trans _ (convolution_eLpNorm hK hG)
  exact eLpNorm_mono_enorm_ae hF (by simpa only [enorm_eq_self] using hdom)


end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ScalarEndpoints.lean <==
import OrderingError.Spec11.Threads.T2.ScalarConvolution

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2

/-- Holder's pointwise endpoint, allowing an almost everywhere measurable source. -/
theorem scalarConvolution_holder_norm {K G : ℝ → ℝ≥0∞}
    (hK : AEMeasurable K volume) (hG : AEMeasurable G volume) (t : ℝ) :
    scalarConvolution K G t ≤ eLpNorm K 4 volume * eLpNorm G (4 / 3) volume := by
  have hh := ENNReal.lintegral_mul_le_Lp_mul_Lq volume (f := K) (g := fun s => G (t - s))
    (show Real.HolderConjugate 4 (4 / 3) from
      Real.holderConjugate_iff.mpr ⟨by norm_num, by norm_num⟩)
    hK (hG.comp_quasiMeasurePreserving (volume.measurePreserving_sub_left t).quasiMeasurePreserving)
  have htrans := lintegral_sub_left_eq_self (μ := (volume : Measure ℝ)) (fun s => G s ^ (4 / 3 : ℝ)) t
  change (∫⁻ s, K s * G (t - s)) ≤ _ at hh
  rw [htrans] at hh
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by norm_num) hK.aestronglyMeasurable,
    eLpNorm_eq_lintegral_rpow_enorm_toReal (by norm_num) (by finiteness) hG.aestronglyMeasurable]
  simpa only [scalarConvolution, enorm_eq_self, ENNReal.toReal_ofNat, ENNReal.toReal_div] using hh

/-- Scalar endpoint interpolation for a qualified, almost everywhere measurable source. -/
theorem dominated_convolution_eLpNorm_ae {E : Type*} [NormedAddCommGroup E]
    {F : ℝ → E} {K G : ℝ → ℝ≥0∞}
    (hF : AEStronglyMeasurable F volume) (hK : Measurable K) (hG : AEMeasurable G volume)
    (hdom : ∀ᵐ t, ‖F t‖ₑ ≤ scalarConvolution K G t) :
    eLpNorm F 4 volume ≤ eLpNorm K 4 volume ^ (2 / 3 : ℝ) *
      eLpNorm K 1 volume ^ (1 / 3 : ℝ) * eLpNorm G (4 / 3) volume := by
  have he (t : ℝ) : scalarConvolution K G t = scalarConvolution K (hG.mk G) t := by
    apply lintegral_congr_ae
    filter_upwards [(volume.measurePreserving_sub_left t).quasiMeasurePreserving.ae hG.ae_eq_mk]
      with s hs
    simp only [hs]
  have hb := dominated_convolution_eLpNorm hF hK hG.measurable_mk
    (hdom.mono (fun t ht => (he t) ▸ ht))
  rwa [← eLpNorm_congr_ae hG.ae_eq_mk] at hb

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/SecondQuadraticBlocks.lean <==
import OrderingError.Spec11.Threads.T2.FirstQuadraticBlocks
import OrderingError.Spec11.Threads.T2.SecondQuadraticPoints

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The early second integrand is dominated by the genuine kernel-energy product. -/
theorem second_early_point (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t s : Time} (ht : 0 < t) (hs0 : 0 < s) (hs : s ≤ t / 2) :
    Real.exp (ν * t) * ‖quadraticI2 M m f t s‖ ≤
      (B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) *
        B.bound "C01_d" * ‖f‖ * (2 * ‖f‖) ^ (1 / 2 : ℝ)) *
      (M.Lambda ν m s * (Real.exp (ν * s) *
        M.d1 ((M.linearFlow none f + M.linearFlow (some m) f) s)) ^ (1 / 2 : ℝ)) := by
  obtain ⟨hst, hr, hhalf⟩ := early_delay ht hs
  have hst' : s < t := hs.trans_lt (div_lt_self ht (by norm_num))
  have hb := quadraticI2_weighted_smoothing hP hCons hν hνL m f hs0 hst'
  have hsrc := quadratic_weak_source_early hP hν.le m f hs0
  have htw := (tw_positive ht).le
  have htr := (tw_positive hr).le
  have hC : 0 ≤ B.bound "L06_c" := by unfold D01Budget.bound; positivity
  have hp : D01tw (t - s) ^ (-3 / 4 : ℝ) ≤ (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) := by
    convert tw_power_half ht hhalf (by norm_num : (0 : ℝ) ≤ 3 / 4) using 1 <;> norm_num
  have he : Real.exp (-(D01lambda L - ν) * ((t - s : Time) : ℝ)) ≤ 1 :=
    Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg (by linarith) (t - s).coe_nonneg)
  have hker : B.bound "L06_c" * D01tw (t - s) ^ (-3 / 4 : ℝ) *
      Real.exp (-(D01lambda L - ν) * (t - s : Time)) ≤
      B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) := by
    calc
      _ ≤ B.bound "L06_c" * ((2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ)) * 1 := by gcongr
      _ = _ := by ring
  have hh := mul_le_mul hker hsrc (by positivity)
    (show 0 ≤ B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) by positivity)
  exact (hb.trans hh).trans_eq (by ring)

/-- The late second integrand is dominated by an explicit integrable weak smoothing kernel. -/
theorem second_late_point (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t s : Time} (ht : 0 < t) (hs : t / 2 < s) (hst : s < t) :
    Real.exp (ν * t) * ‖quadraticI2 M m f t s‖ ≤
      (B.bound "L06_c" * (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
        (2 : ℝ) ^ (9 / 4 : ℝ) * D01tw t ^ (-9 / 4 : ℝ) * m.h * ‖f‖ ^ 2) *
      (D01tw (t - s) ^ (-3 / 4 : ℝ) * Real.exp (-(D01lambda L - ν) * (t - s : Time))) := by
  have hs0 : 0 < s := (show 0 ≤ t / 2 from zero_le).trans_lt hs
  have hr := tsub_pos_iff_lt.mpr hst
  have hb := quadraticI2_weighted_smoothing hP hCons hν hνL m f hs0 hst
  have hsrc := quadratic_weak_source_late hP hCons hν hνL m f hs0
  have htw := (tw_positive ht).le
  have htr := (tw_positive hr).le
  have hh := mesh_nonnegative m
  have hC : 0 ≤ B.bound "L06_c" := by unfold D01Budget.bound; positivity
  have hCs : 0 ≤ 2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B := by
    unfold quadraticLinearConstant quadraticGradientConstant D01Budget.bound; positivity
  have hp : D01tw s ^ (-9 / 4 : ℝ) ≤ (2 : ℝ) ^ (9 / 4 : ℝ) * D01tw t ^ (-9 / 4 : ℝ) := by
    convert tw_power_half ht hs.le (by norm_num : (0 : ℝ) ≤ 9 / 4) using 1 <;> norm_num
  have hsrc' : Real.exp (ν * s) * ‖M.weakProduct
      (M.linearFlow none f s - M.linearFlow (some m) f s)
      (M.linearFlow none f s + M.linearFlow (some m) f s)‖ ≤
      (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
        m.h * ((2 : ℝ) ^ (9 / 4 : ℝ) * D01tw t ^ (-9 / 4 : ℝ)) * ‖f‖ ^ 2 := by
    apply hsrc.trans
    gcongr
  have hh' := mul_le_mul_of_nonneg_left hsrc'
    (show 0 ≤ B.bound "L06_c" * D01tw (t - s) ^ (-3 / 4 : ℝ) *
      Real.exp (-(D01lambda L - ν) * (t - s : Time)) by positivity)
  exact (hb.trans hh').trans_eq (by ring)

def secondEarlyConstant (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * B.bound "C01_d" *
    (2 : ℝ) ^ (1 / 2 : ℝ) * quadraticMomentConstant B ν * (2 * D14ell B ν) ^ (1 / 2 : ℝ)
def secondLateConstant (L : ℝ) (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L06_c" * (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
    (2 : ℝ) ^ (9 / 4 : ℝ) * quadraticTimeConstant (3 / 4) (D01lambda L - ν)

/-- The data powers in the early Holder estimate are exactly quadratic, including at zero data. -/
theorem quadratic_half_data_factor {a e : ℝ} (ha : 0 ≤ a) (he : 0 ≤ e) :
    e * (2 * e) ^ (1 / 2 : ℝ) * (a * e) ^ (1 / 2 : ℝ) =
      (2 : ℝ) ^ (1 / 2 : ℝ) * a ^ (1 / 2 : ℝ) * e ^ 2 := by
  rw [Real.mul_rpow (by norm_num : (0 : ℝ) ≤ 2) he, Real.mul_rpow ha he]
  have hp : e ^ (1 / 2 : ℝ) * e ^ (1 / 2 : ℝ) = e := by
    rw [← Real.rpow_add_of_nonneg he (by norm_num : (0 : ℝ) ≤ 1 / 2)
      (by norm_num : (0 : ℝ) ≤ 1 / 2)]
    norm_num
  calc
    _ = (2 : ℝ) ^ (1 / 2 : ℝ) * a ^ (1 / 2 : ℝ) * e *
        (e ^ (1 / 2 : ℝ) * e ^ (1 / 2 : ℝ)) := by ring
    _ = _ := by rw [hp]; ring

/-- The early second actual integral has the half-power mesh gain from true L1/L2 kernel moments. -/
theorem second_early_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in Iic (t / 2), quadraticI2 M m f t s ∂timeMeasure‖) ≤
      ENNReal.ofReal (secondEarlyConstant B ν * m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) * ‖f‖ ^ 2) := by
  let A := B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * D01tw t ^ (-3 / 4 : ℝ) *
    B.bound "C01_d" * ‖f‖ * (2 * ‖f‖) ^ (1 / 2 : ℝ)
  let w := M.linearFlow none f + M.linearFlow (some m) f
  obtain ⟨hw, hwb⟩ := linearSum_energy hP hCons hν hνL m f
  have htw := (tw_positive ht).le
  have hh := mesh_nonnegative m
  have hell := (ell_positive B ν).le
  have hA : 0 ≤ A := by unfold A D01Budget.bound; positivity
  have hMC : 0 ≤ quadraticMomentConstant B ν := by unfold quadraticMomentConstant D01Budget.bound; positivity
  have hmono := (weighted_setIntegral_bound (quadraticI2 M m f t) ν t (Iic (t / 2))).trans
    (lintegral_mono_ae (show ∀ᵐ s ∂timeMeasure.restrict (Iic (t / 2)),
      ENNReal.ofReal (Real.exp (ν * t) * ‖quadraticI2 M m f t s‖) ≤
      ENNReal.ofReal A * (ENNReal.ofReal (M.Lambda ν m s) *
        ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (1 / 2 : ℝ)) from by
        filter_upwards [self_mem_ae_restrict measurableSet_Iic,
          ae_restrict_of_ae (timeMeasure.ae_ne 0)] with s hs hs0
        have hd : 0 ≤ M.d1 (w s) := norm_nonneg _
        have hK : 0 ≤ M.Lambda ν m s := by unfold Model.Lambda; positivity
        rw [ENNReal.ofReal_rpow_of_nonneg (by positivity) (by norm_num : (0 : ℝ) ≤ 1 / 2),
          ← ENNReal.ofReal_mul hK, ← ENNReal.ofReal_mul hA]
        exact ENNReal.ofReal_le_ofReal (second_early_point hP hCons hν hνL m f ht (pos_iff_ne_zero.mpr hs0) hs)))
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top] at hmono
  have hglobal := (lintegral_mono' (μ := timeMeasure.restrict (Iic (t / 2)))
    (ν := timeMeasure) Measure.restrict_le_self (le_refl (fun s => ENNReal.ofReal (M.Lambda ν m s) *
      ENNReal.ofReal (Real.exp (ν * s) * M.d1 (w s)) ^ (1 / 2 : ℝ)))).trans
    (kernel_half_energy_bound hP hν hνL m hw.1)
  have hE : ENNReal.ofReal (quadraticMomentConstant B ν * m.h ^ (1 / 2 : ℝ) * M.energy ν w ^ (1 / 2 : ℝ)) ≤
      ENNReal.ofReal (quadraticMomentConstant B ν * m.h ^ (1 / 2 : ℝ) * (2 * D14ell B ν * ‖f‖) ^ (1 / 2 : ℝ)) := by
    apply ENNReal.ofReal_le_ofReal
    gcongr
    · exact energy_nonnegative hw.1
  apply (hmono.trans (mul_le_mul' le_rfl (hglobal.trans hE))).trans_eq
  rw [← ENNReal.ofReal_mul hA]
  congr 1
  unfold A secondEarlyConstant
  calc
    _ = (B.bound "L06_c" * (2 : ℝ) ^ (3 / 4 : ℝ) * B.bound "C01_d" * quadraticMomentConstant B ν *
        m.h ^ (1 / 2 : ℝ) * D01tw t ^ (-3 / 4 : ℝ)) *
        (‖f‖ * (2 * ‖f‖) ^ (1 / 2 : ℝ) * (2 * D14ell B ν * ‖f‖) ^ (1 / 2 : ℝ)) := by ring
    _ = _ := by rw [quadratic_half_data_factor (by positivity) (norm_nonneg f)]; ring

/-- The late second actual integral is O(h t_wedge^(-9/4)), using only an integrable scalar weak kernel. -/
theorem second_late_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (f : M.H) {t : Time} (ht : 0 < t) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in Ioc (t / 2) t, quadraticI2 M m f t s ∂timeMeasure‖) ≤
      ENNReal.ofReal (secondLateConstant L B ν * m.h * D01tw t ^ (-9 / 4 : ℝ) * ‖f‖ ^ 2) := by
  let A := B.bound "L06_c" * (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
    (2 : ℝ) ^ (9 / 4 : ℝ) * D01tw t ^ (-9 / 4 : ℝ) * m.h * ‖f‖ ^ 2
  let k : Time → ℝ≥0∞ := fun r => ENNReal.ofReal
    (D01tw r ^ (-3 / 4 : ℝ) * Real.exp (-(D01lambda L - ν) * r))
  have htw := (tw_positive ht).le
  have hh := mesh_nonnegative m
  have hA : 0 ≤ A := by unfold A quadraticLinearConstant quadraticGradientConstant D01Budget.bound; positivity
  have hmono := (weighted_setIntegral_bound (quadraticI2 M m f t) ν t (Ioc (t / 2) t)).trans
    (lintegral_mono_ae (show ∀ᵐ s ∂timeMeasure.restrict (Ioc (t / 2) t),
      ENNReal.ofReal (Real.exp (ν * t) * ‖quadraticI2 M m f t s‖) ≤ ENNReal.ofReal A * k (t - s) from by
        filter_upwards [self_mem_ae_restrict measurableSet_Ioc,
          ae_restrict_of_ae (timeMeasure.ae_ne t)] with s hs hst
        dsimp only [k]
        rw [← ENNReal.ofReal_mul hA]
        exact ENNReal.ofReal_le_ofReal (second_late_point hP hCons hν hνL m f ht hs.1 (lt_of_le_of_ne hs.2 hst))))
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top] at hmono
  have hreflect := time_reflect_lintegral_le k t (S := Ioc (t / 2) t) measurableSet_Ioc (fun _ hs => hs.2)
  have hkernel : (∫⁻ r, k r ∂timeMeasure) ≤ ENNReal.ofReal (quadraticTimeConstant (3 / 4) (D01lambda L - ν)) := by
    simpa only [k, neg_div] using time_singular_lintegral_bound (by norm_num : (0 : ℝ) < 3 / 4)
      (by norm_num : (3 / 4 : ℝ) < 1) (sub_pos.mpr hνL)
  apply (hmono.trans (mul_le_mul' le_rfl (hreflect.trans hkernel))).trans_eq
  rw [← ENNReal.ofReal_mul hA]
  congr 1
  unfold A secondLateConstant
  ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/SecondQuadraticPoints.lean <==
import OrderingError.Spec11.Threads.T2.QuadraticDecomposition
import OrderingError.Spec11.Threads.T2.QuadraticWeightedPoints

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The sum energy is qualified and controlled by the same two actual linear flows. -/
theorem linearSum_energy (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) (f : M.H) :
    M.X0 ν (M.linearFlow none f + M.linearFlow (some m) f) ∧
    M.energy ν (M.linearFlow none f + M.linearFlow (some m) f) ≤ 2 * D14ell B ν * ‖f‖ := by
  obtain ⟨hc, hcb⟩ := linearFlow_energy_bound hP hν hνL none f
  obtain ⟨hd, hdb⟩ := linearFlow_energy_bound hP hν hνL (some m) f
  refine ⟨X0_add hCons hν hνL hc hd, (energy_add_le hCons hν hνL hc hd).trans ?_⟩
  exact (add_le_add hcb hdb).trans_eq (by ring)

/-- The sign convention for the linear difference does not affect its norm. -/
theorem linearDifference_norm (m : D05Mesh L κ) (f : M.H) (s : Time) :
    ‖M.linearFlow none f s - M.linearFlow (some m) f s‖ = ‖M.linearError m f s‖ :=
  norm_sub_rev _ _

/-- Early weak source: the measurable kernel is paired with the square root of a true energy gradient. -/
theorem quadratic_weak_source_early (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    (m : D05Mesh L κ) (f : M.H) {s : Time} (hs : 0 < s) :
    Real.exp (ν * s) * ‖M.weakProduct
      (M.linearFlow none f s - M.linearFlow (some m) f s)
      (M.linearFlow none f s + M.linearFlow (some m) f s)‖ ≤
    (B.bound "C01_d" * ‖f‖ * (2 * ‖f‖) ^ (1 / 2 : ℝ)) * M.Lambda ν m s *
      (Real.exp (ν * s) * M.d1 ((M.linearFlow none f + M.linearFlow (some m) f) s)) ^ (1 / 2 : ℝ) := by
  have hc := linearFlow_member hP none f hs
  have hd := linearFlow_member hP (some m) f hs
  have hm := (M.V 1).carrier.add_mem hc hd
  have hb := weakProduct_d_bound hP (f := M.linearFlow none f s - M.linearFlow (some m) f s) hm
  have hl := linearError_kernel_bound hP ν m f s
  have hsum := linearSum_norm hP m f s
  have hΛ : 0 ≤ M.Lambda ν m s := by unfold Model.Lambda; positivity
  have hC : 0 ≤ B.bound "C01_d" := by unfold D01Budget.bound; positivity
  have hd1 : 0 ≤ M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) := norm_nonneg _
  have he : 1 ≤ Real.exp (ν * (s : ℝ)) := Real.one_le_exp (by positivity)
  have hgrad : M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) ≤
      Real.exp (ν * s) * M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) := by nlinarith
  rw [linearDifference_norm] at hb
  calc
    _ ≤ Real.exp (ν * (s : ℝ)) * (B.bound "C01_d" * ‖M.linearError m f s‖ *
        ‖M.linearFlow none f s + M.linearFlow (some m) f s‖ ^ (1 / 2 : ℝ) *
        M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) ^ (1 / 2 : ℝ)) :=
      mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
    _ = B.bound "C01_d" * (Real.exp (ν * (s : ℝ)) * ‖M.linearError m f s‖) *
        ‖M.linearFlow none f s + M.linearFlow (some m) f s‖ ^ (1 / 2 : ℝ) *
        M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) ^ (1 / 2 : ℝ) := by ring
    _ ≤ B.bound "C01_d" * (M.Lambda ν m s * ‖f‖) * (2 * ‖f‖) ^ (1 / 2 : ℝ) *
        (Real.exp (ν * s) * M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s)) ^ (1 / 2 : ℝ) := by gcongr
    _ = _ := by simp only [Pi.add_apply]; ring

/-- Late weak source: the ordinary product inequality suffices with two pointwise linear estimates. -/
theorem quadratic_weak_source_late (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) {s : Time} (hs : 0 < s) :
    Real.exp (ν * s) * ‖M.weakProduct
      (M.linearFlow none f s - M.linearFlow (some m) f s)
      (M.linearFlow none f s + M.linearFlow (some m) f s)‖ ≤
      (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
        m.h * D01tw s ^ (-9 / 4 : ℝ) * ‖f‖ ^ 2 := by
  have hc := linearFlow_member hP none f hs
  have hd := linearFlow_member hP (some m) f hs
  have hb := weakProduct_c_bound hP hCons hν hνL ((M.V 1).carrier.sub_mem hc hd)
    ((M.V 1).carrier.add_mem hc hd)
  rw [linearDifference_norm] at hb
  have he := linearError_weighted_singular hP hν hνL m f hs
  have hg := linearSum_gradient hP m f hs
  have hC : 0 ≤ B.bound "C01_c" := by unfold D01Budget.bound; positivity
  have hK : 0 ≤ quadraticLinearConstant B ν := by unfold quadraticLinearConstant D01Budget.bound; positivity
  have hG : 0 ≤ quadraticGradientConstant B := by unfold quadraticGradientConstant D01Budget.bound; positivity
  have hh := mesh_nonnegative m
  have htw := (tw_positive hs).le
  have hd1 : 0 ≤ M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) := norm_nonneg _
  have hp : D01tw s ^ (-3 / 2 : ℝ) * D01tw s ^ (-3 / 4 : ℝ) = D01tw s ^ (-9 / 4 : ℝ) := by
    rw [← Real.rpow_add (tw_positive hs)]
    norm_num
  calc
    _ ≤ Real.exp (ν * (s : ℝ)) * (B.bound "C01_c" * ‖M.linearError m f s‖ *
        M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s)) :=
      mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
    _ = B.bound "C01_c" * (Real.exp (ν * (s : ℝ)) * ‖M.linearError m f s‖) *
        M.d1 (M.linearFlow none f s + M.linearFlow (some m) f s) := by ring
    _ ≤ B.bound "C01_c" * (quadraticLinearConstant B ν * m.h * D01tw s ^ (-3 / 2 : ℝ) * ‖f‖) *
        (2 * quadraticGradientConstant B * D01tw s ^ (-3 / 4 : ℝ) * ‖f‖) := by gcongr
    _ = (2 * B.bound "C01_c" * quadraticLinearConstant B ν * quadraticGradientConstant B) *
        m.h * (D01tw s ^ (-3 / 2 : ℝ) * D01tw s ^ (-3 / 4 : ℝ)) * ‖f‖ ^ 2 := by ring
    _ = _ := by rw [hp]

/-- The actual weak evolution contributes only its prescribed integrable smoothing kernel. -/
theorem quadraticI2_weighted_smoothing (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (f : M.H) {t s : Time} (hs : 0 < s) (hst : s < t) :
    Real.exp (ν * t) * ‖quadraticI2 M m f t s‖ ≤
      (B.bound "L06_c" * D01tw (t - s) ^ (-3 / 4 : ℝ) *
        Real.exp (-(D01lambda L - ν) * (t - s : Time))) *
      (Real.exp (ν * s) * ‖M.weakProduct
        (M.linearFlow none f s - M.linearFlow (some m) f s)
        (M.linearFlow none f s + M.linearFlow (some m) f s)‖) := by
  rw [quadraticI2_weak hP hCons hν hνL m f t hs]
  have hb := hP.L06.c.1 m (t - s) (tsub_pos_iff_lt.mpr hst)
    (M.weakProduct (M.linearFlow none f s - M.linearFlow (some m) f s)
      (M.linearFlow none f s + M.linearFlow (some m) f s))
  have hh := mul_le_mul_of_nonneg_left hb (Real.exp_pos (ν * (t : ℝ))).le
  apply hh.trans_eq
  rw [weight_split ν hst.le]
  have he : Real.exp (ν * ((t - s : Time) : ℝ)) * Real.exp (-D01lambda L * (t - s : Time)) =
      Real.exp (-(D01lambda L - ν) * (t - s : Time)) := by
    rw [← Real.exp_add]
    congr 1
    ring
  calc
    _ = (B.bound "L06_c" * D01tw (t - s) ^ (-3 / 4 : ℝ)) *
      (Real.exp (ν * ((t - s : Time) : ℝ)) * Real.exp (-D01lambda L * (t - s : Time))) *
      (Real.exp (ν * s) * ‖M.weakProduct
        (M.linearFlow none f s - M.linearFlow (some m) f s)
        (M.linearFlow none f s + M.linearFlow (some m) f s)‖) := by ring
    _ = _ := by rw [he]

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/SolutionAlgebra.lean <==
import OrderingError.Spec11.Threads.T2.LinearEnergy
import OrderingError.Spec11.Threads.T2.QuadraticAlgebra

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The calibrated linear energy budget is positive. -/
theorem ell_positive (B : D01Budget) (ν : ℝ) : 0 < D14ell B ν := by
  have h : 0 < B.bound "L03_c" ν := by unfold D01Budget.bound; positivity
  exact h.trans_le (le_max_left _ _)

/-- The bilinear budget is at least one. -/
theorem b_positive (B : D01Budget) (ν : ℝ) : 0 < D14b B ν :=
  zero_lt_one.trans_le (le_max_left _ _)

/-- Every actually selected solution is defined on the calibrated complex energy ball. -/
theorem solutions_defined (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.SolutionsDefined B ν f := by
  intro d
  exact ((hCons.1 ν hν hνL).2.2.2.2.2 d f hf).1

/-- The actual chosen solution satisfies its fixed point equation, not merely a norm bound. -/
theorem selected_solution_spec (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.SmallSolution B ν d f (M.solution B ν d f) :=
  solution_spec (solutions_defined hCons hν hνL hf d)

/-- Qualification of the same selected complex solution in the energy space. -/
theorem selected_solution_X0 (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) : M.X0 ν (M.solution B ν d f) :=
  (selected_solution_spec hCons hν hνL d hf).2.1

/-- The common complex solution energy bound supplied by Consistency. -/
theorem selected_solution_bound (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.energy ν (M.solution B ν d f) ≤ 2 * D14ell B ν * ‖f‖ :=
  ((hCons.1 ν hν hνL).2.2.2.2.2 d f hf).2.2

                                                                                              
theorem Q_energy_bound (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.X0 ν (M.Q ν d w z) ∧
    M.energy ν (M.Q ν d w z) ≤ D14b B ν * M.energy ν w * M.energy ν z :=
  ((hCons.1 ν hν hνL).2.2.2.2.1 d w z hw hz).2

/-- The actual nonlinear share is the quadratic Duhamel term of the same solution. -/
theorem share_eq_Q (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.share B ν d f = M.Q ν d (M.solution B ν d f) (M.solution B ν d f) := by
  have h := (selected_solution_spec hCons hν hνL d hf).2.2.2.2
  exact sub_eq_iff_eq_add.mpr (h.trans (add_comm _ _))

/-- The actual nonlinear share is an energy trajectory with a uniform quadratic bound. -/
theorem share_energy_bound (hCons : Consistency M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ))
    {f : M.H} (hf : ‖f‖ ≤ D14r B ν) :
    M.X0 ν (M.share B ν d f) ∧
    M.energy ν (M.share B ν d f) ≤ 4 * D14b B ν * D14ell B ν ^ 2 * ‖f‖ ^ 2 := by
  have hw := selected_solution_X0 hCons hν hνL d hf
  rw [share_eq_Q hCons hν hνL d hf]
  obtain ⟨hq, hb⟩ := Q_energy_bound hCons hν hνL d hw hw
  refine ⟨hq, hb.trans ?_⟩
  have he := selected_solution_bound hCons hν hνL d hf
  have hn := energy_nonnegative hw.1
  have hk := (b_positive B ν).le
  have hel := (ell_positive B ν).le
  calc
    D14b B ν * M.energy ν (M.solution B ν d f) * M.energy ν (M.solution B ν d f) ≤
        D14b B ν * (2 * D14ell B ν * ‖f‖) * (2 * D14ell B ν * ‖f‖) := by gcongr
    _ = _ := by ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/SourceBounds.lean <==
import OrderingError.Spec11.Threads.T2.StrongSource
import Mathlib.Analysis.SpecialFunctions.Pow.Continuity

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Scalar scaling of the diagonal Agmon expression. -/
theorem agmon_scale {a x d : ℝ} (ha : 1 ≤ a) (hx : 0 ≤ x) (hd : 0 ≤ d) :
    a * (x ^ (1 / 2 : ℝ) * d ^ (3 / 2 : ℝ)) ≤
      (a * x) ^ (1 / 2 : ℝ) * (a * d) ^ (3 / 2 : ℝ) := by
  have ha0 : 0 < a := lt_of_lt_of_le zero_lt_one ha
  have hidentity : (a * x) ^ (1 / 2 : ℝ) * (a * d) ^ (3 / 2 : ℝ) =
      a ^ 2 * (x ^ (1 / 2 : ℝ) * d ^ (3 / 2 : ℝ)) := by
    rw [Real.mul_rpow ha0.le hx, Real.mul_rpow ha0.le hd]
    calc
      _ = (a ^ (1 / 2 : ℝ) * a ^ (3 / 2 : ℝ)) *
        (x ^ (1 / 2 : ℝ) * d ^ (3 / 2 : ℝ)) := by ring
      _ = _ := by rw [← Real.rpow_add ha0]; norm_num
  rw [hidentity]
  apply mul_le_mul_of_nonneg_right _ (by positivity)
  nlinarith

/-- The exponent 4/3 turns the Agmon powers into a square gradient. -/
theorem agmon_power {k x d : ℝ} (hk : 0 ≤ k) (hx : 0 ≤ x) (hd : 0 ≤ d) :
    (k * x ^ (1 / 2 : ℝ) * d ^ (3 / 2 : ℝ)) ^ (4 / 3 : ℝ) =
      k ^ (4 / 3 : ℝ) * x ^ (2 / 3 : ℝ) * d ^ 2 := by
  rw [Real.mul_rpow (by positivity) (by positivity),
    Real.mul_rpow hk (by positivity), ← Real.rpow_mul hx, ← Real.rpow_mul hd]
  norm_num

/-- The weighted nonlinear source has an integrable gradient majorant. -/
theorem source_majorant (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    ∀ᵐ t : Time ∂timeMeasure,
      (Real.exp (ν * t) * ‖M.nonlinear (w t)‖) ^ (4 / 3 : ℝ) ≤
      ((2 * B.bound "C01_e") ^ (4 / 3 : ℝ) * mass M ν w ^ (2 / 3 : ℝ)) *
        (Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
  have hmem := ae_member_of_lift hw.2.2.1
  filter_upwards [hmem] with t ht
  have hk : 0 ≤ 2 * B.bound "C01_e" := by unfold D01Budget.bound; positivity
  have hd : 0 ≤ M.d1 (w t) := norm_nonneg _
  have ha : 1 ≤ Real.exp (ν * t) := Real.one_le_exp (by positivity)
  have hm : Real.exp (ν * t) * ‖w t‖ ≤ mass M ν w :=
    le_csSup (energy_range_bdd hw) (Set.mem_range_self t)
  have hh : Real.exp (ν * t) * ‖M.nonlinear (w t)‖ ≤
      (2 * B.bound "C01_e") * mass M ν w ^ (1 / 2 : ℝ) *
        (Real.exp (ν * t) * M.d1 (w t)) ^ (3 / 2 : ℝ) := by
    calc
      _ ≤ Real.exp (ν * t) * ((2 * B.bound "C01_e") *
          ‖w t‖ ^ (1 / 2 : ℝ) * M.d1 (w t) ^ (3 / 2 : ℝ)) :=
        mul_le_mul_of_nonneg_left (diagonal_agmon hP ht) (Real.exp_pos _).le
      _ = (2 * B.bound "C01_e") *
          (Real.exp (ν * t) * (‖w t‖ ^ (1 / 2 : ℝ) * M.d1 (w t) ^ (3 / 2 : ℝ))) := by ring
      _ ≤ (2 * B.bound "C01_e") *
          ((Real.exp (ν * t) * ‖w t‖) ^ (1 / 2 : ℝ) *
            (Real.exp (ν * t) * M.d1 (w t)) ^ (3 / 2 : ℝ)) :=
        mul_le_mul_of_nonneg_left (agmon_scale ha (norm_nonneg _) hd) hk
      _ ≤ _ := by
        rw [← mul_assoc]
        gcongr
  calc
    _ ≤ ((2 * B.bound "C01_e") * mass M ν w ^ (1 / 2 : ℝ) *
        (Real.exp (ν * t) * M.d1 (w t)) ^ (3 / 2 : ℝ)) ^ (4 / 3 : ℝ) :=
      Real.rpow_le_rpow (by positivity) hh (by norm_num)
    _ = _ := by
      rw [agmon_power hk (mass_nonnegative hw) (by positivity),
        show Real.exp (2 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 2 from exp_weight_pow ν t 2]
      ring

/-- Qualification of the actual nonlinear source precedes its real norm. -/
theorem energy_Source43Valid (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    M.Source43Valid ν (fun t => M.nonlinear (w t)) := by
  have hn := nonlinear_measurable hP hw
  have he : Continuous (fun t : Time => Real.exp (ν * t)) :=
    Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)
  have hm := (Real.continuous_rpow_const (by norm_num : (0 : ℝ) ≤ 4 / 3)).comp_aestronglyMeasurable
    (he.aestronglyMeasurable.mul hn.norm)
  refine ⟨hn, ?_⟩
  apply (hw.2.2.2.const_mul
    ((2 * B.bound "C01_e") ^ (4 / 3 : ℝ) * mass M ν w ^ (2 / 3 : ℝ))).mono' hm
  filter_upwards [source_majorant hP hν hw] with t ht
  simpa only [Pi.mul_apply, Real.norm_eq_abs, abs_of_nonneg (by positivity : 0 ≤
    (Real.exp (ν * (t : ℝ)) * ‖M.nonlinear (w t)‖) ^ (4 / 3 : ℝ))] using ht

/-- An integral estimate, with both integrands qualified as integrable. -/
theorem source_integral_bound (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    (∫ t : Time, (Real.exp (ν * t) * ‖M.nonlinear (w t)‖) ^ (4 / 3 : ℝ) ∂timeMeasure) ≤
      (2 * B.bound "C01_e") ^ (4 / 3 : ℝ) * mass M ν w ^ (2 / 3 : ℝ) *
        slopeIntegral M ν w := by
  have h := integral_mono_ae (energy_Source43Valid hP hν hw).2
    (hw.2.2.2.const_mul
      ((2 * B.bound "C01_e") ^ (4 / 3 : ℝ) * mass M ν w ^ (2 / 3 : ℝ)))
    (source_majorant hP hν hw)
  simpa only [integral_const_mul, slopeIntegral] using h

                                                     
                                     
theorem energy_Source43_bound (hP : Premises M B) {ν : ℝ} (hν : 0 ≤ ν)
    {w : M.Trajectory} (hw : M.Energy ν w) :
    M.Source43Valid ν (fun t => M.nonlinear (w t)) ∧
    M.Source43Size ν (fun t => M.nonlinear (w t)) ≤
      (2 * B.bound "C01_e") * M.energy ν w ^ 2 := by
  refine ⟨energy_Source43Valid hP hν hw, ?_⟩
  have hk : 0 ≤ 2 * B.bound "C01_e" := by unfold D01Budget.bound; positivity
  have he := energy_nonnegative hw
  have hmass := mass_nonnegative hw
  have hint := slopeIntegral_nonnegative (M := M) ν w
  have hb : (∫ t : Time, (Real.exp (ν * t) * ‖M.nonlinear (w t)‖) ^
      (4 / 3 : ℝ) ∂timeMeasure) ≤
      (2 * B.bound "C01_e") ^ (4 / 3 : ℝ) *
        M.energy ν w ^ (2 / 3 : ℝ) * M.energy ν w ^ 2 := by
    calc
      _ ≤ _ := source_integral_bound hP hν hw
      _ ≤ _ := by
        gcongr
        · exact (energy_components hw).1
        · exact slopeIntegral_le_energy_sq hw
  have hroot := Real.rpow_le_rpow (integral_nonneg (fun _ => by positivity))
    hb (by norm_num : (0 : ℝ) ≤ 3 / 4)
  change M.Source43Size ν (fun t => M.nonlinear (w t)) ≤ _ at hroot
  refine hroot.trans_eq ?_
  rw [Real.mul_rpow (by positivity) (by positivity),
    Real.mul_rpow (by positivity) (by positivity),
    ← Real.rpow_mul hk, ← Real.rpow_mul he,
    ← Real.rpow_natCast (M.energy ν w) 2, ← Real.rpow_mul he]
  norm_num
  rw [mul_assoc, ← Real.rpow_add_of_nonneg he (by norm_num : (0 : ℝ) ≤ 1 / 2)
    (by norm_num : (0 : ℝ) ≤ 3 / 2)]
  norm_num

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/SourceCalculus.lean <==
import OrderingError.Spec11.Threads.T2.ZCalculus

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ}

/-- Finite weighted L^(4/3) membership qualifies the actual source integral. -/
theorem Source43Valid_of_weight_memLp {ν : ℝ} {f : M.Trajectory}
    (hf : AEStronglyMeasurable f timeMeasure)
    (hw : MemLp (weightedMagnitude ν f) (4 / 3) timeMeasure) : M.Source43Valid ν f := by
  refine ⟨hf, ?_⟩
  have hi := (integrable_norm_rpow_iff hw.aestronglyMeasurable
    (by norm_num : (4 / 3 : ℝ≥0∞) ≠ 0) (by finiteness)).2 hw
  have hn (t : Time) : ‖Real.exp (ν * (t : ℝ)) * ‖f t‖‖ =
      Real.exp (ν * (t : ℝ)) * ‖f t‖ := Real.norm_of_nonneg (by positivity)
  simpa only [ENNReal.toReal_div, ENNReal.toReal_ofNat, weightedMagnitude, hn] using hi

/-- The strong source class is closed under addition. -/
theorem Source43Valid_add {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (hg : M.Source43Valid ν g) : M.Source43Valid ν (f + g) := by
  apply Source43Valid_of_weight_memLp (hf.1.add hg.1)
  exact ((source_weight_memLp hf).add (source_weight_memLp hg)).mono'
    (weightedMagnitude_measurable (hf.1.add hg.1))
    (Filter.Eventually.of_forall (weightedMagnitude_add_le ν f g))

/-- The source norm triangle inequality is used only after finite-norm qualification. -/
theorem Source43Size_add_le {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (hg : M.Source43Valid ν g) :
    M.Source43Size ν (f + g) ≤ M.Source43Size ν f + M.Source43Size ν g := by
  rw [Source43Size_eq_lpNorm (hf.1.add hg.1), Source43Size_eq_lpNorm hf.1,
    Source43Size_eq_lpNorm hg.1]
  have hb := (lpNorm_mono_real ((source_weight_memLp hf).add (source_weight_memLp hg))
    (weightedMagnitude_add_le ν f g)).trans
    (lpNorm_add_le (source_weight_memLp hf) (by
      have hh := ENNReal.coe_le_coe.mpr (show (1 : ℝ≥0) ≤ 4 / 3 from
        (le_div_iff₀ (by norm_num : (0 : ℝ≥0) < 3)).2 (by norm_num))
      simpa only [ENNReal.coe_div (by norm_num : (3 : ℝ≥0) ≠ 0),
        ENNReal.coe_one, ENNReal.coe_ofNat] using hh))
  exact_mod_cast hb

/-- Complex scalar multiplication preserves the actual source class. -/
theorem Source43Valid_smul {ν : ℝ} {f : M.Trajectory}
    (hf : M.Source43Valid ν f) (c : ℂ) : M.Source43Valid ν (c • f) := by
  apply Source43Valid_of_weight_memLp (hf.1.const_smul c)
  rw [weightedMagnitude_smul]
  exact (source_weight_memLp hf).const_smul ‖c‖

/-- Exact complex homogeneity of the actual strong-source norm. -/
theorem Source43Size_smul {ν : ℝ} {f : M.Trajectory}
    (hf : M.Source43Valid ν f) (c : ℂ) :
    M.Source43Size ν (c • f) = ‖c‖ * M.Source43Size ν f := by
  rw [Source43Size_eq_lpNorm (hf.1.const_smul c), Source43Size_eq_lpNorm hf.1,
    weightedMagnitude_smul, lpNorm_const_smul]
  simp only [NNReal.coe_mul, coe_nnnorm, Real.norm_of_nonneg (norm_nonneg c)]

/-- Negation preserves source qualification. -/
theorem Source43Valid_neg {ν : ℝ} {f : M.Trajectory} (hf : M.Source43Valid ν f) :
    M.Source43Valid ν (-f) := by
  simpa only [neg_one_smul] using Source43Valid_smul hf (-1)

/-- Negation leaves the source norm unchanged. -/
theorem Source43Size_neg (ν : ℝ) (f : M.Trajectory) :
    M.Source43Size ν (-f) = M.Source43Size ν f := by
  simp only [Model.Source43Size, Pi.neg_apply, norm_neg]

/-- Differences are actual L^(4/3) sources. -/
theorem Source43Valid_sub {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (hg : M.Source43Valid ν g) : M.Source43Valid ν (f - g) := by
  simpa only [sub_eq_add_neg] using Source43Valid_add hf (Source43Valid_neg hg)

/-- The qualified source-norm difference bound. -/
theorem Source43Size_sub_le {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (hg : M.Source43Valid ν g) :
    M.Source43Size ν (f - g) ≤ M.Source43Size ν f + M.Source43Size ν g := by
  simpa only [← sub_eq_add_neg, Source43Size_neg] using Source43Size_add_le hf (Source43Valid_neg hg)

/-- Qualification is independent of the null-set representative. -/
theorem Source43Valid_congr {ν : ℝ} {f g : M.Trajectory}
    (hf : M.Source43Valid ν f) (he : f =ᵐ[timeMeasure] g) : M.Source43Valid ν g := by
  refine ⟨hf.1.congr he, hf.2.congr ?_⟩
  filter_upwards [he] with t ht
  rw [ht]

/-- The actual integral formula is independent of the null-set representative. -/
theorem Source43Size_congr (ν : ℝ) {f g : M.Trajectory} (he : f =ᵐ[timeMeasure] g) :
    M.Source43Size ν f = M.Source43Size ν g := by
  unfold Model.Source43Size
  congr 1
  apply integral_congr_ae
  filter_upwards [he] with t ht
  rw [ht]

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/SpaceAlgebra.lean <==
import OrderingError.Spec11.Threads.T2.StrongSource

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T2
universe u
section
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
variable (S : D03Subspace H)
theorem val_injective : Function.Injective S.val := by
  intro x y h
  exact Subtype.ext h

theorem ofH_add {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := by
  apply val_injective S
  rw [val_ofH S (S.carrier.add_mem hx hy), map_add, val_ofH S hx, val_ofH S hy]

theorem ofH_smul (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (a • x) = a • S.ofH x := by
  apply val_injective S
  rw [val_ofH S (S.carrier.smul_mem a hx), map_smul, val_ofH S hx]

theorem size_add_le {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.size (x + y) ≤ S.size x + S.size y := by
  unfold D03Subspace.size
  rw [ofH_add S hx hy]
  exact norm_add_le _ _

theorem size_smul (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.size (a • x) = ‖a‖ * S.size x := by
  unfold D03Subspace.size
  rw [ofH_smul S a hx, norm_smul]

theorem size_nonneg (x : H) : 0 ≤ S.size x := norm_nonneg _

end
end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/StrongConvolution.lean <==
import OrderingError.Spec11.Threads.T2.ActualConvolution

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Contractivity bounds the actual continuous semigroup by one. -/
theorem T_norm_le_one (hP : Premises M B) (t : Time) : ‖M.T t‖ ≤ 1 :=
  (hP.L01.c.1 t).trans (Real.exp_le_one_iff.mpr
    (mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (lambda_nonnegative L)) t.coe_nonneg))

/-- Joint strong continuity of the actual continuous semigroup evaluation. -/
theorem T_joint_continuous (hP : Premises M B) :
    Continuous (fun p : Time × M.H => M.T p.1 p.2) :=
  continuous_evaluation M.T (fun t => (T_norm_le_one hP t).trans (by norm_num))
    hP.L01.b.2.2.1.2.2

/-- Global integrable sources give genuine Bochner integrands in the continuous formula. -/
theorem T_kernel_integrable (hP : Premises M B) {g : M.Trajectory}
    (hg : Integrable g timeMeasure) (t : Time) :
    Integrable (fun s : Time => M.T (t - s) (g s)) timeMeasure := by
  have hm := (T_joint_continuous hP).comp_aestronglyMeasurable
    ((continuous_const.sub continuous_id : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk
      hg.aestronglyMeasurable)
  apply hg.norm.mono' hm
  filter_upwards [] with s
  exact ((M.T (t - s)).le_opNorm (g s)).trans
    (by simpa only [one_mul] using mul_le_mul_of_nonneg_right (T_norm_le_one hP (t - s)) (norm_nonneg _))

/-- The same source gives genuine Bochner integrands for the error operator. -/
theorem L_kernel_integrable (hP : Premises M B) {g : M.Trajectory}
    (hg : Integrable g timeMeasure) (m : D05Mesh L κ) (t : Time) :
    Integrable (fun s : Time => M.Lmap m (t - s) (g s)) timeMeasure := by
  have hm := (Lmap_joint_continuous hP m).comp_aestronglyMeasurable
    ((continuous_const.sub continuous_id : Continuous (fun s : Time => t - s)).aestronglyMeasurable.prodMk
      hg.aestronglyMeasurable)
  apply (hg.norm.const_mul 2).mono' hm
  filter_upwards [] with s
  exact ((M.Lmap m (t - s)).le_opNorm (g s)).trans
    (mul_le_mul_of_nonneg_right (Lmap_norm_le_two hP m (t - s)) (norm_nonneg _))

/-- The discrete forced integrand is the sum of the actual continuous and error integrands. -/
theorem flowh_kernel_integrable (hP : Premises M B) {g : M.Trajectory}
    (hg : Integrable g timeMeasure) (m : D05Mesh L κ) (t : Time) :
    Integrable (fun s : Time => M.flowh m (g s) (t - s)) timeMeasure := by
  have h := (L_kernel_integrable hP hg m t).add (T_kernel_integrable hP hg t)
  convert h using 1
  funext s
  simp only [Lmap_apply hP, Model.linearError, Model.linearFlow, Pi.add_apply, Pi.sub_apply, sub_add_cancel]

/-- The actual linear error convolution is exactly the difference of the two strong formulas. -/
theorem Lconvolution_eq_Kh_sub_K (hP : Premises M B) {g : M.Trajectory}
    (hg : Integrable g timeMeasure) (m : D05Mesh L κ) :
    M.Lconvolution m g = M.Khstrong m g - M.Kstrong g := by
  funext t
  unfold Model.Lconvolution Model.Khstrong Model.Kstrong Model.linearError
  exact integral_sub (flowh_kernel_integrable hP hg m t).integrableOn
    (T_kernel_integrable hP hg t).integrableOn

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/StrongProductAlgebra.lean <==
import OrderingError.Spec11.Threads.T2.NonlinearSource

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The guarded lift is zero on the actual zero vector. -/
theorem ofH_zero {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) : S.ofH 0 = 0 := by
  have h := ofH_val S 0
  simpa only [map_zero] using h

/-- Subtraction respects the guarded lift on the fixed subspace. -/
theorem ofH_sub {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) {f g : H} (hf : f ∈ S.carrier) (hg : g ∈ S.carrier) :
    S.ofH (f - g) = S.ofH f - S.ofH g := by
  apply val_injective S
  rw [val_ofH S (S.carrier.sub_mem hf hg), map_sub, val_ofH S hf, val_ofH S hg]

/-- The actual strong product is zero when its first argument is zero. -/
theorem product_zero_left (M : Model.{u} L κ) (g : M.H) : M.product 0 g = 0 := by
  simp only [Model.product, ofH_zero, map_zero, LinearMap.zero_apply]

/-- The actual strong product is zero when its second argument is zero. -/
theorem product_zero_right (M : Model.{u} L κ) (f : M.H) : M.product f 0 = 0 := by
  simp only [Model.product, ofH_zero, map_zero]

/-- Strong product homogeneity on the actual first spatial domain. -/
theorem product_smul_left (M : Model.{u} L κ) (c : ℂ) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) : M.product (c • f) g = c • M.product f g := by
  simp only [Model.product, ofH_smul _ c hf, map_smul, LinearMap.smul_apply]

/-- Strong product homogeneity on the actual second spatial domain. -/
theorem product_smul_right (M : Model.{u} L κ) (c : ℂ) {f g : M.H}
    (hg : g ∈ (M.V 1).carrier) : M.product f (c • g) = c • M.product f g := by
  simp only [Model.product, ofH_smul _ c hg, map_smul]

/-- Polarization of the actual symmetric strong nonlinearity, without extending its domain. -/
theorem product_polarization (hP : Premises M B) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.product f g = (1 / 4 : ℂ) • (M.nonlinear (f + g) - M.nonlinear (f - g)) := by
  unfold Model.nonlinear Model.product
  rw [ofH_add _ hf hg, ofH_sub _ hf hg]
  simp only [map_add, map_sub, LinearMap.add_apply, LinearMap.sub_apply,
    hP.C01.a ((M.V 1).ofH g) ((M.V 1).ofH f)]
  module

/-- Polarization holds almost everywhere for the genuine energy lifts. -/
theorem product_trajectory_polarization (hP : Premises M B) {ν : ℝ}
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    (fun t => M.product (w t) (z t)) =ᵐ[timeMeasure]
      (1 / 4 : ℂ) • ((fun t => M.nonlinear ((w + z) t)) -
        (fun t => M.nonlinear ((w - z) t))) := by
  filter_upwards [ae_member_of_lift hw.1.2.2.1, ae_member_of_lift hz.1.2.2.1] with t ht hs
  exact product_polarization hP ht hs

/-- Mixed strong products of two energy trajectories are genuine weighted L^(4/3) sources. -/
theorem mixed_Source43Valid (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Source43Valid ν (fun t => M.product (w t) (z t)) := by
  have hp := energy_Source43Valid hP hν.le (X0_add hCons hν hνL hw hz).1
  have hm := energy_Source43Valid hP hν.le (X0_sub hCons hν hνL hw hz).1
  exact Source43Valid_congr (Source43Valid_smul (Source43Valid_sub hp hm) (1 / 4))
    (product_trajectory_polarization hP hw hz).symm

/-- A preliminary polarization bound; homogeneous balancing will give the bilinear bound. -/
theorem mixed_Source43_sum_bound (hP : Premises M B) (hCons : Consistency M B)
    {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    {w z : M.Trajectory} (hw : M.X0 ν w) (hz : M.X0 ν z) :
    M.Source43Size ν (fun t => M.product (w t) (z t)) ≤
      B.bound "C01_e" * (M.energy ν w + M.energy ν z) ^ 2 := by
  have hwz := X0_add hCons hν hνL hw hz
  have hwz' := X0_sub hCons hν hνL hw hz
  obtain ⟨hp, hpb⟩ := energy_Source43_bound hP hν.le hwz.1
  obtain ⟨hm, hmb⟩ := energy_Source43_bound hP hν.le hwz'.1
  rw [Source43Size_congr ν (product_trajectory_polarization hP hw hz),
    Source43Size_smul (Source43Valid_sub hp hm)]
  have hquarter : ‖(1 / 4 : ℂ)‖ = (1 / 4 : ℝ) := by norm_num
  rw [hquarter]
  have hb := (Source43Size_sub_le hp hm).trans (add_le_add hpb hmb)
  have hplus := energy_add_le hCons hν hνL hw hz
  have hminus := energy_sub_le hCons hν hνL hw hz
  have hnplus := energy_nonnegative hwz.1
  have hnminus := energy_nonnegative hwz'.1
  have hC : 0 ≤ B.bound "C01_e" := by unfold D01Budget.bound; positivity
  calc
    _ ≤ (1 / 4 : ℝ) * (2 * B.bound "C01_e" * M.energy ν (w + z) ^ 2 +
        2 * B.bound "C01_e" * M.energy ν (w - z) ^ 2) :=
      mul_le_mul_of_nonneg_left hb (by norm_num)
    _ ≤ (1 / 4 : ℝ) * (2 * B.bound "C01_e" * (M.energy ν w + M.energy ν z) ^ 2 +
        2 * B.bound "C01_e" * (M.energy ν w + M.energy ν z) ^ 2) := by gcongr
    _ = _ := by ring

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/StrongSource.lean <==
import OrderingError.Spec11.Threads.T2.MixedZ
import Mathlib.Analysis.Normed.Operator.Bilinear
import Mathlib.MeasureTheory.Function.StronglyMeasurable.Lemmas

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The canonical lift is inverse to the fixed inclusion on its domain. -/
theorem ofH_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.ofH (S.val x) = x :=
  S.carrier.subtype_injective (val_ofH S (val_mem S x))

/-- A specified a.e. lift makes the canonical representative strongly measurable a.e. -/
theorem measurable_lift {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.AELift S w) :
    AEStronglyMeasurable (fun t => S.ofH (w t)) timeMeasure := by
  obtain ⟨z, hz, heq⟩ := hw
  apply hz.congr
  filter_upwards [heq] with t ht
  rw [← ht, ofH_val]

/-- C01(c) makes the strong product a bounded bilinear map in the energy norm. -/
theorem energy_product_bound (hP : Premises M B) (x y : M.energySpace.Space) :
    ‖M.F x y‖ ≤ B.bound "C01_c" * ‖x‖ * ‖y‖ := by
  have h := (hP.C01.c (M.energySpace.val x) (M.energySpace.val y)
    (val_mem M.energySpace x) (val_mem M.energySpace y)).1
  change ‖M.F (M.energySpace.ofH (M.energySpace.val x))
    (M.energySpace.ofH (M.energySpace.val y))‖ ≤
    B.bound "C01_c" * ‖M.energySpace.ofH (M.energySpace.val x)‖ *
    ‖M.energySpace.ofH (M.energySpace.val y)‖ at h
  simpa only [ofH_val] using h

/-- The bounded strong product is constructed from the given bilinear map and C01(c). -/
def energyProduct (hP : Premises M B) :
    M.energySpace.Space →L[ℂ] M.energySpace.Space →L[ℂ] M.H :=
  LinearMap.mkContinuous₂ (E := M.energySpace.Space) (F := M.energySpace.Space)
    M.F (B.bound "C01_c") (energy_product_bound hP)

/-- The actual nonlinear source is strongly measurable from its a.e. energy lift. -/
theorem nonlinear_measurable (hP : Premises M B) {ν : ℝ} {w : M.Trajectory}
    (hw : M.Energy ν w) :
    AEStronglyMeasurable (fun t => M.nonlinear (w t)) timeMeasure := by
  have hz := measurable_lift hw.2.2.1
  have h := (energyProduct hP).aestronglyMeasurable_comp₂ hz hz
  exact h

/-- C01(e), on the diagonal, with the exact Agmon powers. -/
theorem diagonal_agmon (hP : Premises M B) {x : M.H}
    (hx : x ∈ (M.V 1).carrier) :
    ‖M.nonlinear x‖ ≤ (2 * B.bound "C01_e") *
      ‖x‖ ^ (1 / 2 : ℝ) * M.d1 x ^ (3 / 2 : ℝ) := by
  have hd : 0 ≤ M.d1 x := norm_nonneg _
  have hpow : M.d1 x ^ (3 / 2 : ℝ) = M.d1 x ^ (1 / 2 : ℝ) * M.d1 x := by
    convert Real.rpow_add_of_nonneg hd (show (0 : ℝ) ≤ 1 / 2 by norm_num)
      (show (0 : ℝ) ≤ 1 by norm_num) using 1 <;> norm_num
  have h := hP.C01.e x x hx hx
  change ‖M.nonlinear x‖ ≤ _ at h
  exact h.trans_eq (by rw [hpow]; ring)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/TimeSplitting.lean <==
import OrderingError.Spec11.Threads.T2.QuadraticTime
import OrderingError.Spec11.Threads.T2.ActualConvolution

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u

/-- Truncated physical time is positive at every strictly positive time. -/
theorem tw_positive {t : Time} (ht : 0 < t) : 0 < D01tw t :=
  lt_min (by exact_mod_cast ht) zero_lt_one

/-- Any time in the late half controls the common truncated time. -/
theorem tw_power_half {t s : Time} {a : ℝ} (ht : 0 < t) (hs : t / 2 ≤ s) (ha : 0 ≤ a) :
    D01tw s ^ (-a) ≤ (2 : ℝ) ^ a * D01tw t ^ (-a) := by
  apply quadraticTime_power_half (by exact_mod_cast ht) _ ha
  exact_mod_cast hs

/-- A causal reflection cannot increase a nonnegative integral over the positive half-line. -/
theorem time_reflect_lintegral_le (k : Time → ℝ≥0∞) (t : Time)
    {S : Set Time} (hS : MeasurableSet S) (hSt : S ⊆ Iic t) :
    (∫⁻ s in S, k (t - s) ∂timeMeasure) ≤ ∫⁻ s, k s ∂timeMeasure := by
  rw [← lintegral_indicator hS, ← zeroExtension_lintegral]
  calc
    _ ≤ ∫⁻ r : ℝ, zeroExtension k ((t : ℝ) - r) := by
      apply lintegral_mono
      intro r
      by_cases hr : 0 ≤ r
      · lift r to ℝ≥0 using hr with s
        rw [zeroExtension_coe]
        by_cases hs : s ∈ S
        · rw [indicator_of_mem hs,
            show (t : ℝ) - (s : ℝ) = ((t - s : Time) : ℝ) from (NNReal.coe_sub (hSt hs)).symm,
            zeroExtension_coe]
        · rw [indicator_of_notMem hs]
          exact zero_le
      · rw [zeroExtension_neg _ (lt_of_not_ge hr)]
        exact zero_le
    _ = ∫⁻ r : ℝ, zeroExtension k r := lintegral_sub_left_eq_self (zeroExtension k) t
    _ = _ := zeroExtension_lintegral k

                                                                                                
                                                                            
theorem time_singular_lintegral_bound {a d : ℝ} (ha0 : 0 < a) (ha : a < 1) (hd : 0 < d) :
    (∫⁻ t : Time, ENNReal.ofReal (D01tw t ^ (-a) * Real.exp (-d * t)) ∂timeMeasure) ≤
      ENNReal.ofReal (quadraticTimeConstant a d) := by
  rw [← zeroExtension_lintegral]
  calc
    _ ≤ ∫⁻ r : ℝ, ENNReal.ofReal (quadraticTimeMajorant a d r) := by
      apply lintegral_mono
      intro r
      by_cases hr : 0 < r
      · lift r to ℝ≥0 using hr.le with t
        rw [zeroExtension_coe]
        exact ENNReal.ofReal_le_ofReal (quadraticTimeKernel_le_majorant hd hr)
      · by_cases hz : r = 0
        · subst r
          simp [zeroExtension, D01tw, Real.zero_rpow (ne_of_lt (neg_neg_of_pos ha0))]
        · rw [zeroExtension_neg _ (lt_of_le_of_ne (le_of_not_gt hr) hz)]
          exact zero_le
    _ = ENNReal.ofReal (∫ r : ℝ, quadraticTimeMajorant a d r) :=
      (ofReal_integral_eq_lintegral_ofReal (quadraticTimeMajorant_integrable ha hd)
        (Filter.Eventually.of_forall quadraticTimeMajorant_nonneg)).symm
    _ = _ := by rw [quadraticTimeMajorant_integral ha hd]

/-- Splitting an actual Bochner integral at half the physical time preserves both integrals. -/
theorem integral_half_split {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    {f : Time → E} (hf : Integrable f timeMeasure) (t : Time) :
    (∫ s in Iic t, f s ∂timeMeasure) =
      (∫ s in Iic (t / 2), f s ∂timeMeasure) +
      ∫ s in Ioc (t / 2) t, f s ∂timeMeasure := by
  rw [← Iic_union_Ioc_eq_Iic (show t / 2 ≤ t by exact div_le_self zero_le (by norm_num))]
  exact setIntegral_union (Iic_disjoint_Ioc le_rfl) measurableSet_Ioc
    hf.integrableOn hf.integrableOn

/-- Weighted Bochner norm domination on any measurable time block. -/
theorem weighted_setIntegral_bound {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (f : Time → E) (ν : ℝ) (t : Time) (S : Set Time) :
    ENNReal.ofReal (Real.exp (ν * t) * ‖∫ s in S, f s ∂timeMeasure‖) ≤
      ∫⁻ s in S, ENNReal.ofReal (Real.exp (ν * t) * ‖f s‖) ∂timeMeasure := by
  simp only [ENNReal.ofReal_mul (Real.exp_pos (ν * (t : ℝ))).le, ofReal_norm]
  rw [lintegral_const_mul' _ _ ENNReal.ofReal_ne_top]
  exact mul_le_mul' le_rfl (enorm_integral_le_lintegral_enorm _)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/TimeTransport.lean <==
import OrderingError.Spec11.Threads.T2.WeightedL2
import Mathlib.MeasureTheory.Function.LpSeminorm.Indicator

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u

/-- Physical time embeds measurably as the closed positive half-line. -/
theorem time_embedding : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
  MeasurableEmbedding.subtype_coe measurableSet_Ici

                                                                                                
theorem timeMeasure_comap : timeMeasure = Measure.comap (fun t : Time => (t : ℝ)) volume := by
  rw [timeMeasure, time_embedding.comap_restrict]
  have h : (fun t : Time => (t : ℝ)) ⁻¹' Ici 0 = Set.univ := by
    ext t
    simp
  rw [h, Measure.restrict_univ]

/-- Pushing the actual time measure forward gives half-line Lebesgue measure. -/
theorem timeMeasure_map : Measure.map (fun t : Time => (t : ℝ)) timeMeasure =
    volume.restrict (Ici 0) := by
  rw [timeMeasure_comap]
  exact map_comap_subtype_coe measurableSet_Ici volume

/-- Canonical zero extension from nonnegative time to the real line. -/
def zeroExtension {E : Type u} [Zero E] (f : Time → E) : ℝ → E :=
  (Ici 0).indicator (fun x => f (Real.toNNReal x))

/-- Zero extension agrees with the original trajectory at every physical time. -/
theorem zeroExtension_coe {E : Type u} [Zero E] (f : Time → E) (t : Time) :
    zeroExtension f t = f t := by simp [zeroExtension]

/-- Zero extension vanishes on negative real times. -/
theorem zeroExtension_neg {E : Type u} [Zero E] (f : Time → E) {t : ℝ} (ht : t < 0) :
    zeroExtension f t = 0 := by simp [zeroExtension, not_le.mpr ht]

/-- Strong measurability of zero extension is precisely physical-time strong measurability. -/
theorem zeroExtension_aestronglyMeasurable_iff {E : Type u} [TopologicalSpace E] [Zero E]
    (f : Time → E) :
    AEStronglyMeasurable (zeroExtension f) volume ↔ AEStronglyMeasurable f timeMeasure := by
  rw [zeroExtension, aestronglyMeasurable_indicator_iff measurableSet_Ici,
    ← timeMeasure_map, time_embedding.aestronglyMeasurable_map_iff]
  simp only [Function.comp_def, Real.toNNReal_coe]

/-- The physical-time integral is exactly the real-line integral of the zero extension. -/
theorem zeroExtension_integral {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (f : Time → E) :
    (∫ t : ℝ, zeroExtension f t) = ∫ t : Time, f t ∂timeMeasure := by
  rw [zeroExtension, integral_indicator measurableSet_Ici, ← timeMeasure_map,
    time_embedding.integral_map]
  simp only [Real.toNNReal_coe]

/-- Integral qualification is preserved by zero extension. -/
theorem zeroExtension_integrable_iff {E : Type u} [NormedAddCommGroup E]
    (f : Time → E) :
    Integrable (zeroExtension f) volume ↔ Integrable f timeMeasure := by
  rw [zeroExtension, integrable_indicator_iff measurableSet_Ici, IntegrableOn,
    ← timeMeasure_map, time_embedding.integrable_map_iff]
  simp only [Function.comp_def, Real.toNNReal_coe]

/-- Extended-real Lp norms are preserved, including their finiteness information. -/
theorem zeroExtension_eLpNorm {E : Type u} [TopologicalSpace E] [ESeminormedAddMonoid E]
    (f : Time → E) (p : ℝ≥0∞) :
    eLpNorm (zeroExtension f) p volume = eLpNorm f p timeMeasure := by
  rw [zeroExtension, eLpNorm_indicator_eq_eLpNorm_restrict measurableSet_Ici.nullMeasurableSet,
    ← timeMeasure_map, time_embedding.eLpNorm_map_measure]
  simp only [Function.comp_def, Real.toNNReal_coe]

/-- The actual Lp membership, not only a real-valued integral, is preserved. -/
theorem zeroExtension_memLp_iff {E : Type u} [TopologicalSpace E] [ESeminormedAddMonoid E]
    (f : Time → E) (p : ℝ≥0∞) :
    MemLp (zeroExtension f) p volume ↔ MemLp f p timeMeasure := by
  simp only [MemLp, zeroExtension_eLpNorm]


/-- Measurable trajectories have a measurable canonical zero extension. -/
theorem zeroExtension_measurable {E : Type u} [MeasurableSpace E] [Zero E]
    {f : Time → E} (hf : Measurable f) : Measurable (zeroExtension f) :=
  (hf.comp continuous_real_toNNReal.measurable).indicator measurableSet_Ici

/-- Nonnegative integrals are preserved without any finiteness assumption. -/
theorem zeroExtension_lintegral (f : Time → ℝ≥0∞) :
    (∫⁻ t : ℝ, zeroExtension f t) = ∫⁻ t : Time, f t ∂timeMeasure := by
  rw [zeroExtension, lintegral_indicator measurableSet_Ici, ← timeMeasure_map,
    time_embedding.lintegral_map]
  simp only [Real.toNNReal_coe]

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/WeightedL2.lean <==
import OrderingError.Spec11.Threads.T2.SourceBounds
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u v
variable {L κ : ℝ} {M : Model.{u} L κ}

/-- The exponential density is a finite measurable function on physical time. -/
theorem density_measurable (ν : ℝ) :
    Measurable (fun t : Time => ENNReal.ofReal (Real.exp (2 * ν * t))) :=
  (Real.continuous_exp.comp
    (continuous_const.mul NNReal.continuous_coe)).measurable.ennreal_ofReal

/-- Actual integrability against the weighted measure is the weighted square integral. -/
theorem weighted_square_integrable {E : Type v} [NormedAddCommGroup E]
    (ν : ℝ) (g : Time → E) :
    Integrable (fun t => ‖g t‖ ^ 2) (M.weightedMeasure ν) ↔
    Integrable (fun t : Time => Real.exp (2 * ν * t) * ‖g t‖ ^ 2) timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integrable_withDensity_iff_integrable_smul' (density_measurable ν)
      (Filter.Eventually.of_forall (fun t : Time => ENNReal.ofReal_lt_top)) :
      Integrable (fun t => ‖g t‖ ^ 2)
        (timeMeasure.withDensity (fun t : Time => ENNReal.ofReal (Real.exp (2 * ν * t)))) ↔ _)

/-- Qualification for the weighted L2 class from an actual weighted square integral. -/
theorem weighted_memLp_two {E : Type v} [NormedAddCommGroup E]
    {ν : ℝ} {g : Time → E} (hg : AEStronglyMeasurable g timeMeasure)
    (hi : Integrable (fun t : Time => Real.exp (2 * ν * t) * ‖g t‖ ^ 2) timeMeasure) :
    MemLp g 2 (M.weightedMeasure ν) :=
  (memLp_two_iff_integrable_sq_norm
    (hg.mono_ac (withDensity_absolutelyContinuous _ _))).2
      ((weighted_square_integrable (M := M) ν g).2 hi)

/-- The defining weighted square integral is unchanged by the density notation. -/
theorem weighted_square_integral {E : Type v} [NormedAddCommGroup E]
    (ν : ℝ) (g : Time → E) :
    (∫ t, ‖g t‖ ^ 2 ∂M.weightedMeasure ν) =
      ∫ t : Time, Real.exp (2 * ν * t) * ‖g t‖ ^ 2 ∂timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using integral_withDensity_eq_integral_toReal_smul
      (density_measurable ν)
      (Filter.Eventually.of_forall (fun t : Time => ENNReal.ofReal_lt_top))
      (fun t => ‖g t‖ ^ 2)

/-- The actual Lp class norm squared equals the qualified weighted square integral. -/
theorem weighted_toLp_norm_sq {E : Type v} [NormedAddCommGroup E]
    {ν : ℝ} {g : Time → E} (hg : MemLp g 2 (M.weightedMeasure ν)) :
    ‖hg.toLp g‖ ^ 2 =
      ∫ t : Time, Real.exp (2 * ν * t) * ‖g t‖ ^ 2 ∂timeMeasure := by
  rw [Lp.norm_toLp, toReal_eLpNorm,
    lpNorm_eq_integral_norm_rpow_toReal (by norm_num) (by simp) hg.aestronglyMeasurable]
  norm_num only [ENNReal.toReal_ofNat, Real.rpow_two]
  rw [← Real.sqrt_eq_rpow, Real.sq_sqrt (integral_nonneg (fun _ => sq_nonneg _))]
  exact weighted_square_integral ν g

/-- Qualification for a real fourth-power integral, without a default-integral branch. -/
theorem memLp_four_of_integrable {a : Time → ℝ}
    (ha : AEStronglyMeasurable a timeMeasure)
    (hi : Integrable (fun t => a t ^ 4) timeMeasure) : MemLp a 4 timeMeasure := by
  apply (integrable_norm_rpow_iff ha (by norm_num : (4 : ℝ≥0∞) ≠ 0) (by simp)).1
  convert hi using 1
  ext t
  rw [show (4 : ℝ≥0∞).toReal = (4 : ℝ) by norm_num,
    show ‖a t‖ ^ (4 : ℝ) = ‖a t‖ ^ (4 : ℕ) from Real.rpow_natCast _ 4,
    Real.norm_eq_abs, (show Even (4 : ℕ) from ⟨2, rfl⟩).pow_abs]

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/WeightedNorms.lean <==
import OrderingError.Spec11.Threads.T2.CausalContinuity

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The scalar magnitude retains the complete exponential time weight. -/
def weightedMagnitude (ν : ℝ) (f : M.Trajectory) (t : Time) : ℝ :=
  Real.exp (ν * t) * ‖f t‖

/-- The scalar magnitude is nonnegative. -/
theorem norm_weightedMagnitude (ν : ℝ) (f : M.Trajectory) (t : Time) :
    ‖weightedMagnitude ν f t‖ = weightedMagnitude ν f t :=
  Real.norm_of_nonneg (by unfold weightedMagnitude; positivity)

/-- The given kernel is nonnegative. -/
theorem norm_Lambda (ν : ℝ) (m : D05Mesh L κ) (t : Time) :
    ‖M.Lambda ν m t‖ = M.Lambda ν m t :=
  Real.norm_of_nonneg (by unfold Model.Lambda; positivity)

/-- Weighted scalar magnitudes are strongly measurable when the actual trajectory is. -/
theorem weightedMagnitude_measurable {ν : ℝ} {f : M.Trajectory}
    (hf : AEStronglyMeasurable f timeMeasure) :
    AEStronglyMeasurable (weightedMagnitude ν f) timeMeasure :=
  ((Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).aestronglyMeasurable).mul hf.norm

                                                                     
theorem weightedMagnitude_fourth (ν : ℝ) (f : M.Trajectory) (t : Time) :
    weightedMagnitude ν f t ^ 4 = Real.exp (4 * ν * t) * ‖f t‖ ^ 4 := by
  unfold weightedMagnitude
  rw [show Real.exp (4 * ν * (t : ℝ)) = Real.exp (ν * t) ^ 4 from exp_weight_pow ν t 4]
  ring

/-- Z qualification gives genuine L4 membership of the weighted magnitude. -/
theorem Z_weight_memLp {ν : ℝ} {f : M.Trajectory} (hf : M.ZValid ν f) :
    MemLp (weightedMagnitude ν f) 4 timeMeasure := by
  apply memLp_four_of_integrable (weightedMagnitude_measurable hf.1)
  simpa only [weightedMagnitude_fourth] using hf.2

                                                                 
theorem ZValid_of_weight_memLp {ν : ℝ} {f : M.Trajectory}
    (hf : AEStronglyMeasurable f timeMeasure)
    (hw : MemLp (weightedMagnitude ν f) 4 timeMeasure) : M.ZValid ν f := by
  refine ⟨hf, ?_⟩
  have hi := (integrable_norm_rpow_iff hw.aestronglyMeasurable
    (by norm_num : (4 : ℝ≥0∞) ≠ 0) (by simp)).2 hw
  convert hi using 1
  ext t
  rw [show (4 : ℝ≥0∞).toReal = (4 : ℝ) by norm_num,
    show ‖weightedMagnitude ν f t‖ ^ (4 : ℝ) =
      ‖weightedMagnitude ν f t‖ ^ (4 : ℕ) from Real.rpow_natCast _ 4,
    Real.norm_of_nonneg (show 0 ≤ weightedMagnitude ν f t by unfold weightedMagnitude; positivity),
    weightedMagnitude_fourth]

/-- The real L4 norm formula is exactly Z; finiteness is provided separately. -/
theorem Z_eq_lpNorm {ν : ℝ} {f : M.Trajectory}
    (hf : AEStronglyMeasurable f timeMeasure) :
    M.Z ν f = lpNorm (weightedMagnitude ν f) 4 timeMeasure := by
  rw [lpNorm_eq_integral_norm_rpow_toReal (by norm_num) (by simp)
    (weightedMagnitude_measurable hf)]
  unfold Model.Z
  congr 1
  · apply integral_congr_ae
    exact Filter.Eventually.of_forall (fun t => by
      change Real.exp (4 * ν * (t : ℝ)) * ‖f t‖ ^ 4 =
        ‖weightedMagnitude ν f t‖ ^ (4 : ℝ)
      rw [
        show ‖weightedMagnitude ν f t‖ ^ (4 : ℝ) =
          ‖weightedMagnitude ν f t‖ ^ (4 : ℕ) from Real.rpow_natCast _ 4,
        Real.norm_of_nonneg (show 0 ≤ weightedMagnitude ν f t by unfold weightedMagnitude; positivity),
        weightedMagnitude_fourth])
  · norm_num

/-- The real source norm is the ordinary L^(4/3) norm of the weighted magnitude. -/
theorem Source43Size_eq_lpNorm {ν : ℝ} {g : M.Trajectory}
    (hg : AEStronglyMeasurable g timeMeasure) :
    M.Source43Size ν g = lpNorm (weightedMagnitude ν g) (4 / 3) timeMeasure := by
  rw [lpNorm_eq_integral_norm_rpow_toReal (by norm_num) (by finiteness)
    (weightedMagnitude_measurable hg)]
  simp only [ENNReal.toReal_div, ENNReal.toReal_ofNat, Model.Source43Size,
    norm_weightedMagnitude]
  norm_num [weightedMagnitude]

/-- The mesh width is the maximum of finitely many nonnegative widths. -/
theorem mesh_nonnegative (m : D05Mesh L κ) : 0 ≤ m.h := by
  unfold D05Mesh.h D05Partition.mesh
  positivity

/-- The nonnegative scalar kernel used in the convolution estimates. -/
def extendedKernel (M : Model.{u} L κ) (ν : ℝ) (m : D05Mesh L κ) : ℝ → ℝ≥0∞ :=
  zeroExtension (fun t => ENNReal.ofReal (M.Lambda ν m t))

/-- The source magnitude extended by zero is the actual scalar input to Holder and Tonelli. -/
def extendedSource (ν : ℝ) (g : M.Trajectory) : ℝ → ℝ≥0∞ :=
  zeroExtension (fun t => ENNReal.ofReal (weightedMagnitude ν g t))

/-- Nonnegative scalar functions have the same extended-real Lp norm after ofReal. -/
theorem ofReal_eLpNorm_time (f : Time → ℝ) (p : ℝ≥0∞) (hf : ∀ t, 0 ≤ f t) :
    eLpNorm (fun t => ENNReal.ofReal (f t)) p timeMeasure = eLpNorm f p timeMeasure := by
  simpa only [Function.comp_def] using
    (eLpNorm_ofReal (μ := timeMeasure) (p := p) f (Filter.Eventually.of_forall hf))

/-- The qualified source has exactly the prescribed extended-real norm after zero extension. -/
theorem extendedSource_norm {ν : ℝ} {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    eLpNorm (extendedSource ν g) (4 / 3) volume = ENNReal.ofReal (M.Source43Size ν g) := by
  unfold extendedSource
  rw [zeroExtension_eLpNorm, ofReal_eLpNorm_time (weightedMagnitude ν g) _ (fun t => by
    unfold weightedMagnitude; positivity)]
  rw [Source43Size_eq_lpNorm hg.1]
  exact (ofReal_lpNorm (source_weight_memLp hg)).symm

/-- The extended source is almost everywhere measurable without choosing pointwise representatives. -/
theorem extendedSource_measurable {ν : ℝ} {g : M.Trajectory} (hg : M.Source43Valid ν g) :
    AEMeasurable (extendedSource ν g) volume :=
  ((zeroExtension_aestronglyMeasurable_iff _).2
    (ENNReal.continuous_ofReal.comp_aestronglyMeasurable
      (weightedMagnitude_measurable hg.1))).aemeasurable

/-- The kernel's given measurability is preserved by zero extension. -/
theorem extendedKernel_measurable (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ) :
    Measurable (extendedKernel M ν m) :=
  zeroExtension_measurable (hP.L12.d ν hν hνL m).1.ennreal_ofReal

/-- L12(d) gives finite Lp membership before any real-valued kernel root is used. -/
theorem kernel_memLp (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {p : ℝ} (hp : p = 1 ∨ p = 4) :
    MemLp (M.Lambda ν m) (ENNReal.ofReal p) timeMeasure := by
  have hp0 : 0 < p := by rcases hp with rfl | rfl <;> norm_num
  have hm : AEStronglyMeasurable (M.Lambda ν m) timeMeasure :=
    (hP.L12.d ν hν hνL m).1.aestronglyMeasurable
  apply (integrable_norm_rpow_iff hm (by simp [hp0]) (by simp)).1
  have hi := ((hP.L12.d ν hν hνL m).2 p (hp.imp_right Or.inr)).1
  simpa only [ENNReal.toReal_ofReal hp0.le, norm_Lambda] using hi

/-- The two kernel norms needed by endpoint interpolation carry the exact mesh exponents. -/
theorem extendedKernel_norm_bound (hP : Premises M B) {ν : ℝ}
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {p : ℝ} (hp : p = 1 ∨ p = 4) :
    eLpNorm (extendedKernel M ν m) (ENNReal.ofReal p) volume ≤
      ENNReal.ofReal (B.bound "L12_d" ν p) *
        ENNReal.ofReal m.h ^ (2 / (3 * p)) := by
  have hp0 : 0 < p := by rcases hp with rfl | rfl <;> norm_num
  have hm := kernel_memLp hP hν hνL m hp
  unfold extendedKernel
  rw [zeroExtension_eLpNorm, ofReal_eLpNorm_time (M.Lambda ν m) _ (fun t => by
    unfold Model.Lambda; positivity), ← ofReal_lpNorm hm,
    lpNorm_eq_integral_norm_rpow_toReal (by simp [hp0]) (by simp) hm.aestronglyMeasurable]
  have hb := ((hP.L12.d ν hν hνL m).2 p (hp.imp_right Or.inr)).2
  have hc : 0 ≤ B.bound "L12_d" ν p := by unfold D01Budget.bound; positivity
  rw [ENNReal.ofReal_rpow_of_nonneg (mesh_nonnegative m) (by positivity),
    ← ENNReal.ofReal_mul hc]
  apply ENNReal.ofReal_le_ofReal
  simpa only [ENNReal.toReal_ofReal hp0.le, one_div,
    norm_Lambda] using hb

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T2/ZCalculus.lean <==
import OrderingError.Spec11.Threads.T2.WeightedNorms

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T2
universe u
variable {L κ : ℝ} {M : Model.{u} L κ}

/-- Pointwise triangle inequality for the weighted scalar magnitude. -/
theorem weightedMagnitude_add_le (ν : ℝ) (f g : M.Trajectory) (t : Time) :
    ‖weightedMagnitude ν (f + g) t‖ ≤
      (weightedMagnitude ν f + weightedMagnitude ν g) t := by
  rw [norm_weightedMagnitude]
  change Real.exp (ν * (t : ℝ)) * ‖f t + g t‖ ≤ _
  simpa only [weightedMagnitude, Pi.add_apply, mul_add] using
    mul_le_mul_of_nonneg_left (norm_add_le (f t) (g t)) (Real.exp_pos _).le

/-- The weighted magnitude is homogeneous for complex scalars. -/
theorem weightedMagnitude_smul (ν : ℝ) (c : ℂ) (f : M.Trajectory) :
    weightedMagnitude ν (c • f) = ‖c‖ • weightedMagnitude ν f := by
  funext t
  simp only [weightedMagnitude, Pi.smul_apply, norm_smul, smul_eq_mul]
  ring

/-- Qualification is preserved by addition, before using the Z triangle inequality. -/
theorem ZValid_add {ν : ℝ} {f g : M.Trajectory}
    (hf : M.ZValid ν f) (hg : M.ZValid ν g) : M.ZValid ν (f + g) := by
  apply ZValid_of_weight_memLp (hf.1.add hg.1)
  exact ((Z_weight_memLp hf).add (Z_weight_memLp hg)).mono'
    (weightedMagnitude_measurable (hf.1.add hg.1))
    (Filter.Eventually.of_forall (weightedMagnitude_add_le ν f g))

/-- The genuine weighted L4 norm obeys the triangle inequality. -/
theorem Z_add_le {ν : ℝ} {f g : M.Trajectory}
    (hf : M.ZValid ν f) (hg : M.ZValid ν g) :
    M.Z ν (f + g) ≤ M.Z ν f + M.Z ν g := by
  rw [Z_eq_lpNorm (hf.1.add hg.1), Z_eq_lpNorm hf.1, Z_eq_lpNorm hg.1]
  have hb := (lpNorm_mono_real ((Z_weight_memLp hf).add (Z_weight_memLp hg))
    (weightedMagnitude_add_le ν f g)).trans
    (lpNorm_add_le (Z_weight_memLp hf) (by norm_num))
  exact_mod_cast hb

/-- Scalar multiplication preserves actual fourth-power integrability. -/
theorem ZValid_smul {ν : ℝ} {f : M.Trajectory} (hf : M.ZValid ν f) (c : ℂ) :
    M.ZValid ν (c • f) := by
  apply ZValid_of_weight_memLp (hf.1.const_smul c)
  rw [weightedMagnitude_smul]
  exact (Z_weight_memLp hf).const_smul ‖c‖

/-- Exact scalar homogeneity of Z. -/
theorem Z_smul {ν : ℝ} {f : M.Trajectory} (hf : M.ZValid ν f) (c : ℂ) :
    M.Z ν (c • f) = ‖c‖ * M.Z ν f := by
  rw [Z_eq_lpNorm (hf.1.const_smul c), Z_eq_lpNorm hf.1,
    weightedMagnitude_smul, lpNorm_const_smul]
  simp only [NNReal.coe_mul, coe_nnnorm, Real.norm_of_nonneg (norm_nonneg c)]

/-- Negation preserves the actual weighted fourth-power class. -/
theorem ZValid_neg {ν : ℝ} {f : M.Trajectory} (hf : M.ZValid ν f) : M.ZValid ν (-f) := by
  simpa only [neg_one_smul] using ZValid_smul hf (-1)

/-- Z is invariant under negation, directly from its defining integral. -/
theorem Z_neg (ν : ℝ) (f : M.Trajectory) : M.Z ν (-f) = M.Z ν f := by
  simp only [Model.Z, Pi.neg_apply, norm_neg]

/-- Differences are genuinely in the weighted L4 space. -/
theorem ZValid_sub {ν : ℝ} {f g : M.Trajectory}
    (hf : M.ZValid ν f) (hg : M.ZValid ν g) : M.ZValid ν (f - g) := by
  simpa only [sub_eq_add_neg] using ZValid_add hf (ZValid_neg hg)

/-- The weighted L4 difference inequality is used with finite norm qualifications. -/
theorem Z_sub_le {ν : ℝ} {f g : M.Trajectory}
    (hf : M.ZValid ν f) (hg : M.ZValid ν g) : M.Z ν (f - g) ≤ M.Z ν f + M.Z ν g := by
  simpa only [← sub_eq_add_neg, Z_neg] using Z_add_le hf (ZValid_neg hg)

end OrderingError.Spec11.T2


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/AffineDerivative.lean <==
import OrderingError.Spec11.Threads.T3.QLinearity

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- The Consistency interface supplies the norm laws of the actual energy carrier. -/
theorem consistency_norm_laws {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L) :
    M.TrajectoryNormLaws ν 0 :=
  ((hco.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).1

                                                                                       
                                            
def energyFeedback {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (w : M.Trajectory) (hw : M.X0 ν w) :
    let laws := consistency_norm_laws M B hco ν hν hνL
    EnergyCarrier M ν laws →L[ℂ] EnergyCarrier M ν laws := by
  let laws := consistency_norm_laws M B hco ν hν hνL
  have hs := (hco.1 ν hν hνL).2.2.2.2.1
  have hq (q : EnergyCarrier M ν laws) : M.X0 ν q.val := by
    simpa [energySubmodule, Model.TrajectoryMember] using q.property
  let A : EnergyCarrier M ν laws →ₗ[ℂ] EnergyCarrier M ν laws :=
    { toFun := fun q => ⟨M.Q ν d w q.val, by
        simpa [energySubmodule, Model.TrajectoryMember] using (hs d w q.val hw (hq q)).2.1⟩
      map_add' := fun x y => Subtype.ext
        (Q_add_right M B hco ν hν hνL d w x.val y.val hw (hq x) (hq y))
      map_smul' := fun c x => Subtype.ext
        (Q_smul_right M B hco ν hν hνL d c w x.val hw (hq x)) }
  exact A.mkContinuous (D14b B ν * M.energy ν w) (by
    intro q
    change M.energy ν (M.Q ν d w q.val) ≤ (D14b B ν * M.energy ν w) * M.energy ν q.val
    exact (hs d w q.val hw (hq q)).2.2)

                                                     
theorem energyFeedback_apply {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (w : M.Trajectory) (hw : M.X0 ν w)
    (q : EnergyCarrier M ν (consistency_norm_laws M B hco ν hν hνL)) :
    (energyFeedback M B hco ν hν hνL d w hw q).val = M.Q ν d w q.val := rfl

/-- Its norm bound uses the fixed scalar budget, with no grid-dependent continuity constant. -/
theorem energyFeedback_norm {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (w : M.Trajectory) (hw : M.X0 ν w) :
    ‖energyFeedback M B hco ν hν hνL d w hw‖ ≤ D14b B ν * M.energy ν w := by
  have laws := consistency_norm_laws M B hco ν hν hνL
  have hw0 : M.TrajectoryMember ν 0 w := by simpa [energySubmodule, Model.TrajectoryMember] using hw
  have hn : 0 ≤ M.energy ν w := by simpa [Model.trajectoryNorm] using (laws.2.2.1 w hw0).1
  apply ContinuousLinearMap.opNorm_le_bound
  · exact mul_nonneg (le_trans (by norm_num) (le_max_left _ _)) hn
  · intro q
    change M.energy ν (M.Q ν d w q.val) ≤ (D14b B ν * M.energy ν w) * M.energy ν q.val
    exact ((hco.1 ν hν hνL).2.2.2.2.1 d w q.val hw
      (by simpa [energySubmodule, Model.TrajectoryMember] using q.property)).2.2

                                                                                         
                                                                                      
                                                               
theorem derivative_affine_fixed_point {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (w b : M.Trajectory) (hw : M.X0 ν w) (hb : M.X0 ν b)
    (hsmall : 2 * (D14b B ν * M.energy ν w) ≤ 1 / 2) :
    ∃ q : M.Trajectory, M.X0 ν q ∧ M.energy ν q ≤ 2 * M.energy ν b ∧
      q = b + (2 : ℂ) • M.Q ν d w q ∧
      ∀ z, M.X0 ν z → z = b + (2 : ℂ) • M.Q ν d w z → z = q := by
  let laws := consistency_norm_laws M B hco ν hν hνL
  let bc : EnergyCarrier M ν laws := ⟨b, by simpa [energySubmodule, Model.TrajectoryMember] using hb⟩
  let A := (2 : ℂ) • energyFeedback M B hco ν hν hνL d w hw
  have hA : ‖A‖ ≤ 1 / 2 := by
    calc
      ‖A‖ = 2 * ‖energyFeedback M B hco ν hν hνL d w hw‖ := by simp [A, norm_smul]
      _ ≤ 2 * (D14b B ν * M.energy ν w) :=
        mul_le_mul_of_nonneg_left (energyFeedback_norm M B hco ν hν hνL d w hw) (by norm_num)
      _ ≤ _ := hsmall
  obtain ⟨q, hq, hn, hu⟩ := affine_energy_exists M ν laws
    ((hco.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).2 bc A hA
  refine ⟨q.val, ?_, hn, congrArg Subtype.val hq, ?_⟩
  · simpa [energySubmodule, Model.TrajectoryMember] using q.property
  · intro z hz hzeq
    let zc : EnergyCarrier M ν laws := ⟨z, by simpa [energySubmodule, Model.TrajectoryMember] using hz⟩
    exact congrArg Subtype.val (hu zc (Subtype.ext hzeq))

#print axioms consistency_norm_laws
#print axioms energyFeedback
#print axioms energyFeedback_apply
#print axioms energyFeedback_norm
#print axioms derivative_affine_fixed_point
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/Basic.lean <==
import OrderingError.Spec11.Interfaces
import Mathlib.Tactic

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.T3
universe u

/-- The canonical strong inclusion returns the original domain member. -/
theorem val_ofH {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : H) (hx : x ∈ S.carrier) :
    S.val (S.ofH x) = x := by
  simp only [D03Subspace.ofH, hx, ↓reduceDIte]
  rfl

/-- The totalized lift agrees with every actual strong vector. -/
theorem ofH_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.ofH (S.val x) = x := by
  change S.ofH (x : S.carrier).val = x
  simp only [D03Subspace.ofH, (x : S.carrier).property, ↓reduceDIte]
  rfl

/-- A qualified strong norm is the norm of the same vector. -/
theorem size_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.size (S.val x) = ‖x‖ := by
  simp only [D03Subspace.size, ofH_val]

                                                                                                 
theorem regularizer_mem {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (q : ℝ) (hq : 1 ≤ q) (f : M.H) :
    M.regularizer q f ∈ (M.V 3).carrier := by
  have he := (P.L13.c q hq).1 f
  unfold Model.regularizer
  rw [dite_eq_left he]
  exact (Classical.choose he.exists).property

/-- The regularizer is the unique ambient domain vector satisfying the resolvent equation. -/
theorem regularizer_unique {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (q : ℝ) (hq : 1 ≤ q) (f x : M.H)
    (hx : x ∈ (M.V 3).carrier)
    (heq : (q : ℂ) • x - M.applyA x = (q : ℂ) • f) :
    x = M.regularizer q f := by
  have he := (P.L13.c q hq).1 f
  have hs : M.RegularizerSpec q f ((M.V 3).ofH x) := by
    simpa only [Model.RegularizerSpec, val_ofH _ _ hx, Model.applyA] using heq
  unfold Model.regularizer
  rw [dite_eq_left he]
  have hu := he.unique hs (Classical.choose_spec he.exists)
  have hv := congrArg (M.V 3).val hu
  simpa only [val_ofH _ _ hx] using hv

                                                                                               
theorem regularizer_real {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (q : ℝ) (hq : 1 ≤ q) (f : M.H) (hf : M.RealData f) :
    M.RealData (M.regularizer q f) := by
  have hg := regularizer_mem M B P q hq f
  rcases P.Q01.b with ⟨_, _, hV, _, _, _, _, hA, _⟩
  have hJg := (hV 3 (by norm_num) (by norm_num) _ hg).1
  apply regularizer_unique M B P q hq f _ hJg
  rw [hA _ hg]
  have he := congrArg M.J ((P.L13.c q hq).2.1 f).2
  simp only [map_sub, map_smulₛₗ] at he
  change M.J f = f at hf
  have hqJ : (starRingEnd ℂ) (q : ℂ) = (q : ℂ) := Complex.conj_ofReal q
  simpa only [hqJ, hf] using he

                                                                                     
                                                                                        
                                     
theorem regularized_data {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (r q : ℝ) (hq : 1 ≤ q) (f : M.H)
    (hf : M.RealData f) (hf1 : f ∈ (M.V 1).carrier) (hsmall : ‖f‖ ≤ r) :
    M.RealData (M.regularizer q f) ∧ M.regularizer q f ∈ (M.V 3).carrier ∧
    ‖M.regularizer q f‖ ≤ r ∧
    ‖f - M.regularizer q f‖ ≤ B.bound "L13_error" * q ^ (-1 / 3 : ℝ) * M.vnorm 1 f ∧
    M.nj 3 (M.regularizer q f) ≤ B.bound "L13_regular" * q ^ (2 / 3 : ℝ) * M.vnorm 1 f := by
  exact ⟨regularizer_real M B P q hq f hf, regularizer_mem M B P q hq f,
    ((P.L13.c q hq).2.1 f).1.trans hsmall, (P.L13.c q hq).2.2 f hf1⟩

#print axioms val_ofH
#print axioms ofH_val
#print axioms size_val
#print axioms regularizer_mem
#print axioms regularizer_unique
#print axioms regularizer_real
#print axioms regularized_data
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/BoundedDuhamel.lean <==
import OrderingError.Spec11.Threads.T3.DiscreteSemigroupCalculus
import OrderingError.Spec11.Threads.T3.TimeIntegrals

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- The exact product law needed by the integrating factor. -/
theorem operator_exp_sub {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (s t : ℝ) :
    NormedSpace.exp (s • A) * NormedSpace.exp ((-t) • A) =
      NormedSpace.exp ((s - t) • A) := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  rw [← NormedSpace.exp_add_of_commute (((Commute.refl A).smul_left s).smul_right (-t)),
    ← add_smul, sub_eq_add_neg]

/-- The explicit integrating-factor formula for a bounded generator. -/
def boundedDuhamel {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (t : ℝ) : E :=
  NormedSpace.exp (t • A) (x + ∫ s in (0 : ℝ)..t,
    NormedSpace.exp ((-s) • A) (g s))

/-- Differentiate the actual integrating-factor expression, without an assumed formula field. -/
theorem boundedDuhamel_hasDerivAt {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (hg : Continuous g) (t : ℝ) :
    HasDerivAt (boundedDuhamel A x g) (A (boundedDuhamel A x g t) + g t) t := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  have hc : Continuous (fun s : ℝ => NormedSpace.exp ((-s) • A) (g s)) :=
    ((NormedSpace.exp_continuous.comp (continuous_neg.smul continuous_const)).clm_apply hg)
  have hI := (intervalIntegral.integral_hasDerivAt_right (hc.intervalIntegrable 0 t)
    hc.stronglyMeasurable.stronglyMeasurableAtFilter hc.continuousAt).const_add x
  have h := (hasDerivAt_exp_smul_const' A t).clm_apply hI
  have he : NormedSpace.exp (t • A) (NormedSpace.exp ((-t) • A) (g t)) = g t := by
    rw [← mul_apply_eq_comp, operator_exp_sub]
    simp
  unfold boundedDuhamel
  simpa only [he, mul_apply_eq_comp, add_comm] using h

/-- The integrating factor is precisely the exponential convolution. -/
theorem boundedDuhamel_eq_convolution {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (x : E)
    (g : ℝ → E) (hg : Continuous g) (t : ℝ) :
    boundedDuhamel A x g t = NormedSpace.exp (t • A) x +
      ∫ s in (0 : ℝ)..t, NormedSpace.exp ((t - s) • A) (g s) := by
  let : NormedAlgebra ℚ (E →L[ℝ] E) := NormedAlgebra.restrictScalars ℚ ℝ (E →L[ℝ] E)
  have hc : Continuous (fun s : ℝ => NormedSpace.exp ((-s) • A) (g s)) :=
    ((NormedSpace.exp_continuous.comp (continuous_neg.smul continuous_const)).clm_apply hg)
  unfold boundedDuhamel
  rw [map_add, ← ContinuousLinearMap.intervalIntegral_comp_comm _ (hc.intervalIntegrable 0 t)]
  congr 1
  apply intervalIntegral.integral_congr
  intro s _
  dsimp only
  rw [← mul_apply_eq_comp, operator_exp_sub]

#print axioms operator_exp_sub
#print axioms boundedDuhamel
#print axioms boundedDuhamel_hasDerivAt
#print axioms boundedDuhamel_eq_convolution
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/Calibration.lean <==
import OrderingError.Spec11.Threads.T3.StrongRecovery

noncomputable section
namespace OrderingError.Spec11.T3

                                                                                    
def step3Radius (B : D01Budget) (ν r0 : ℝ) : ℝ :=
  min r0 (min (D14r B ν)
    (1 + 8 * D14b B ν * D14ell B ν + 4 * (B.bound "C01_c" * D01a⁻¹) * D14ell B ν)⁻¹)

/-- Positivity and both required absorptions follow from this scalar choice. -/
theorem step3Radius_bounds (B : D01Budget) (ν r0 : ℝ) (hr0 : 0 < r0) :
    0 < step3Radius B ν r0 ∧ step3Radius B ν r0 ≤ r0 ∧ step3Radius B ν r0 ≤ D14r B ν ∧
      4 * D14b B ν * D14ell B ν * step3Radius B ν r0 ≤ 1 / 2 ∧
      (B.bound "C01_c" * D01a⁻¹) * (2 * D14ell B ν * step3Radius B ν r0) ≤ 1 / 2 := by
  have hb : 0 < D14b B ν := (by norm_num : (0 : ℝ) < 1).trans_le (le_max_left _ _)
  have he : 0 < D14ell B ν := (budget_pos B "L03_c" ν 0 0).trans_le (le_max_left _ _)
  have hc : 0 < B.bound "C01_c" * D01a⁻¹ := mul_pos (budget_pos B _ _ _ _) (by norm_num [D01a])
  have hD : 0 < D14r B ν := by unfold D14r D14R; positivity
  let d := 1 + 8 * D14b B ν * D14ell B ν + 4 * (B.bound "C01_c" * D01a⁻¹) * D14ell B ν
  have hd : 0 < d := by dsimp only [d]; positivity
  have hr : 0 < step3Radius B ν r0 := lt_min hr0 (lt_min hD (inv_pos.mpr hd))
  have h0 : step3Radius B ν r0 ≤ r0 := min_le_left _ _
  have hD' : step3Radius B ν r0 ≤ D14r B ν := (min_le_right _ _).trans (min_le_left _ _)
  have hdi : step3Radius B ν r0 ≤ d⁻¹ := (min_le_right _ _).trans (min_le_right _ _)
  have hmul : step3Radius B ν r0 * d ≤ 1 :=
    (le_div_iff₀ hd).mp (by simpa only [one_div] using hdi)
  have hbterm : 0 ≤ 8 * D14b B ν * D14ell B ν * step3Radius B ν r0 := by positivity
  have hcterm : 0 ≤ 4 * (B.bound "C01_c" * D01a⁻¹) * D14ell B ν * step3Radius B ν r0 := by positivity
  dsimp only [d] at hmul
  exact ⟨hr, h0, hD', by nlinarith, by nlinarith⟩

/-- Explicit discrete derivative constant. -/
def step3Cd (B : D01Budget) (r C : ℝ) : ℝ :=
  2 * (C / (4 * r)) * ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2")
/-- Explicit continuous derivative constant. -/
def step3Cq (B : D01Budget) (r C : ℝ) : ℝ :=
  2 * (C / (4 * r)) * ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L02_A")
/-- Graph norm constant from actual discrete graph convergence. -/
def step3C3 (B : D01Budget) (r C : ℝ) : ℝ := 2 * B.bound "L02_A" * step3Cd B r C
/-- Integrated E4 constant from L13(b) and the derivative energy. -/
def step3C4 (L : ℝ) (B : D01Budget) (ν r C : ℝ) : ℝ :=
  B.bound "L13_b" *
    (D01p L * (2 * D14ell B ν * (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq")) +
      B.bound "C01_f" * step3C3 B r C * (2 * D14ell B ν * r) +
      (B.bound "L02_d" * B.bound "L02_eq") * step3Cq B r C)
/-- Smooth-data nonlinear error constant. -/
def step3Cs (L : ℝ) (B : D01Budget) (ν r C : ℝ) : ℝ :=
  2 * (B.bound "L04_a" 0 3 0 * step3C3 B r C +
    (B.bound "L02_d" * B.bound "L04_a" 0 4 1 + B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * step3C4 L B ν r C)
/-- Nonlinear regularization constant. -/
def step3Cr (L : ℝ) (B : D01Budget) (ν r C : ℝ) : ℝ :=
  max (2 * C * B.bound "L13_error") (step3Cs L B ν r C * B.bound "L13_regular")
/-- Full smooth-data energy error constant. -/
def step3C44 (L : ℝ) (B : D01Budget) (ν r C : ℝ) : ℝ :=
  B.bound "L09_a" ν * B.bound "L02_A" + step3Cs L B ν r C
/-- Full physical first-norm time-integral constant. -/
def step3CJ (L : ℝ) (B : D01Budget) (ν r C : ℝ) : ℝ :=
  B.bound "L02_d" * (B.bound "L09_b" ν 1 + 2 * step3Cr L B ν r C)

/-- Nonnegativity uses only scalar parameters, never the model. -/
theorem step3Constants_nonneg (L : ℝ) (hL : 0 ≤ L) (B : D01Budget) (ν r C : ℝ)
    (hr : 0 < r) (hC : 0 ≤ C) :
    0 ≤ step3Cd B r C ∧ 0 ≤ step3Cq B r C ∧ 0 ≤ step3C3 B r C ∧
    0 ≤ step3C4 L B ν r C ∧ 0 ≤ step3Cs L B ν r C ∧ 0 ≤ step3Cr L B ν r C ∧
    0 ≤ step3C44 L B ν r C ∧ 0 ≤ step3CJ L B ν r C := by
  have hbud (tag : String) (σ s t : ℝ) : 0 < B.bound tag σ s t := budget_pos B tag σ s t
  have ha : 0 < D01a⁻¹ := by norm_num [D01a]
  have hp : 0 ≤ D01p L := by unfold D01p; positivity
  have he : 0 < D14ell B ν := (hbud "L03_c" ν 0 0).trans_le (le_max_left _ _)
  have hd : 0 ≤ step3Cd B r C := by unfold step3Cd D01Budget.bound; positivity
  have hq : 0 ≤ step3Cq B r C := by unfold step3Cq D01Budget.bound; positivity
  have h3 : 0 ≤ step3C3 B r C := by unfold step3C3 D01Budget.bound; positivity
  have h4 : 0 ≤ step3C4 L B ν r C := by unfold step3C4 D01Budget.bound; positivity
  have hs : 0 ≤ step3Cs L B ν r C := by unfold step3Cs D01Budget.bound; positivity
  have hrg : 0 ≤ step3Cr L B ν r C := by unfold step3Cr D01Budget.bound; positivity
  have h44 : 0 ≤ step3C44 L B ν r C := by unfold step3C44 D01Budget.bound; positivity
  have hj : 0 ≤ step3CJ L B ν r C := by unfold step3CJ D01Budget.bound; positivity
  exact ⟨hd, hq, h3, h4, hs, hrg, h44, hj⟩

/-- A positive common bound is selected before the model. -/
def step3Constant (L : ℝ) (B : D01Budget) (ν r C : ℝ) : ℝ :=
  1 + |step3Cd B r C| + |step3Cq B r C| + |step3C3 B r C| + |step3C4 L B ν r C| +
    |step3Cs L B ν r C| + |step3Cr L B ν r C| + |step3C44 L B ν r C| + |step3CJ L B ν r C|

/-- Every local estimate is dominated by the same model-independent constant. -/
theorem step3Constant_bounds (L : ℝ) (B : D01Budget) (ν r C : ℝ) :
    0 < step3Constant L B ν r C ∧
    step3Cd B r C ≤ step3Constant L B ν r C ∧ step3Cq B r C ≤ step3Constant L B ν r C ∧
    step3C3 B r C ≤ step3Constant L B ν r C ∧ step3C4 L B ν r C ≤ step3Constant L B ν r C ∧
    step3Cs L B ν r C ≤ step3Constant L B ν r C ∧ step3Cr L B ν r C ≤ step3Constant L B ν r C ∧
    step3C44 L B ν r C ≤ step3Constant L B ν r C ∧ step3CJ L B ν r C ≤ step3Constant L B ν r C := by
  have hd := abs_nonneg (step3Cd B r C)
  have hq := abs_nonneg (step3Cq B r C)
  have h3 := abs_nonneg (step3C3 B r C)
  have h4 := abs_nonneg (step3C4 L B ν r C)
  have hs := abs_nonneg (step3Cs L B ν r C)
  have hrg := abs_nonneg (step3Cr L B ν r C)
  have h44 := abs_nonneg (step3C44 L B ν r C)
  have hj := abs_nonneg (step3CJ L B ν r C)
  unfold step3Constant
  exact ⟨by linarith, by linarith [le_abs_self (step3Cd B r C)],
    by linarith [le_abs_self (step3Cq B r C)], by linarith [le_abs_self (step3C3 B r C)],
    by linarith [le_abs_self (step3C4 L B ν r C)], by linarith [le_abs_self (step3Cs L B ν r C)],
    by linarith [le_abs_self (step3Cr L B ν r C)], by linarith [le_abs_self (step3C44 L B ν r C)],
    by linarith [le_abs_self (step3CJ L B ν r C)]⟩

#print axioms step3Radius
#print axioms step3Radius_bounds
#print axioms step3Cd
#print axioms step3Cq
#print axioms step3C3
#print axioms step3C4
#print axioms step3Cs
#print axioms step3Cr
#print axioms step3C44
#print axioms step3CJ
#print axioms step3Constants_nonneg
#print axioms step3Constant
#print axioms step3Constant_bounds
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/CandidateDerivative.lean <==
import OrderingError.Spec11.Threads.T3.CandidateRange
import OrderingError.Spec11.Threads.T3.DiscreteDuhamel

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- The canonical weak product agrees with the strong product on its specified domain. -/
theorem weakProduct_on_V1 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (f g : M.H) (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.iota (M.product f g) := by
  have h := (hco.1 ν hν hνL).2.1.2.2.1 ((M.V 1).ofH f) ((M.V 1).ofH g)
  rw [val_ofH _ _ hf, val_ofH _ _ hg] at h
  exact h

/-- On genuine discrete representatives, Q is precisely the intrinsic strong convolution. -/
theorem Q_discrete_strong_formula {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (w v : Time → M.X m)
    (hp : M.ProductSource ν (fun s => (w s : M.H)) (fun s => (v s : M.H))) (t : Time) :
    M.Q ν (some m) (fun s => (w s : M.H)) (fun s => (v s : M.H)) t =
      ((∫ s in Iic t, M.Th m (t - s) (M.Fh m (w s) (v s)) ∂timeMeasure : M.X m) : M.H) := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  rw [Q_discrete_formula M B hco ν hν hνL m _ _ hp t]
  calc
    _ = ∫ s in Iic t, (M.Th m (t - s) (M.Fh m (w s) (v s)) : M.H) ∂timeMeasure := by
      apply integral_congr_ae
      filter_upwards [] with s
      rw [weakProduct_on_V1 M B hco ν hν hνL _ _
        (discrete_mem_V1 M B P m (w s).property) (discrete_mem_V1 M B P m (v s).property),
        (hco.1 ν hν hνL).2.1.2.1]
      rfl
    _ = _ := (M.X m).subtypeₗᵢ.integral_comp_comm _

                                                                                
                                                                                                 
theorem affine_candidate_derivative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (w : Time → M.X m) (hwc : Continuous w)
    (hw : M.X0 ν (fun t => (w t : M.H))) (q : M.Trajectory) (hq : M.X0 ν q)
    (x : M.X m)
    (heq : q = M.linearFlow (some m) (x : M.H) +
      (2 : ℂ) • M.Q ν (some m) (fun t => (w t : M.H)) q) :
    ∃ v : Time → M.X m, Continuous v ∧ (∀ t, (v t : M.H) = q t) ∧
      v 0 = x ∧ ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
          (M.Ah m (v t) + (2 : ℂ) • M.Fh m (w t) (v t)) (Ici 0) t := by
  obtain ⟨v, hv, hval⟩ := affine_candidate_discrete_lift M B P hco ν hν hνL m
    (fun t => (w t : M.H)) q hw hq x heq
  have hvf : (fun t => (v t : M.H)) = q := funext hval
  have hp := ((hco.1 ν hν hνL).2.2.2.2.1 (some m) (fun t => (w t : M.H)) q hw hq).1
  rw [← hvf] at hp heq
  have hform (t : Time) : v t = M.Th m t x +
      ∫ s in Iic t, M.Th m (t - s) ((2 : ℂ) • M.Fh m (w s) (v s)) ∂timeMeasure := by
    have ht := congrFun heq t
    change (v t : M.H) = (M.Th m t (M.Pi m (x : M.H)) : M.H) +
      (2 : ℂ) • M.Q ν (some m) (fun t => (w t : M.H)) (fun t => (v t : M.H)) t at ht
    rw [project_on_X M B P m x, Q_discrete_strong_formula M B P hco ν hν hνL m w v hp t] at ht
    have hh : v t = M.Th m t x +
        (2 : ℂ) • (∫ s in Iic t, M.Th m (t - s) (M.Fh m (w s) (v s)) ∂timeMeasure) :=
      Subtype.ext ht
    simpa only [map_smul, integral_smul] using hh
  let F := discreteBilinearCLM M B P m
  have hg : Continuous (fun t => (2 : ℂ) • M.Fh m (w t) (v t)) :=
    ((F.continuous.comp hwc).clm_apply hv).const_smul (2 : ℂ)
  obtain ⟨z, _, hz, hz0, hzd⟩ := discrete_Duhamel_classical M B P m x _ hg
  have he : v = z := funext (fun t => (hform t).trans (hz t).symm)
  rw [← he] at hz0 hzd
  exact ⟨v, hv, hval, hz0, hzd⟩

#print axioms weakProduct_on_V1
#print axioms Q_discrete_strong_formula
#print axioms affine_candidate_derivative
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/CandidateRange.lean <==
import OrderingError.Spec11.Threads.T3.TimeIntegrals

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace OrderingError.Spec11.T3
universe u

/-- Orthogonality forces the projection to fix every discrete vector. -/
theorem project_on_X {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x : M.X m) : M.Pi m (x : M.H) = x := by
  have h := P.L04.a.1 m (x : M.H) (x - M.Pi m (x : M.H))
  change inner ℂ ((x - M.Pi m (x : M.H) : M.X m) : M.H)
    ((x - M.Pi m (x : M.H) : M.X m) : M.H) = 0 at h
  rw [inner_self_eq_zero] at h
  have hh : x - M.Pi m (x : M.H) = 0 := Subtype.ext h
  exact (sub_eq_zero.mp hh).symm

                                                                        
                                            
theorem Q_discrete_formula {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (w q : M.Trajectory) (hp : M.ProductSource ν w q) (t : Time) :
    M.Q ν (some m) w q t = ∫ s in Iic t,
      (M.Th m (t - s) (M.PiMinus m (M.weakProduct (w s) (q s))) : M.H) ∂timeMeasure := by
  unfold Model.Q Model.productClass
  rw [dite_eq_left hp]
  exact (hco.1 ν hν hνL).2.1.2.2.2.2.2 _ hp m t

/-- Every value of the actual discrete weak convolution is in X_h.
The isometric inclusion commutes with the Bochner integral even under totalization. -/
theorem Q_discrete_mem {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (w q : M.Trajectory) (hp : M.ProductSource ν w q) (t : Time) :
    M.Q ν (some m) w q t ∈ M.X m := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  rw [Q_discrete_formula M B hco ν hν hνL m w q hp t]
  have he := (M.X m).subtypeₗᵢ.integral_comp_comm
    (μ := timeMeasure.restrict (Iic t))
    (fun s => M.Th m (t - s) (M.PiMinus m (M.weakProduct (w s) (q s))))
  change (∫ s in Iic t, (M.Th m (t - s)
    (M.PiMinus m (M.weakProduct (w s) (q s))) : M.H) ∂timeMeasure) =
    ((∫ s in Iic t, M.Th m (t - s)
      (M.PiMinus m (M.weakProduct (w s) (q s))) ∂timeMeasure : M.X m) : M.H) at he
  rw [he]
  exact (∫ s in Iic t, M.Th m (t - s)
    (M.PiMinus m (M.weakProduct (w s) (q s))) ∂timeMeasure : M.X m).property

                                                                                   
                                            
theorem affine_candidate_discrete_lift {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (w q : M.Trajectory) (hw : M.X0 ν w) (hq : M.X0 ν q) (x : M.X m)
    (heq : q = M.linearFlow (some m) (x : M.H) + (2 : ℂ) • M.Q ν (some m) w q) :
    ∃ v : Time → M.X m, Continuous v ∧ ∀ t, (v t : M.H) = q t := by
  have hp := ((hco.1 ν hν hνL).2.2.2.2.1 (some m) w q hw hq).1
  have hm (t : Time) : q t ∈ M.X m := by
    rw [heq]
    exact (M.X m).add_mem (M.Th m t (M.Pi m (x : M.H))).property
      ((M.X m).smul_mem (2 : ℂ) (Q_discrete_mem M B P hco ν hν hνL m w q hp t))
  exact ⟨fun t => ⟨q t, hm t⟩, hq.1.1.subtype_mk hm, fun _ => rfl⟩

#print axioms project_on_X
#print axioms Q_discrete_formula
#print axioms Q_discrete_mem
#print axioms affine_candidate_discrete_lift
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ContinuousBounds.lean <==
import OrderingError.Spec11.Threads.T3.ProjectionTests

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B)
include P

/-- Continuous graph-energy inequality on the actual generator domain. -/
theorem continuous_graph_energy (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    M.d1 f ^ 2 ≤ D01a⁻¹ * ‖M.applyA f‖ * ‖f‖ := by
  have hf1 := V3_mem_V1 M B P f hf
  have hf2 := P.Q01.a.2.2.2.2.2.2.1 2 3 (by norm_num) (by norm_num) (by norm_num) hf
  have hrep := (P.L13.a f hf2 (M.applyA f)).mpr ⟨hf, rfl⟩
  have he := hrep ((M.V 1).ofH f)
  rw [val_ofH _ _ hf1] at he
  have he' : M.form f f = -inner ℂ f (M.applyA f) := by
    have hh := congrArg Neg.neg he
    simpa only [neg_neg] using hh.symm
  have hc := P.L01.a.2 f hf2
  have hb : (M.form f f).re ≤ ‖M.applyA f‖ * ‖f‖ := by
    rw [he']
    calc
      _ ≤ ‖-inner ℂ f (M.applyA f)‖ := Complex.re_le_norm _
      _ = ‖inner ℂ f (M.applyA f)‖ := norm_neg _
      _ ≤ ‖f‖ * ‖M.applyA f‖ := norm_inner_le_norm _ _
      _ = _ := mul_comm _ _
  have ha : 0 < D01a := by norm_num [D01a]
  have hh := mul_le_mul_of_nonneg_left (hc.trans hb) (inv_nonneg.mpr ha.le)
  simpa only [← mul_assoc, inv_mul_cancel₀ ha.ne', one_mul] using hh

/-- The nonlinear initial derivative costs only the ambient smallness radius. -/
theorem continuous_nonlinear_bound (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    ‖M.nonlinear f‖ ≤ (B.bound "C01_c" * D01a⁻¹) * ‖f‖ * ‖M.applyA f‖ := by
  have hf1 := V3_mem_V1 M B P f hf
  have hn := (P.C01.c f f hf1 hf1).1
  have hd := continuous_graph_energy M B P f hf
  calc
    _ ≤ B.bound "C01_c" * M.d1 f ^ 2 := by
      simpa only [Model.nonlinear, pow_two, mul_assoc] using hn
    _ ≤ B.bound "C01_c" * (D01a⁻¹ * ‖M.applyA f‖ * ‖f‖) :=
      mul_le_mul_of_nonneg_left hd (budget_pos B _ _ _ _).le
    _ = _ := by ring

/-- Uniform continuous initial-derivative estimate, without a small high-order norm. -/
theorem continuous_initial_derivative_bound (f : M.H)
    (hf : f ∈ (M.V 3).carrier) (r : ℝ) (hr : ‖f‖ ≤ r) :
    ‖M.applyA f + M.nonlinear f‖ ≤
      ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L02_A") * M.nj 3 f := by
  have ha := (P.L02.a.2.2.1 f hf).2
  have hn := continuous_nonlinear_bound M B P f hf
  have hb : 0 ≤ B.bound "C01_c" * D01a⁻¹ :=
    mul_nonneg (budget_pos B _ _ _ _).le (by norm_num [D01a])
  have hr0 := (norm_nonneg f).trans hr
  calc
    _ ≤ ‖M.applyA f‖ + ‖M.nonlinear f‖ := norm_add_le _ _
    _ ≤ B.bound "L02_A" * M.nj 3 f +
        (B.bound "C01_c" * D01a⁻¹) * r * (B.bound "L02_A" * M.nj 3 f) := by
      apply add_le_add ha
      exact hn.trans (by gcongr)
    _ = _ := by ring

#print axioms continuous_graph_energy
#print axioms continuous_nonlinear_bound
#print axioms continuous_initial_derivative_bound
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ContinuousDerivative.lean <==
import OrderingError.Spec11.Threads.T3.ContinuousWeakDerivative
import OrderingError.Spec11.Threads.T3.DerivativeIdentification
import OrderingError.Spec11.Threads.T3.StrongMild

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                                           
                                                                        
                                                                                  
                                                                        
theorem continuous_derivative_qualitative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C Cd : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hco : Consistency M B) (h36 : Proposition36 M B ν r C)
    (h22 : Thm22_theta0 M B ν r C) (h2 : Step2 M B ν r)
    (hdc : M.DiscreteDerivativeChain B ν r Cd)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r) :
    ∃ q : M.Trajectory, M.X0 ν q ∧
      q 0 = M.applyA f + M.nonlinear f ∧
      (∀ t : Time, HasDerivWithinAt (M.realTime (M.solution B ν none f)) (q t) (Ici 0) t) ∧
      q = M.linearFlow none (M.applyA f + M.nonlinear f) +
        (2 : ℂ) • M.Q ν none (M.solution B ν none f) q ∧
      M.ContinuousLift (M.V 1) (M.solution B ν none f) ∧
      ∀ t : Time, M.solution B ν none f t ∈ (M.V 3).carrier ∧
        q t = M.applyA (M.solution B ν none f t) + M.nonlinear (M.solution B ν none f t) := by
  obtain ⟨z, _, _, u1, hu1, huval, hw⟩ :=
    continuous_weak_derivative M B P hL hκ ν r C Cd hν.le h36 h2 hdc f hfR hf3 hf
  let u := M.solution B ν none f
  change ∀ t, (M.V 1).val (u1 t) = u t at huval
  let q1 : Time → (M.V 1).Space := fun t =>
    EnergySpatial.energyEquiv P ((Real.exp (-ν * t) : ℂ) • z t)
  let g : M.Trajectory := fun t => M.F (u1 t) (u1 t)
  let gp : M.Trajectory := fun t => M.F (q1 t) (u1 t) + M.F (u1 t) (q1 t)
  have hspec := solution_spec M B ν none f ((h36.2.2.1 f hf).1 none)
  have hu : M.X0 ν u := hspec.2.1
  have huc : (fun t => (M.V 1).val (u1 t)) = u := funext huval
  have hux : M.X0 ν (fun t => (M.V 1).val (u1 t)) := by rw [huc]; exact hu
  obtain ⟨hg, hgp, hgW⟩ := nonlinear_sources_qualified M B P hco ν hν hνL u1 hu1 hux z hw
  change M.StrongSource ν g at hg
  change M.StrongSource ν gp at hgp
  change M.LocallyW11 g gp at hgW
  have hgactual : g = fun t => M.product (u t) (u t) := by
    funext t
    rw [← huval t]
    simp only [g, Model.product, ofH_val]
  have huV1 (t : Time) : u t ∈ (M.V 1).carrier := by rw [← huval t]; exact (u1 t).property
  have hQu : M.Q ν none u u = M.Kstrong g := by
    rw [hgactual] at hg ⊢
    exact Q_strong_formula M B hco ν hν hνL u u huV1 huV1 hg
  have hueq : u = M.mild f g := by
    have hh := hspec.2.2.2.2
    change u = M.linearFlow none f + M.Q ν none u u at hh
    rw [hQu] at hh
    exact hh
  have hsem := P.L01.b.2.2.1
  have hu0 : u 0 = f := by
    have hh := congrFun hueq 0
    change u 0 = M.T 0 f + M.Kstrong g 0 at hh
    rw [hsem.1, ContinuousLinearMap.id_apply, Kstrong_zero M g, add_zero] at hh
    exact hh
  have hg0 : g 0 = M.nonlinear f := by
    rw [hgactual]
    dsimp only
    rw [hu0]
    rfl
  let q : M.Trajectory := M.linearFlow none (M.applyA f + g 0) + M.Kstrong gp
  have hK : M.Kweak ν none (M.sourceClass ν gp) = M.Kstrong gp :=
    ((hco.1 ν hν hνL).2.1.2.2.2.2.1 none).2 gp hgp
  have hqX : M.X0 ν q := by
    have hl := (linearFlow_from_series M B P ν r C none h22.1.1 (M.applyA f + g 0)).1
    have hk := Kweak_X0 M B hco ν hν hνL none (M.sourceClass ν gp)
    have laws := consistency_norm_laws M B hco ν hν hνL
    have hh := (laws.2.2.2.1 _ _ (by simpa [Model.TrajectoryMember] using hl)
      (by simpa [Model.TrajectoryMember] using hk)).1
    simpa only [Model.TrajectoryMember, ite_true, hK] using hh
  have hc := P.classical.C08.c hsem P.L01.b.2.2.2.1 f g gp hf3 hgW
    ⟨hg.1, hg.2.1⟩ ⟨hgp.1, hgp.2.1⟩
  have hqt (t : Time) : q t = M.applyA (u t) + g t := by
    have hh := (hc t).2.2
    rw [← hueq] at hh
    exact hh.symm
  have hqd (t : Time) : HasDerivWithinAt (M.realTime u) (q t) (Ici 0) t := by
    rw [hqt]
    have hh := (hc t).2.1
    rwa [← hueq] at hh
  let J : (M.V 1).Space →L[ℂ] M.H :=
    ⟨(M.V 1).val, P.Q01.a.2.2.2.2.1 1 (by norm_num) (by norm_num)⟩
  have hqae : (fun t => (M.V 1).val (q1 t)) =ᵐ[timeMeasure] q := by
    apply halfLine_derivative_identification (J.restrictScalars ℝ) u1 q1 q hw
    intro t
    have hh := hqd t
    change HasDerivWithinAt (fun s : ℝ => u (Real.toNNReal s)) (q t) (Ici 0) t at hh
    change HasDerivWithinAt (fun s : ℝ => (M.V 1).val (u1 (Real.toNNReal s)))
      (q t) (Ici 0) t
    simp_rw [huval]
    exact hh
  have hp : M.ProductSource ν u q := ((hco.1 ν hν hνL).2.2.2.2.1 none u q hu hqX).1
  have hegp : (fun t => M.iota (gp t)) =ᵐ[M.weightedMeasure ν]
      (fun t => (2 : ℂ) • M.weakProduct (u t) (q t)) := by
    apply weighted_ae M ν
    filter_upwards [hqae] with t ht
    have hh := weakProduct_on_V1 M B hco ν hν hνL (u t) ((M.V 1).val (q1 t))
      (huV1 t) (q1 t).property
    rw [← huval t] at hh
    simp only [Model.product, ofH_val] at hh
    rw [← ht, ← huval t]
    change pivotLinear M (M.F (q1 t) (u1 t) + M.F (u1 t) (q1 t)) = _
    rw [P.C01.a (q1 t) (u1 t), map_add]
    change M.iota (M.F (u1 t) (q1 t)) + M.iota (M.F (u1 t) (q1 t)) = _
    rw [← hh]
    exact (two_smul ℂ (M.weakProduct ((M.V 1).val (u1 t)) ((M.V 1).val (q1 t)))).symm
  have hKQ := Kstrong_scaled_Q M B hco ν hν hνL (2 : ℂ) gp u q hgp hp hegp
  refine ⟨q, hqX, ?_, hqd, ?_, ⟨u1, hu1, huval⟩, ?_⟩
  · change M.T 0 (M.applyA f + g 0) + M.Kstrong gp 0 = _
    rw [hsem.1, ContinuousLinearMap.id_apply, Kstrong_zero M gp, add_zero, hg0]
  · calc
      q = M.linearFlow none (M.applyA f + g 0) + M.Kstrong gp := rfl
      _ = _ := by rw [hg0, hKQ]
  · intro t
    have hmem := (hc t).1
    rw [← hueq] at hmem
    refine ⟨hmem, ?_⟩
    rw [hqt, hgactual]
    rfl

#print axioms continuous_derivative_qualitative
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ContinuousDerivativeEnergy.lean <==
import OrderingError.Spec11.Threads.T3.ContinuousDerivative
import OrderingError.Spec11.Threads.T3.GeneratorInverse
import OrderingError.Spec11.Threads.T3.ContinuousBounds

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                                
                                                                                 
                                                         
theorem continuous_strong_solution_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C Cd : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hr : 0 < r) (hC : 0 ≤ C)
    (hco : Consistency M B) (h36 : Proposition36 M B ν r C)
    (h22 : Thm22_theta0 M B ν r C) (h2 : Step2 M B ν r)
    (hdc : M.DiscreteDerivativeChain B ν r Cd) (hrD : r ≤ D14r B ν)
    (hsmall : 4 * D14b B ν * D14ell B ν * r ≤ 1 / 2)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r) :
    M.StrongSolution B ν f ∧ ∃ q : M.Trajectory, M.X0 ν q ∧
      M.energy ν q ≤
        (2 * (C / (4 * r)) * ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L02_A")) * M.nj 3 f ∧
      q 0 = M.applyA f + M.nonlinear f ∧
      (∀ t : Time, HasDerivWithinAt (M.realTime (M.solution B ν none f)) (q t) (Ici 0) t) ∧
      q = M.linearFlow none (M.applyA f + M.nonlinear f) +
        (2 : ℂ) • M.Q ν none (M.solution B ν none f) q ∧
      (∀ t, q t = M.applyA (M.solution B ν none f t) +
        M.nonlinear (M.solution B ν none f t)) := by
  obtain ⟨q, hq, hq0, hd, heq, hu1, hgraph⟩ :=
    continuous_derivative_qualitative M B P hL hκ ν r C Cd hν hνL hco h36 h22 h2 hdc f hfR hf3 hf
  have hsol : M.StrongSolution B ν f := by
    refine ⟨continuous_lift_V3 M B P _ q hq.1.1 hu1 (fun t => (hgraph t).1)
      (fun t => (hgraph t).2), q, hq.1.1, ?_⟩
    exact fun t => ⟨(hgraph t).1, (hgraph t).2, hd t⟩
  let u := M.solution B ν none f
  let b := M.linearFlow none (M.applyA f + M.nonlinear f)
  have hu : M.X0 ν u :=
    (solution_spec M B ν none f ((h36.2.2.1 f hf).1 none)).2.1
  have hue : M.EBound ν u (2 * D14ell B ν * ‖f‖) :=
    ((hco.1 ν hν hνL).2.2.2.2.2 none f (hf.trans hrD)).2
  have hb := linearFlow_from_series M B P ν r C none h22.1.1 (M.applyA f + M.nonlinear f)
  have hβ : 0 ≤ D14b B ν := (by norm_num : (0 : ℝ) ≤ 1).trans (le_max_left _ _)
  have hℓ : 0 ≤ D14ell B ν := (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have hs : 2 * (D14b B ν * M.energy ν u) ≤ 1 / 2 := by
    calc
      _ ≤ 2 * (D14b B ν * (2 * D14ell B ν * ‖f‖)) := by gcongr; exact hue.2
      _ ≤ 2 * (D14b B ν * (2 * D14ell B ν * r)) := by gcongr
      _ = 4 * D14b B ν * D14ell B ν * r := by ring
      _ ≤ _ := hsmall
  obtain ⟨qc, _, hqc, _, hqu⟩ := derivative_affine_fixed_point M B hco ν hν hνL none u b hu hb.1 hs
  have hqn : M.energy ν q ≤ 2 * M.energy ν b := by rw [hqu q hq heq]; exact hqc
  refine ⟨hsol, q, hq, ?_, hq0, hd, heq, fun t => (hgraph t).2⟩
  have hqinitial := continuous_initial_derivative_bound M B P f hf3 r hf
  have hratio : 0 ≤ C / (4 * r) := by positivity
  calc
    _ ≤ 2 * M.energy ν b := hqn
    _ ≤ 2 * ((C / (4 * r)) * ‖M.applyA f + M.nonlinear f‖) :=
      mul_le_mul_of_nonneg_left hb.2 (by norm_num)
    _ ≤ 2 * ((C / (4 * r)) *
        (((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L02_A") * M.nj 3 f)) := by
      gcongr
    _ = _ := by ring

#print axioms continuous_strong_solution_energy
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ContinuousWeakDerivative.lean <==
import OrderingError.Spec11.Threads.T3.WeakPrimitive
import OrderingError.Spec11.Threads.T3.TimeSobolev
import OrderingError.Spec11.Threads.T3.SolutionGraph

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                              
                                                                                  
                                                                   
theorem continuous_weak_derivative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C Cd : ℝ) (hν : 0 ≤ ν)
    (h36 : Proposition36 M B ν r C) (h2 : Step2 M B ν r)
    (hdc : M.DiscreteDerivativeChain B ν r Cd)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r) :
    ∃ z : Lp M.energySpace.Space 2 timeMeasure,
      ‖z‖ ≤ Cd * M.nj 3 f ∧
      (∀ᵐ t ∂timeMeasure, ‖M.energySpace.val (z t)‖ ≤ Cd * M.nj 3 f) ∧
      ∃ u1 : Time → (M.V 1).Space, Continuous u1 ∧
        (∀ t, (M.V 1).val (u1 t) = M.solution B ν none f t) ∧
        ∀ t : Time,
          C07W11 (fun s : ℝ => u1 (Real.toNNReal s))
            (fun s : ℝ => EnergySpatial.energyEquiv P
              ((Real.exp (-ν * (Real.toNNReal s : ℝ)) : ℂ) • z (Real.toNNReal s))) 0 t := by
  let := EnergySpatial.energy_complete P
  let := P.Q01.a.2.2.1 1 (by norm_num) (by norm_num)
  obtain ⟨ms, hm, _⟩ := exists_meshes L κ hL hκ
  choose w q hw hq hw0 hws hqx hqn hd using
    fun n => discrete_chain_structure M B ν r C Cd h36 hdc f hfR hf3 hf (ms n)
  obtain ⟨k, hk, v, z, hv, hz, hzn, hzi⟩ := energy_weak_extraction M B P ν
    (Cd * M.nj 3 f) (fun n t => (q n t : M.H)) (fun n => (hqx n).1) hqn
  have hval (t : Time) : M.solution B ν none f t - f =
      M.energySpace.inclusion (l2TimeIntegral ν hν t z) := by
    apply weak_derivative_primitive M.energySpace.inclusion ν hν v z hz
      (fun n t => (w (k n) t : M.H)) (fun n t => (q (k n) t : M.H))
      (M.solution B ν none f) f
    · intro n
      simpa only [EnergySpatial.energy_inclusion_correct P] using hv n
    · intro n; exact continuous_subtype_val.comp (hw (k n))
    · intro n; exact continuous_subtype_val.comp (hq (k n))
    · intro n t _
      exact ((M.X (ms (k n))).subtypeL.restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt
        (t : ℝ) (hd (k n) t).2
    · intro s
      simp only [hws]
      exact (step2_pointwise_limit M B ν r h2 f hfR hf ms hm s).comp hk.tendsto_atTop
    · simp only [hw0]
      exact projected_test_tendsto_H M B P (ms ∘ k) (hm.comp hk.tendsto_atTop) f hf3
  let eqv := EnergySpatial.energyEquiv P
  let q1 : Time → (M.V 1).Space := fun t => eqv ((Real.exp (-ν * t) : ℂ) • z t)
  let u1 : Time → (M.V 1).Space := fun t => (M.V 1).ofH f + eqv (l2TimeIntegral ν hν t z)
  have hq1 (t : Time) : IntegrableOn q1 (Iic t) timeMeasure :=
    eqv.toContinuousLinearMap.integrable_comp (l2_unweight_integrable ν hν z t)
  have hue : u1 = fun t => (M.V 1).ofH f + ∫ s in Iic t, q1 s ∂timeMeasure := by
    funext t
    dsimp only [u1]
    rw [l2TimeIntegral_apply]
    congr 1
    exact (eqv.toContinuousLinearMap.integral_comp_comm (l2_unweight_integrable ν hν z t)).symm
  have huc : Continuous u1 := by
    rw [hue]
    exact halfLine_primitive_continuous q1 hq1 ((M.V 1).ofH f)
  have huval (t : Time) : (M.V 1).val (u1 t) = M.solution B ν none f t := by
    change (M.V 1).val ((M.V 1).ofH f) + M.energySpace.val (l2TimeIntegral ν hν t z) = _
    rw [val_ofH _ _ (V3_mem_V1 M B P f hf3), ← EnergySpatial.energy_inclusion_correct P,
      ← hval t]
    abel
  refine ⟨z, hzn, hzi, u1, huc, huval, ?_⟩
  intro t
  change C07W11 (fun s : ℝ => u1 (Real.toNNReal s))
    (fun s : ℝ => q1 (Real.toNNReal s)) 0 t
  rw [hue]
  exact halfLine_primitive_W11 q1 hq1 ((M.V 1).ofH f) t

#print axioms continuous_weak_derivative
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/Delivery.lean <==
import OrderingError.Spec11.Threads.T3.Step3Core

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                         
                                                                              
                                                                                 
                                                                  
theorem step3_calibrated_pair {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r0 C0 : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hr0 : 0 < r0) (hC0 : 0 < C0)
    (hco : Consistency M B) (h22 : Thm22_theta0 M B ν r0 C0)
    (h36 : Proposition36 M B ν r0 C0) (h2 : Step2 M B ν r0) :
    let r := step3Radius B ν r0
    let C := step3Constant L B ν r C0
    Step3 M B ν r C ∧ Step3Regularization M B ν r C := by
  let r := step3Radius B ν r0
  let C := step3Constant L B ν r C0
  change Step3 M B ν r C ∧ Step3Regularization M B ν r C
  obtain ⟨hr, hrr0, hrD, hsmall, hgsmall⟩ := step3Radius_bounds B ν r0 hr0
  have H22 : Thm22_theta0 M B ν r C0 := thm22_radius_mono hr hrr0 hC0.le h22
  have H36 : Proposition36 M B ν r C0 := proposition36_radius_mono hr hrr0 hC0.le h36
  have H2 : Step2 M B ν r := step2_radius_mono hrr0 h2
  obtain ⟨hsc, hdc, hi⟩ := step3_local_core M B P hL hκ ν r C0 hν hνL hr hC0.le
    hco H36 H22 H2 hrD hsmall hgsmall
  have hn := step3Constants_nonneg L hL.le B ν r C0 hr hC0.le
  obtain ⟨_, hdC, hqC, h3C, h4C, hsC, hrC, h44C, hjC⟩ := step3Constant_bounds L B ν r C0
  have hsm := fun f hfR hf3 hf => (hi f hfR hf3 hf).2.2.2.2
  have hrg : Step3Regularization M B ν r (step3Cr L B ν r C0) :=
    regularization_from_smooth_error M B P ν r C0 (step3Cs L B ν r C0) hν hνL
      hC0.le hn.2.2.2.2.1 hco H22 H36 hsm
  have h44 := bound44_from_smooth_error M B P ν r (step3Cs L B ν r C0) C0 hν hνL H36 hsm
  have hj := bound41_from_regularization M B P ν r (step3Cr L B ν r C0) C0 hν hνL H36 hrg
  refine ⟨⟨⟨?_, prove_C07ProductRule, ?_, ?_⟩, ?_, ?_⟩, ?_⟩
  · intro f hfR hf3 hf
    obtain ⟨hsol, he4, hn3, hn4, herr⟩ := hi f hfR hf3 hf
    have hnf : 0 ≤ M.nj 3 f := norm_nonneg _
    refine ⟨hsol, he4, ?_, hn4.trans (mul_le_mul_of_nonneg_right h4C hnf), ?_⟩
    · intro t
      exact ⟨(hn3 t).1, (hn3 t).2.trans (mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right h3C (Real.exp_pos _).le) hnf)⟩
    · intro m
      exact ⟨(herr m).1, (herr m).2.trans (mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right hsC (sq_nonneg _)) hnf)⟩
  · intro f hfR hf3 hf
    obtain ⟨q, hqx, hqn, hq0, hqd, hqa⟩ := hsc f hfR hf3 hf
    exact ⟨q, hqx, hqn.trans (mul_le_mul_of_nonneg_right hqC (norm_nonneg _)), hq0, hqd, hqa⟩
  · intro f hfR hf3 hf m
    obtain ⟨w, q, hw, hq0, hqx, hqn, hqd⟩ := hdc f hfR hf3 hf m
    exact ⟨w, q, hw, hq0, hqx, hqn.trans (mul_le_mul_of_nonneg_right hdC (norm_nonneg _)), hqd⟩
  · intro f hfR hf3 hf
    obtain ⟨hdef, hb⟩ := h44 f hfR hf3 hf
    refine ⟨hdef, ?_⟩
    intro m
    exact ⟨(hb m).1, (hb m).2.1, (hb m).2.2.trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right h44C (sq_nonneg _)) (norm_nonneg _))⟩
  · intro f hfR hf1 hf
    obtain ⟨hdef, hb⟩ := hj f hfR hf1 hf
    refine ⟨hdef, ?_⟩
    intro m
    exact ⟨(hb m).1, (hb m).2.1, (hb m).2.2.trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hjC (Real.rpow_nonneg (mesh_pos m).le _)) (norm_nonneg _))⟩
  · intro f hfR hf1 hf q hq
    obtain ⟨hgR, hg3, hg, hb⟩ := hrg f hfR hf1 hf q hq
    refine ⟨hgR, hg3, hg, ?_⟩
    intro m
    have hq0 : 0 ≤ q := (by norm_num : (0 : ℝ) ≤ 1).trans hq
    exact ⟨(hb m).1, (hb m).2.trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right hrC (by positivity)) (norm_nonneg _))⟩

                                                                                
                                                                                   
theorem prove_Step3 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r0 C0 : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hr0 : 0 < r0) (hC0 : 0 < C0)
    (hco : Consistency M B) (h22 : Thm22_theta0 M B ν r0 C0)
    (h36 : Proposition36 M B ν r0 C0) (h2 : Step2 M B ν r0) :
    Step3 M B ν (step3Radius B ν r0)
      (step3Constant L B ν (step3Radius B ν r0) C0) :=
  (step3_calibrated_pair M B P hL hκ ν r0 C0 hν hνL hr0 hC0 hco h22 h36 h2).1

                                                                                
                                                                       
theorem prove_Step3Regularization {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r0 C0 : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hr0 : 0 < r0) (hC0 : 0 < C0)
    (hco : Consistency M B) (h22 : Thm22_theta0 M B ν r0 C0)
    (h36 : Proposition36 M B ν r0 C0) (h2 : Step2 M B ν r0) :
    Step3Regularization M B ν (step3Radius B ν r0)
      (step3Constant L B ν (step3Radius B ν r0) C0) :=
  (step3_calibrated_pair M B P hL hκ ν r0 C0 hν hνL hr0 hC0 hco h22 h36 h2).2

/-- Direct calibrated main conclusion, without a Step3 input assumption. -/
theorem calibrated_Bound44Energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r0 C0 : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hr0 : 0 < r0) (hC0 : 0 < C0)
    (hco : Consistency M B) (h22 : Thm22_theta0 M B ν r0 C0)
    (h36 : Proposition36 M B ν r0 C0) (h2 : Step2 M B ν r0) :
    M.Bound44Energy B ν (step3Radius B ν r0)
      (step3Constant L B ν (step3Radius B ν r0) C0) :=
  (prove_Step3 M B P hL hκ ν r0 C0 hν hνL hr0 hC0 hco h22 h36 h2).2.1

/-- Direct calibrated main conclusion, without a Step3 input assumption. -/
theorem calibrated_Bound41J {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r0 C0 : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hr0 : 0 < r0) (hC0 : 0 < C0)
    (hco : Consistency M B) (h22 : Thm22_theta0 M B ν r0 C0)
    (h36 : Proposition36 M B ν r0 C0) (h2 : Step2 M B ν r0) :
    M.Bound41J B ν (step3Radius B ν r0)
      (step3Constant L B ν (step3Radius B ν r0) C0) :=
  (prove_Step3 M B P hL hκ ν r0 C0 hν hνL hr0 hC0 hco h22 h36 h2).2.2

#print axioms step3_calibrated_pair
#print axioms prove_Step3
#print axioms prove_Step3Regularization
#print axioms prove_Bound44Energy
#print axioms prove_Bound41J
#print axioms calibrated_Bound44Energy
#print axioms calibrated_Bound41J
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/DerivativeCandidate.lean <==
import OrderingError.Spec11.Threads.T3.AffineDerivative

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- The deterministic solution satisfies its own specification once uniqueness is known. -/
theorem solution_spec {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (ν : ℝ)
    (d : Option (D05Mesh L κ)) (f : M.H)
    (hs : ∃! w, M.SmallSolution B ν d f w) :
    M.SmallSolution B ν d f (M.solution B ν d f) := by
  unfold Model.solution
  rw [dite_eq_left hs]
  exact Classical.choose_spec hs.exists

/-- The first analytic coefficient is the actual linear trajectory for every datum.
This uses the AnalyticSeries component of Thm22_theta0 or Proposition36. -/
theorem linearFlow_from_series {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν r C : ℝ) (d : Option (D05Mesh L κ))
    (hs : M.AnalyticSeries B ν 0 r C d) (f : M.H) :
    M.X0 ν (M.linearFlow d f) ∧
      M.energy ν (M.linearFlow d f) ≤ (C / (4 * r)) * ‖f‖ := by
  obtain ⟨p, hp⟩ := hs
  have hf0 : f ∈ (M.V 0).carrier := by rw [P.Q01.a.1]; trivial
  have he := (hp.1 f hf0).2.1
  have hn := hp.2.1 1 f hf0
  rw [he] at hn
  simp only [Model.TrajectoryMember, Model.trajectoryNorm, ite_true, pow_one,
    P.Q01.a.2.1] at hn
  refine ⟨hn.1, ?_⟩
  convert hn.2 using 1
  ring

                                                                                              
                                                            
                                                                          
theorem discrete_affine_candidate {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν r C : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr : 0 < r) (hC : 0 ≤ C) (hco : Consistency M B)
    (h36 : Proposition36 M B ν r C) (m : D05Mesh L κ) (f : M.H)
    (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (hsmall : 4 * D14b B ν * D14ell B ν * ‖f‖ ≤ 1 / 2) :
    let q0 := M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f)
    ∃ q : M.Trajectory, M.X0 ν q ∧
      M.energy ν q ≤ (2 * (C / (4 * r)) *
        ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2")) * M.nj 3 f ∧
      q = M.linearFlow (some m) (q0 : M.H) +
        (2 : ℂ) • M.Q ν (some m) (M.solution B ν (some m) f) q := by
  dsimp only
  let u := M.solution B ν (some m) f
  let q0 := M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f)
  have hs := (h36.2.2.1 f hf).1 (some m)
  have hu : M.X0 ν u := (solution_spec M B ν (some m) f hs).2.1
  have hsu := ((h36.2.2.1 f hf).2 m).1.2
  have hb := linearFlow_from_series M B P ν r C (some m) (h36.1 m).1 (q0 : M.H)
  have hbs : 2 * (D14b B ν * M.energy ν u) ≤ 1 / 2 := by
    have hβ : 0 ≤ D14b B ν := le_trans (by norm_num) (le_max_left _ _)
    calc
      _ ≤ 2 * (D14b B ν * (2 * D14ell B ν * ‖f‖)) := by gcongr
      _ = 4 * D14b B ν * D14ell B ν * ‖f‖ := by ring
      _ ≤ _ := hsmall
  obtain ⟨q, hq, hqn, hqe, _⟩ := derivative_affine_fixed_point M B hco ν hν hνL
    (some m) u (M.linearFlow (some m) (q0 : M.H)) hu hb.1 hbs
  refine ⟨q, hq, ?_, hqe⟩
  have hq0 := discrete_initial_derivative_bound M B P m f hf3 r hf
  have hc : 0 ≤ C / (4 * r) := by positivity
  calc
    _ ≤ 2 * M.energy ν (M.linearFlow (some m) (q0 : M.H)) := hqn
    _ ≤ 2 * ((C / (4 * r)) * ‖(q0 : M.H)‖) :=
      mul_le_mul_of_nonneg_left hb.2 (by norm_num)
    _ ≤ 2 * ((C / (4 * r)) *
        (((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2") * M.nj 3 f)) := by
      gcongr
      exact hq0
    _ = _ := by ring

                                                                                     
                                                                             
theorem prove_Bound44Energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (_P : Premises M B) (ν r C : ℝ) (hs : Step3 M B ν r C) :
    M.Bound44Energy B ν r C := hs.2.1

/-- Conditional assembly of the second assigned main conclusion from Step3. -/
theorem prove_Bound41J {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (_P : Premises M B) (ν r C : ℝ) (hs : Step3 M B ν r C) :
    M.Bound41J B ν r C := hs.2.2

#print axioms solution_spec
#print axioms linearFlow_from_series
#print axioms discrete_affine_candidate
#print axioms prove_Bound44Energy
#print axioms prove_Bound41J
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/DerivativeIdentification.lean <==
import OrderingError.Spec11.Threads.T3.TimeSobolev

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- Identify the actual strong derivative with a locally W11 derivative after a fixed inclusion.
The countable union of finite windows covers the half-line up to its null endpoint. -/
theorem halfLine_derivative_identification {E H : Type u}
    [NormedAddCommGroup E] [NormedSpace ℝ E]
    [NormedAddCommGroup H] [NormedSpace ℝ H]
    (J : E →L[ℝ] H) (w q : Time → E) (v : Time → H)
    (hw : ∀ t : Time, C07W11 (fun s : ℝ => w (Real.toNNReal s))
      (fun s : ℝ => q (Real.toNNReal s)) 0 t)
    (hd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => J (w (Real.toNNReal s)))
      (v t) (Ici 0) t) :
    (fun t => J (q t)) =ᵐ[timeMeasure] v := by
  have hn (n : ℕ) : ∀ᵐ s ∂volume, s ∈ Ioc (0 : ℝ) (n : ℝ) →
      J (q (Real.toNNReal s)) = v (Real.toNNReal s) := by
    have h := (hw (n : Time)).2.2
    rw [uIoc_of_le (by positivity : (0 : ℝ) ≤ (n : Time))] at h
    filter_upwards [ae_imp_of_ae_restrict h] with s hs hst
    have hq := J.hasFDerivAt.comp_hasDerivAt s (hs hst)
    have hv := hd ⟨s, hst.1.le⟩
    have he : Real.toNNReal s = ⟨s, hst.1.le⟩ := Real.toNNReal_of_nonneg hst.1.le
    rw [← he, Real.coe_toNNReal _ hst.1.le] at hv
    exact hq.unique (hv.hasDerivAt (Ici_mem_nhds hst.1))
  have hall := ae_all_iff.mpr hn
  have hr : ∀ᵐ s ∂volume.restrict (Ici (0 : ℝ)),
      J (q (Real.toNNReal s)) = v (Real.toNNReal s) := by
    filter_upwards [ae_restrict_of_ae hall, ae_restrict_mem measurableSet_Ici,
      ae_restrict_of_ae (Measure.ae_ne volume (0 : ℝ))] with s hs hs0 hsn
    obtain ⟨n, hsnat⟩ := exists_nat_gt s
    exact hs n ⟨lt_of_le_of_ne hs0 (Ne.symm hsn), hsnat.le⟩
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  rw [← timeMeasure_map_coe, he.ae_map_iff] at hr
  filter_upwards [hr] with t ht
  simpa only [Real.toNNReal_coe] using ht

#print axioms halfLine_derivative_identification
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/DiscreteBounds.lean <==
import OrderingError.Spec11.Threads.T3.DiscreteCalculus

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace OrderingError.Spec11.T3
universe u

                                                           
theorem budget_pos (B : D01Budget) (tag : String) (σ s r : ℝ) :
    0 < B.bound tag σ s r := by
  unfold D01Budget.bound
  positivity

/-- Orthogonality makes the actual Pi a contraction in H. -/
theorem projection_contraction {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (f : M.H) : ‖M.Pi m f‖ ≤ ‖f‖ := by
  have he := P.L04.a.1 m f (M.Pi m f)
  rw [inner_sub_right, sub_eq_zero] at he
  change inner ℂ (M.project m f) f = inner ℂ (M.project m f) (M.project m f) at he
  have hn := norm_inner_le_norm (𝕜 := ℂ) (M.project m f) f
  rw [he, ← inner_self_re_eq_norm, inner_self_eq_norm_sq] at hn
  change ‖M.project m f‖ ≤ ‖f‖
  nlinarith [norm_nonneg (M.project m f), norm_nonneg f]

/-- The arbitrary-vector product and graph-energy inequalities give the discrete quadratic bound. -/
theorem discrete_nonlinear_bound {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x : M.X m) :
    ‖M.Fh m x x‖ ≤ (B.bound "C01_c" * D01a⁻¹) * ‖x‖ * ‖M.Ah m x‖ := by
  have hx := discrete_mem_V1 M B P m x.property
  have hN := (P.C01.c (x : M.H) x hx hx).1
  have hd := (P.L05.c m).2.1 x
  calc
    ‖M.Fh m x x‖ ≤ ‖M.product x x‖ := projection_contraction M B P m _
    _ ≤ B.bound "C01_c" * M.d1 x ^ 2 := by simpa only [pow_two, mul_assoc] using hN
    _ ≤ B.bound "C01_c" * (D01a⁻¹ * ‖M.Ah m x‖ * ‖x‖) :=
      mul_le_mul_of_nonneg_left hd (budget_pos B _ _ _ _).le
    _ = _ := by ring

/-- Uniform initial derivative estimate. Only the ambient data norm is small. -/
theorem discrete_initial_derivative_bound {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (f : M.H)
    (hf : f ∈ (M.V 3).carrier) (r : ℝ) (hr : ‖f‖ ≤ r) :
    ‖M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f)‖ ≤
      ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2") * M.nj 3 f := by
  have hp := (projection_contraction M B P m f).trans hr
  have ha := P.L04.c.2 m f hf
  have hn := discrete_nonlinear_bound M B P m (M.Pi m f)
  have hb : 0 ≤ B.bound "C01_c" * D01a⁻¹ := by
    exact mul_nonneg (budget_pos B _ _ _ _).le (by norm_num [D01a])
  have hr0 := (norm_nonneg f).trans hr
  calc
    _ ≤ ‖M.Ah m (M.Pi m f)‖ + ‖M.Fh m (M.Pi m f) (M.Pi m f)‖ := norm_add_le _ _
    _ ≤ B.bound "L04_c2" * M.nj 3 f +
        (B.bound "C01_c" * D01a⁻¹) * r * (B.bound "L04_c2" * M.nj 3 f) := by
      apply add_le_add ha
      exact hn.trans (by gcongr)
    _ = _ := by ring

/-- Spatial absorption is proved on the actual discrete vectors, not assumed for a trajectory. -/
theorem discrete_graph_absorption {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x q : M.X m)
    (heq : q = M.Ah m x + M.Fh m x x)
    (hs : (B.bound "C01_c" * D01a⁻¹) * ‖x‖ ≤ 1 / 2) :
    ‖M.Ah m x‖ ≤ 2 * ‖q‖ := by
  have he : M.Ah m x = q - M.Fh m x x := by rw [heq]; abel
  have hn := discrete_nonlinear_bound M B P m x
  have hhalf := mul_le_mul_of_nonneg_right hs (norm_nonneg (M.Ah m x))
  have hh : ‖M.Ah m x‖ ≤ ‖q‖ + ‖M.Fh m x x‖ := by
    calc
      _ = ‖q - M.Fh m x x‖ := congrArg norm he
      _ ≤ _ := norm_sub_le _ _
  linarith

#print axioms budget_pos
#print axioms projection_contraction
#print axioms discrete_nonlinear_bound
#print axioms discrete_initial_derivative_bound
#print axioms discrete_graph_absorption
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/DiscreteCalculus.lean <==
import OrderingError.Spec11.Threads.T3.ProductRule
import Mathlib.Analysis.Normed.Module.FiniteDimension

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- Canonical linear inclusion into a qualified strong subspace. -/
def strongLift {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (X : Submodule ℂ H) (h : X ≤ S.carrier) : X →ₗ[ℂ] S.Space where
  toFun x := ⟨x, h x.property⟩
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

/-- The totalized lift agrees with the canonical inclusion on the discrete space. -/
theorem strongLift_eq {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (X : Submodule ℂ H) (h : X ≤ S.carrier) (x : X) :
    strongLift S X h x = S.ofH x := by
  simp only [D03Subspace.ofH, h x.property, ↓reduceDIte]
  rfl

/-- Every discrete vector belongs to V1; only Q01 is used. -/
theorem discrete_mem_V1 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) : M.X m ≤ (M.V 1).carrier := by
  exact (P.Q01.a.2.2.2.2.2.2.1 1 2 (by norm_num) (by norm_num) (by norm_num)).trans'
    (P.Q01.a.2.2.2.2.2.2.2.2.2.2 m)

/-- The discrete nonlinearity as the actual algebraic bilinear map on X_h. -/
def discreteBilinear {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) : M.X m →ₗ[ℂ] M.X m →ₗ[ℂ] M.X m :=
  LinearMap.mk₂ ℂ (fun x y => M.Fh m x y)
    (by
      intro x y z
      simp only [Model.Fh, Model.product, ← strongLift_eq _ _ (discrete_mem_V1 M B P m)]
      simp only [map_add, LinearMap.add_apply])
    (by
      intro c x y
      simp only [Model.Fh, Model.product, ← strongLift_eq _ _ (discrete_mem_V1 M B P m)]
      simp only [map_smul, LinearMap.smul_apply])
    (by
      intro x y z
      simp only [Model.Fh, Model.product, ← strongLift_eq _ _ (discrete_mem_V1 M B P m)]
      simp only [map_add])
    (by
      intro c x y
      simp only [Model.Fh, Model.product, ← strongLift_eq _ _ (discrete_mem_V1 M B P m)]
      simp only [map_smul])

/-- Finite-dimensional continuity is used only for a fixed mesh, never as a uniform bound. -/
def discreteBilinearCLM {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) : M.X m →L[ℂ] M.X m →L[ℂ] M.X m := by
  letI := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  exact LinearMap.toContinuousLinearMap
    (LinearMap.toContinuousLinearMap.toLinearMap.comp (discreteBilinear M B P m))

/-- The continuous realization has exactly the prescribed pointwise values. -/
theorem discreteBilinearCLM_apply {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x y : M.X m) :
    discreteBilinearCLM M B P m x y = M.Fh m x y := rfl

/-- Symmetry of the exact discrete bilinear map. -/
theorem Fh_symm {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x y : M.X m) :
    M.Fh m x y = M.Fh m y x := by
  unfold Model.Fh Model.product
  rw [P.C01.a]

                                                                                    
                                                                                   
theorem discrete_derivative_qualitative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν r C : ℝ) (h36 : Proposition36 M B ν r C)
    (f : M.H) (hf : ‖f‖ ≤ r) (m : D05Mesh L κ) :
    ∃ w q : Time → M.X m,
      Continuous w ∧ Continuous q ∧
      (∀ t, (w t : M.H) = M.solution B ν (some m) f t) ∧
      q 0 = M.Ah m (M.Pi m f) + M.Fh m (M.Pi m f) (M.Pi m f) ∧
      ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t ∧
        HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
          (M.Ah m (q t) + (2 : ℂ) • M.Fh m (w t) (q t)) (Ici 0) t := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  obtain ⟨w, hw, hw0, hwsol, hwderiv⟩ := h36.2.1 m f hf
  let Ac : M.X m →L[ℂ] M.X m := LinearMap.toContinuousLinearMap (M.Ah m)
  let Fc := discreteBilinearCLM M B P m
  let q : Time → M.X m := fun t => M.Ah m (w t) + M.Fh m (w t) (w t)
  have hq : Continuous q := by
    exact (Ac.continuous.comp hw).add ((Fc.continuous.comp hw).clm_apply hw)
  refine ⟨w, q, hw, hq, hwsol, ?_, ?_⟩
  · simp only [q, hw0]
  · intro t
    refine ⟨hwderiv t, ?_⟩
    have hd := hwderiv t
    have hl := (Ac.restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt (t : ℝ) hd
    have hb := ContinuousLinearMap.hasDerivWithinAt_of_bilinear
      (B := Fc.bilinearRestrictScalars ℝ) hd hd
    have ht : Real.toNNReal (t : ℝ) = t := Real.toNNReal_coe
    have ha := hl.add hb
    simp only [ht] at ha
    change HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
      (M.Ah m (q t) + (M.Fh m (w t) (q t) + M.Fh m (q t) (w t))) (Ici 0) t at ha
    simpa only [Fh_symm M B P m (q t) (w t), two_smul] using ha

#print axioms strongLift
#print axioms strongLift_eq
#print axioms discrete_mem_V1
#print axioms discreteBilinear
#print axioms discreteBilinearCLM
#print axioms discreteBilinearCLM_apply
#print axioms Fh_symm
#print axioms discrete_derivative_qualitative
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/DiscreteDerivativeEnergy.lean <==
import OrderingError.Spec11.Threads.T3.CandidateDerivative
import OrderingError.Spec11.Threads.T3.LinearODEUniqueness

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                                     
                                                            
                                                                          
theorem discrete_derivative_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν r C : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr : 0 < r) (hC : 0 ≤ C) (hco : Consistency M B)
    (h36 : Proposition36 M B ν r C)
    (hsmall : 4 * D14b B ν * D14ell B ν * r ≤ 1 / 2) :
    M.DiscreteDerivativeChain B ν r
      (2 * (C / (4 * r)) * ((1 + B.bound "C01_c" * D01a⁻¹ * r) * B.bound "L04_c2")) := by
  intro f _ hf3 hf m
  have hb : 0 ≤ D14b B ν := (by norm_num : (0 : ℝ) ≤ 1).trans (le_max_left _ _)
  have hl : 0 ≤ D14ell B ν :=
    (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have hsf : 4 * D14b B ν * D14ell B ν * ‖f‖ ≤ 1 / 2 :=
    (mul_le_mul_of_nonneg_left hf (by positivity : 0 ≤ 4 * D14b B ν * D14ell B ν)).trans hsmall
  obtain ⟨w, q, hw, hq, hwsol, hq0, hd⟩ :=
    discrete_derivative_qualitative M B P ν r C h36 f hf m
  obtain ⟨vH, hvH, hvn, hveq⟩ :=
    discrete_affine_candidate M B P ν r C hν hνL hr hC hco h36 m f hf3 hf hsf
  have hu : M.X0 ν (M.solution B ν (some m) f) :=
    (solution_spec M B ν (some m) f ((h36.2.2.1 f hf).1 (some m))).2.1
  have hwu : (fun t => (w t : M.H)) = M.solution B ν (some m) f := funext hwsol
  have hwe : M.X0 ν (fun t => (w t : M.H)) := by rw [hwu]; exact hu
  rw [← hwu] at hveq
  obtain ⟨v, hv, hval, hv0, hvd⟩ :=
    affine_candidate_derivative M B P hco ν hν hνL m w hw hwe vH hvH _ hveq
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let Ac : M.X m →L[ℂ] M.X m := LinearMap.toContinuousLinearMap (M.Ah m)
  let Fc := discreteBilinearCLM M B P m
  let A : Time → M.X m →L[ℂ] M.X m := fun t => Ac + (2 : ℂ) • Fc (w t)
  have hA : Continuous A := continuous_const.add ((Fc.continuous.comp hw).const_smul (2 : ℂ))
  have he : q = v := linear_ode_unique A hA q v hq hv (hq0.trans hv0.symm)
    (fun t => by
      change HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
        (M.Ah m (q t) + (2 : ℂ) • M.Fh m (w t) (q t)) (Ici 0) t
      exact (hd t).2)
    (fun t => by
      change HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
        (M.Ah m (v t) + (2 : ℂ) • M.Fh m (w t) (v t)) (Ici 0) t
      exact hvd t)
  have hqv : (fun t => (q t : M.H)) = vH := by
    funext t
    rw [he]
    exact hval t
  refine ⟨w, q, hwsol, hq0, ?_, ?_, hd⟩
  · rw [hqv]; exact hvH
  · rw [hqv]; exact hvn

#print axioms discrete_derivative_energy
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/DiscreteDual.lean <==
import OrderingError.Spec11.Threads.T3.ProjectionTools

                                                                   
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T3.DiscreteDual
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem d1_discrete_pos (hP : Premises M B) {m : D05Mesh L κ}
    {x : M.X m} (hx : x ≠ 0) : 0 < M.d1 x := by
  apply norm_pos_iff.mpr
  intro hz
  have hv := congrArg M.energySpace.val hz
  rw [T3.val_ofH M.energySpace (x : M.H) (T3.discrete_mem_V1 M B hP m x.property), map_zero] at hv
  exact hx (Subtype.ext hv)

theorem dual_ratio_bound (hP : Premises M B) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ |D01p L| * ‖r‖ := by
  apply (div_le_iff₀ (d1_discrete_pos hP hx)).mpr
  have hp := hP.L01.a.1 (x : M.H) (T3.discrete_mem_V1 M B hP m x.property)
  have hd := (show 0 ≤ M.d1 x from norm_nonneg _)
  calc
    ‖inner ℂ (x : M.H) (r : M.H)‖ ≤ ‖(x : M.H)‖ * ‖(r : M.H)‖ :=
      norm_inner_le_norm _ _
    _ ≤ (D01p L * M.d1 x) * ‖r‖ := mul_le_mul_of_nonneg_right hp (norm_nonneg r)
    _ ≤ (|D01p L| * M.d1 x) * ‖r‖ := by
      gcongr
      exact le_abs_self _
    _ = _ := by ring

theorem minusNorm_le_of_ratio (_hP : Premises M B) {m : D05Mesh L κ} (r : M.X m)
    {C : ℝ} (hC : 0 ≤ C)
    (h : ∀ x : M.X m, x ≠ 0 → ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ C) :
    M.minusNorm m r ≤ C := by
  classical
  unfold Model.minusNorm
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · apply csSup_le
    · obtain ⟨x, hx⟩ := hn
      exact ⟨_, x, hx, rfl⟩
    · rintro _ ⟨x, hx, rfl⟩
      exact h x hx
  · have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]
    exact hC

theorem minusNorm_le_pnorm (hP : Premises M B) {m : D05Mesh L κ} (r : M.X m) :
    M.minusNorm m r ≤ |D01p L| * ‖r‖ :=
  minusNorm_le_of_ratio hP r (mul_nonneg (abs_nonneg _) (norm_nonneg _))
    (fun x hx => dual_ratio_bound hP r x hx)

theorem dual_ratio_le (hP : Premises M B) {m : D05Mesh L κ}
    (r x : M.X m) (hx : x ≠ 0) :
    ‖inner ℂ (x : M.H) (r : M.H)‖ / M.d1 x ≤ M.minusNorm m r := by
  apply le_csSup
  · refine ⟨|D01p L| * ‖r‖, ?_⟩
    rintro _ ⟨y, hy, rfl⟩
    exact dual_ratio_bound hP r y hy
  · exact ⟨x, hx, rfl⟩

theorem minusNorm_nonneg (hP : Premises M B) {m : D05Mesh L κ} (r : M.X m) :
    0 ≤ M.minusNorm m r := by
  classical
  by_cases hn : ∃ x : M.X m, x ≠ 0
  · obtain ⟨x, hx⟩ := hn
    exact (div_nonneg (norm_nonneg _) (d1_discrete_pos hP hx).le).trans (dual_ratio_le hP r x hx)
  · have hr : r = 0 := by by_contra h; exact hn ⟨r, h⟩
    subst r
    unfold Model.minusNorm
    have he : {q : ℝ | ∃ x : M.X m, x ≠ 0 ∧
        q = ‖inner ℂ (x : M.H) ((0 : M.X m) : M.H)‖ / M.d1 x} = ∅ := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      rintro ⟨x, hx, -⟩
      exact hn ⟨x, hx⟩
    rw [he, Real.sSup_empty]

theorem minusNorm_shift (hP : Premises M B) {m : D05Mesh L κ} (r s : M.X m) :
    M.minusNorm m r ≤ M.minusNorm m s + |D01p L| * ‖r - s‖ := by
  apply minusNorm_le_of_ratio hP r
    (add_nonneg (minusNorm_nonneg hP s) (mul_nonneg (abs_nonneg _) (norm_nonneg _)))
  intro x hx
  have he : inner ℂ (x : M.H) (r : M.H) =
      inner ℂ (x : M.H) (s : M.H) + inner ℂ (x : M.H) ((r - s : M.X m) : M.H) := by
    rw [Submodule.coe_sub, inner_sub_right]
    abel
  calc
    _ ≤ (‖inner ℂ (x : M.H) (s : M.H)‖ +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖) / M.d1 x := by
      rw [he]
      exact div_le_div_of_nonneg_right (norm_add_le _ _) (d1_discrete_pos hP hx).le
    _ = ‖inner ℂ (x : M.H) (s : M.H)‖ / M.d1 x +
        ‖inner ℂ (x : M.H) ((r - s : M.X m) : M.H)‖ / M.d1 x := add_div _ _ _
    _ ≤ _ := add_le_add (dual_ratio_le hP s x hx) (dual_ratio_bound hP (r - s) x hx)

theorem minusNorm_lipschitz (hP : Premises M B) (m : D05Mesh L κ) :
    LipschitzWith ⟨|D01p L|, abs_nonneg _⟩ (M.minusNorm m) := by
  apply LipschitzWith.of_dist_le_mul
  intro r s
  rw [Real.dist_eq, dist_eq_norm]
  change |M.minusNorm m r - M.minusNorm m s| ≤ |D01p L| * ‖r - s‖
  apply abs_le.mpr
  have h1 := minusNorm_shift hP r s
  have h2 := minusNorm_shift hP s r
  rw [norm_sub_rev s r] at h2
  constructor <;> linarith

theorem minusNorm_continuous (hP : Premises M B) (m : D05Mesh L κ) :
    Continuous (M.minusNorm m) := (minusNorm_lipschitz hP m).continuous


#print axioms d1_discrete_pos
#print axioms dual_ratio_bound
#print axioms minusNorm_le_of_ratio
#print axioms minusNorm_le_pnorm
#print axioms dual_ratio_le
#print axioms minusNorm_nonneg
#print axioms minusNorm_shift
#print axioms minusNorm_lipschitz
#print axioms minusNorm_continuous
end OrderingError.Spec11.T3.DiscreteDual


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/DiscreteDuhamel.lean <==
import OrderingError.Spec11.Threads.T3.BoundedDuhamel

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                                            
                                     
theorem discrete_Duhamel_classical {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x : M.X m)
    (g : Time → M.X m) (hg : Continuous g) :
    ∃ v : Time → M.X m, Continuous v ∧
      (∀ t, v t = M.Th m t x + ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure) ∧
      v 0 = x ∧ ∀ t : Time,
        HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
          (M.Ah m (v t) + g t) (Ici 0) t := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
  let gR : ℝ → M.X m := fun s => g (Real.toNNReal s)
  let vR : ℝ → M.X m := boundedDuhamel A x gR
  have hgR : Continuous gR := hg.comp continuous_real_toNNReal
  have hd (t : ℝ) : HasDerivAt vR (A (vR t) + gR t) t :=
    boundedDuhamel_hasDerivAt A x gR hgR t
  have hc : Continuous vR := continuous_iff_continuousAt.mpr (fun t => (hd t).continuousAt)
  have he (t : Time) : vR t = M.Th m t x +
      ∫ s in Iic t, M.Th m (t - s) (g s) ∂timeMeasure := by
    dsimp only [vR]
    rw [boundedDuhamel_eq_convolution A x gR hgR]
    rw [discrete_semigroup_eq_exp M B P m x t]
    congr 1
    rw [timeIntegral_eq_intervalIntegral]
    apply intervalIntegral.integral_congr
    intro s hs
    rw [uIcc_of_le t.coe_nonneg] at hs
    have hst : Real.toNNReal s ≤ t := by exact_mod_cast (by simpa [Real.coe_toNNReal _ hs.1] using hs.2 : (Real.toNNReal s : ℝ) ≤ t)
    dsimp only
    rw [discrete_semigroup_eq_exp M B P m (g (Real.toNNReal s)) (t - Real.toNNReal s),
      NNReal.coe_sub hst, Real.coe_toNNReal s hs.1]
  refine ⟨fun t => vR t, hc.comp continuous_subtype_val, he, ?_, ?_⟩
  · simp [vR, boundedDuhamel]
  · intro t
    have hh := (hd (t : ℝ)).hasDerivWithinAt (s := Ici 0)
    have heq : EqOn (fun s : ℝ => vR (Real.toNNReal s)) vR (Ici 0) := by
      intro s hs
      dsimp only
      rw [Real.coe_toNNReal s hs]
    have h := hh.congr_of_eventuallyEq heq.eventuallyEq_nhdsWithin (heq t.coe_nonneg)
    change HasDerivWithinAt (fun s : ℝ => vR (Real.toNNReal s))
      (A (vR t) + g t) (Ici 0) t
    simpa only [gR, Real.toNNReal_coe] using h

#print axioms discrete_Duhamel_classical
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/DiscreteSemigroupCalculus.lean <==
import OrderingError.Spec11.Threads.T3.HalfLineCalculus

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- A bounded generator has the usual operator-exponential trajectory, by ODE uniqueness. -/
theorem bounded_flow_eq_exp {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (A : E →L[ℝ] E) (w : Time → E)
    (hw : Continuous w)
    (hd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (A (w t)) (Ici 0) t) (t : Time) :
    w t = NormedSpace.exp ((t : ℝ) • A) (w 0) := by
  let v : ℝ → E := fun s => NormedSpace.exp (s • A) (w 0)
  have hv (s : ℝ) : HasDerivAt v (A (v s)) s := by
    have h := (hasDerivAt_exp_smul_const' A s).clm_apply
      (hasDerivAt_const s (w 0))
    simpa [v, mul_apply_eq_comp] using h
  have hvc : Continuous v := continuous_iff_continuousAt.mpr (fun s => (hv s).continuousAt)
  have he := ODE_solution_unique (v := fun _ => A) (a := 0) (b := (t : ℝ))
    (fun _ => A.lipschitzWith) (hw.comp continuous_real_toNNReal).continuousOn
    (fun s hs => ?_) hvc.continuousOn
    (fun s _ => (hv s).hasDerivWithinAt) (by simp [v])
  · simpa [v] using he (show (t : ℝ) ∈ Icc (0 : ℝ) (t : ℝ) from ⟨t.coe_nonneg, le_rfl⟩)
  · have h := hd (Real.toNNReal s)
    rw [Real.coe_toNNReal s hs.1] at h
    exact h.mono (Ici_subset_Ici.mpr hs.1)

                                                                                           
theorem discrete_semigroup_derivative {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x : M.X m) (t : Time) :
    HasDerivWithinAt (fun s : ℝ => M.Th m (Real.toNNReal s) x)
      (M.Ah m (M.Th m t x)) (Ici 0) t := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  have hs := (P.L05.a m).2.2.2
  by_cases ht : t = 0
  · subst t
    exact halfLine_derivative_at_zero (fun s => M.Th m s x)
      (fun s => M.Ah m (M.Th m s x)) (hs.2.2.1 x)
      (A.continuous.comp (hs.2.2.1 x)) (hs.2.2.2 x)
  · exact hs.2.2.2 x t (lt_of_le_of_ne (by positivity) (Ne.symm ht))

                                                                                                   
theorem discrete_semigroup_eq_exp {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (x : M.X m) (t : Time) :
    letI : NormedAddCommGroup (M.X m) := inferInstance
    letI : NormedSpace ℝ (M.X m) := inferInstance
    letI := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
    let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
    M.Th m t x = NormedSpace.exp ((t : ℝ) • A) x := by
  dsimp only
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let A := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ
  have hs := (P.L05.a m).2.2.2
  have h := bounded_flow_eq_exp A (fun s => M.Th m s x) (hs.2.2.1 x)
    (fun s => discrete_semigroup_derivative M B P m x s) t
  simpa only [hs.1, ContinuousLinearMap.id_apply] using h

#print axioms bounded_flow_eq_exp
#print axioms discrete_semigroup_derivative
#print axioms discrete_semigroup_eq_exp
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/E4Inverse.lean <==
import OrderingError.Spec11.Threads.T3.GeneratorInverse
import OrderingError.Spec11.Threads.T3.ScaleMaps

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B)

/-- Domain-correct inverse identity in ambient notation. -/
theorem applyA_inverse_val (y : M.H) :
    M.applyA ((M.V 3).val (generatorInverse M B P y)) = y := by
  simp only [Model.applyA, ofH_val, A_generatorInverse]

/-- L13(b) places the inverse of every V1 vector in the actual E4 space. -/
theorem inverse_E4_spec (y : (M.V 1).Space) :
    (M.V 3).val (generatorInverse M B P ((M.V 1).val y)) ∈ M.E4.carrier ∧
    M.nj 4 ((M.V 3).val (generatorInverse M B P ((M.V 1).val y))) ≤
      B.bound "L13_b" * (‖(M.V 3).val (generatorInverse M B P ((M.V 1).val y))‖ + ‖y‖) := by
  have hh := P.L13.b ((M.V 3).val (generatorInverse M B P ((M.V 1).val y)))
    (generatorInverse M B P ((M.V 1).val y)).property
    (by rw [applyA_inverse_val]; exact y.property)
  simpa only [applyA_inverse_val, Model.vnorm, size_val] using hh

/-- The E4 inverse uses only the actual inverse vector, with no selectable embedding. -/
def inverseE4Linear : (M.V 1).Space →ₗ[ℂ] M.E4.Space where
  toFun y := M.E4.ofH ((M.V 3).val (generatorInverse M B P ((M.V 1).val y)))
  map_add' x y := by
    rw [map_add, map_add, map_add, ofH_add _ _ _ (inverse_E4_spec M B P x).1 (inverse_E4_spec M B P y).1]
  map_smul' a x := by
    rw [map_smul, map_smul, map_smul, ofH_smul _ _ _ (inverse_E4_spec M B P x).1]
    rfl

/-- The inverse V1-to-E4 map is continuous by the arbitrary-vector recovery estimate.
The operator norm used here only proves measurability; uniform final constants
are taken directly from L13(b), not from this construction. -/
def inverseE4 : (M.V 1).Space →L[ℂ] M.E4.Space := by
  let J3 : (M.V 3).Space →L[ℂ] M.H :=
    ⟨(M.V 3).val, P.Q01.a.2.2.2.2.1 3 (by norm_num) (by norm_num)⟩
  let J1 : (M.V 1).Space →L[ℂ] M.H :=
    ⟨(M.V 1).val, P.Q01.a.2.2.2.2.1 1 (by norm_num) (by norm_num)⟩
  let Ainv := generatorInverse M B P
  apply LinearMap.mkContinuous (inverseE4Linear M B P)
    (B.bound "L13_b" * (‖J3‖ * ‖Ainv‖ * ‖J1‖ + 1))
  intro y
  have hh := (inverse_E4_spec M B P y).2
  change ‖inverseE4Linear M B P y‖ ≤
    B.bound "L13_b" * (‖J3 (Ainv (J1 y))‖ + ‖y‖) at hh
  have hb : ‖J3 (Ainv (J1 y))‖ ≤ ‖J3‖ * ‖Ainv‖ * ‖J1‖ * ‖y‖ := by
    calc
      _ ≤ ‖J3‖ * ‖Ainv (J1 y)‖ := J3.le_opNorm _
      _ ≤ ‖J3‖ * (‖Ainv‖ * (‖J1‖ * ‖y‖)) := by
        gcongr
        exact (Ainv.le_opNorm _).trans (mul_le_mul_of_nonneg_left (J1.le_opNorm _) (norm_nonneg _))
      _ = _ := by ring
  calc
    _ ≤ B.bound "L13_b" * (‖J3 (Ainv (J1 y))‖ + ‖y‖) := hh
    _ ≤ B.bound "L13_b" * (‖J3‖ * ‖Ainv‖ * ‖J1‖ * ‖y‖ + ‖y‖) := by
      gcongr
      exact (budget_pos B "L13_b" 0 0 0).le
    _ = _ := by ring

/-- The continuous E4 inverse is the same ambient vector as the V3 inverse. -/
theorem inverseE4_val (y : (M.V 1).Space) :
    M.E4.val (inverseE4 M B P y) = (M.V 3).val (generatorInverse M B P ((M.V 1).val y)) :=
  val_ofH _ _ (inverse_E4_spec M B P y).1

include P in
/-- A continuous V3 trajectory has a continuous V1 nonlinear source lift. -/
theorem nonlinear_continuous_lift (u : M.Trajectory) (hu : M.ContinuousLift (M.V 3) u) :
    M.ContinuousLift (M.V 1) (fun t => M.nonlinear (u t)) := by
  obtain ⟨u3, hc, hv⟩ := hu
  let J : (M.V 3).Space →L[ℂ] (M.V 2).Space :=
    ScaleMaps.scaleInclusionCLM P (by norm_num) (by norm_num) (by norm_num)
  let F := ScaleMaps.productTwo P
  let u2 : Time → (M.V 2).Space := fun t => J (u3 t)
  have huc : Continuous u2 := J.continuous.comp hc
  refine ⟨fun t => F (u2 t) (u2 t), (F.continuous.comp huc).clm_apply huc, ?_⟩
  intro t
  rw [ScaleMaps.productTwo_val]
  have hj : (M.V 2).val (u2 t) = u t :=
    (ScaleMaps.scaleInclusion_val (ScaleMaps.nested P (r := 2) (s := 3)
      (by norm_num) (by norm_num) (by norm_num)) (u3 t)).trans (hv t)
  rw [hj]
  rfl

#print axioms applyA_inverse_val
#print axioms inverse_E4_spec
#print axioms inverseE4Linear
#print axioms inverseE4
#print axioms inverseE4_val
#print axioms nonlinear_continuous_lift
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/E4Recovery.lean <==
import OrderingError.Spec11.Threads.T3.E4Inverse
import OrderingError.Spec11.Threads.T3.EnergyPointwise

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B)
include P

/-- The actual energy derivative produces an actual strongly measurable E4 lift.
The inverse map is fixed by A; no arbitrary measurable selection is used. -/
theorem E4_lift_from_derivative (ν : ℝ) (u q : M.Trajectory)
    (hu : M.ContinuousLift (M.V 3) u) (hq : M.Energy ν q)
    (heq : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t)) : M.AELift M.E4 u := by
  obtain ⟨n1, hnc, hnv⟩ := nonlinear_continuous_lift M B P u hu
  obtain ⟨v, hvm, hv⟩ := hq.2.2.1
  let q1 : Time → (M.V 1).Space := fun t => EnergySpatial.energyEquiv P (v t)
  have hqm : AEStronglyMeasurable q1 timeMeasure :=
    (EnergySpatial.energyEquiv P).continuous.comp_aestronglyMeasurable hvm
  refine ⟨fun t => inverseE4 M B P (q1 t - n1 t),
    (inverseE4 M B P).continuous.comp_aestronglyMeasurable (hqm.sub hnc.aestronglyMeasurable), ?_⟩
  filter_upwards [hv] with t ht
  rw [inverseE4_val, map_sub, hnv t]
  have hqv : (M.V 1).val (q1 t) = q t := ht
  rw [hqv]
  have ha : q t - M.nonlinear (u t) = M.applyA (u t) := by rw [heq t]; abel
  rw [ha]
  change (M.V 3).val (generatorInverse M B P (M.A ((M.V 3).ofH (u t)))) = u t
  rw [generatorInverse_A]
  obtain ⟨u3, _, h3v⟩ := hu
  exact val_ofH _ _ (by rw [← h3v t]; exact (u3 t).property)

/-- Pointwise arbitrary-vector recovery in a form ready for weighted L2 domination. -/
theorem E4_pointwise_recovery (u q : M.H) (hu : u ∈ (M.V 3).carrier)
    (hq : q ∈ (M.V 1).carrier) (heq : q = M.applyA u + M.nonlinear u)
    (K : ℝ) (hn3 : M.nj 3 u ≤ K) :
    u ∈ M.E4.carrier ∧ M.nj 4 u ≤
      B.bound "L13_b" * ((D01p L + B.bound "C01_f" * K) * M.d1 u +
        (B.bound "L02_d" * B.bound "L02_eq") * M.d1 q) := by
  have hu1 := V3_mem_V1 M B P u hu
  have hN := P.C01.f u hu
  have ha : M.applyA u = q - M.nonlinear u := by rw [heq]; abel
  have ham : M.applyA u ∈ (M.V 1).carrier := by
    rw [ha]
    exact (M.V 1).carrier.sub_mem hq hN.1
  obtain ⟨hum, h4⟩ := P.L13.b u hu ham
  refine ⟨hum, ?_⟩
  have ht : M.vnorm 1 (M.applyA u) ≤ M.vnorm 1 q + M.vnorm 1 (M.nonlinear u) := by
    rw [ha]
    change ‖(M.V 1).ofH (q - M.nonlinear u)‖ ≤ _
    rw [ofH_sub _ _ _ hq hN.1]
    exact norm_sub_le _ _
  have hq1 := EnergySpatial.vnorm_le_d1 P hq
  have hn : M.vnorm 1 (M.nonlinear u) ≤ (B.bound "C01_f" * K) * M.d1 u := by
    calc
      _ ≤ B.bound "C01_f" * M.d1 u * M.nj 3 u := hN.2
      _ ≤ B.bound "C01_f" * M.d1 u * K := by
        apply mul_le_mul_of_nonneg_left hn3
        exact mul_nonneg (budget_pos B _ _ _ _).le (by unfold Model.d1 D03Subspace.size; positivity)
      _ = _ := by ring
  calc
    _ ≤ B.bound "L13_b" * (‖u‖ + M.vnorm 1 (M.applyA u)) := h4
    _ ≤ B.bound "L13_b" * (D01p L * M.d1 u +
        ((B.bound "L02_d" * B.bound "L02_eq") * M.d1 q + (B.bound "C01_f" * K) * M.d1 u)) := by
      apply mul_le_mul_of_nonneg_left _ (budget_pos B _ _ _ _).le
      exact add_le_add (P.L01.a.1 u hu1) (ht.trans (add_le_add hq1 hn))
    _ = _ := by ring

#print axioms E4_lift_from_derivative
#print axioms E4_pointwise_recovery
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/EnergyAlgebra.lean <==
import OrderingError.Spec11.Threads.T3.AffineDerivative
import OrderingError.Spec11.Threads.T3.EnergyPointwise

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)

/-- Addition in the actual qualified energy space. -/
theorem X0_add_bound (laws : M.TrajectoryNormLaws ν 0) (u v : M.Trajectory)
    (hu : M.X0 ν u) (hv : M.X0 ν v) :
    M.X0 ν (u + v) ∧ M.energy ν (u + v) ≤ M.energy ν u + M.energy ν v := by
  simpa only [Model.TrajectoryMember, Model.trajectoryNorm, ite_true] using
    laws.2.2.2.1 u v (by simpa only [Model.TrajectoryMember, ite_true] using hu)
      (by simpa only [Model.TrajectoryMember, ite_true] using hv)

/-- Negation in the actual qualified energy space. -/
theorem X0_neg_bound (laws : M.TrajectoryNormLaws ν 0) (u : M.Trajectory) (hu : M.X0 ν u) :
    M.X0 ν (-u) ∧ M.energy ν (-u) = M.energy ν u := by
  simpa only [Model.TrajectoryMember, Model.trajectoryNorm, ite_true, neg_one_smul,
    norm_neg, norm_one, one_mul] using
    laws.2.2.2.2 (-1 : ℂ) u (by simpa only [Model.TrajectoryMember, ite_true] using hu)

/-- Subtraction in the actual qualified energy space. -/
theorem X0_sub_bound (laws : M.TrajectoryNormLaws ν 0) (u v : M.Trajectory)
    (hu : M.X0 ν u) (hv : M.X0 ν v) :
    M.X0 ν (u - v) ∧ M.energy ν (u - v) ≤ M.energy ν u + M.energy ν v := by
  obtain ⟨hn, he⟩ := X0_neg_bound M ν laws v hv
  simpa only [sub_eq_add_neg, he] using X0_add_bound M ν laws u (-v) hu hn

/-- Scalar absorption in the actual error equation, after all energy qualifications. -/
theorem energy_error_absorption (B : D01Budget) (hco : Consistency M B)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (e z R w : M.Trajectory) (he : M.X0 ν e) (hz : M.X0 ν z)
    (hR : M.X0 ν R) (hw : M.X0 ν w)
    (heq : e = z + R + M.Q ν (some m) e w)
    (hs : D14b B ν * M.energy ν w ≤ 1 / 2) :
    M.energy ν e ≤ 2 * (M.energy ν z + M.energy ν R) := by
  have laws := consistency_norm_laws M B hco ν hν hνL
  have hQ := ((hco.1 ν hν hνL).2.2.2.2.1 (some m) e w he hw).2
  have hzR := X0_add_bound M ν laws z R hz hR
  have hsum := X0_add_bound M ν laws (z + R) (M.Q ν (some m) e w) hzR.1 hQ.1
  have hh : M.energy ν e ≤ M.energy ν z + M.energy ν R +
      (D14b B ν * M.energy ν w) * M.energy ν e := by
    calc
      _ = M.energy ν (z + R + M.Q ν (some m) e w) := congrArg (M.energy ν) heq
      _ ≤ M.energy ν (z + R) + M.energy ν (M.Q ν (some m) e w) := hsum.2
      _ ≤ M.energy ν z + M.energy ν R + D14b B ν * M.energy ν e * M.energy ν w :=
        add_le_add hzR.2 hQ.2
      _ = _ := by ring
  have hn : 0 ≤ M.energy ν e := (energy_sup_nonneg M ν e he.1).trans
    (le_add_of_nonneg_right (Real.sqrt_nonneg _))
  have hs' := mul_le_mul_of_nonneg_right hs hn
  linarith

#print axioms X0_add_bound
#print axioms X0_neg_bound
#print axioms X0_sub_bound
#print axioms energy_error_absorption
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/EnergyCarrier.lean <==
import OrderingError.Spec11.Threads.T3.DiscreteBounds
import Mathlib.Topology.MetricSpace.Cauchy

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                                       
def energySubmodule {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : Submodule ℂ M.Trajectory where
  carrier := {w | M.TrajectoryMember ν 0 w}
  zero_mem' := laws.1
  add_mem' := by
    intro w z hw hz
    exact (laws.2.2.2.1 w z hw hz).1
  smul_mem' := by
    intro c w hw
    exact (laws.2.2.2.2 c w hw).1

/-- A type synonym carries the energy norm rather than the ambient product topology. -/
def EnergyCarrier {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : Type u := ↥(energySubmodule M ν laws)

instance energyCarrierAddCommGroup {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : AddCommGroup (EnergyCarrier M ν laws) :=
  inferInstanceAs (AddCommGroup (energySubmodule M ν laws))
instance energyCarrierModule {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : Module ℂ (EnergyCarrier M ν laws) :=
  inferInstanceAs (Module ℂ (energySubmodule M ν laws))
instance energyCarrierNorm {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : Norm (EnergyCarrier M ν laws) :=
  ⟨fun w => M.energy ν w.val⟩

                                                                       
theorem energyCarrierCore {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : NormedSpace.Core ℂ (EnergyCarrier M ν laws) where
  norm_nonneg w := by
    change 0 ≤ M.energy ν w.val
    simpa [Model.trajectoryNorm] using (laws.2.2.1 w.val w.property).1
  norm_smul c w := by
    change M.energy ν (c • w.val) = ‖c‖ * M.energy ν w.val
    simpa [Model.trajectoryNorm] using (laws.2.2.2.2 c w.val w.property).2
  norm_triangle w z := by
    change M.energy ν (w.val + z.val) ≤ M.energy ν w.val + M.energy ν z.val
    simpa [Model.trajectoryNorm] using (laws.2.2.2.1 w.val z.val w.property z.property).2
  norm_eq_zero_iff w := by
    change M.energy ν w.val = 0 ↔ w = 0
    have h := (laws.2.2.1 w.val w.property).2
    simp only [Model.trajectoryNorm, ite_true] at h
    exact h.trans ⟨fun hw => Subtype.ext hw, fun hw => congrArg Subtype.val hw⟩

instance energyCarrierNormedAddCommGroup {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : NormedAddCommGroup (EnergyCarrier M ν laws) :=
  NormedAddCommGroup.ofCore (energyCarrierCore M ν laws)
instance energyCarrierNormedSpace {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) : NormedSpace ℂ (EnergyCarrier M ν laws) :=
  NormedSpace.ofCore (energyCarrierCore M ν laws)

                                                                                  
theorem energyCarrier_complete {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) (hc : M.TrajectoryComplete ν 0) :
    CompleteSpace (EnergyCarrier M ν laws) := by
  apply Metric.complete_of_cauchySeq_tendsto
  intro w hw
  have hmem (n : ℕ) : M.TrajectoryMember ν 0 (w n).val := (w n).property
  have hseq : ∀ ε : ℝ, 0 < ε → ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      M.TrajectoryMember ν 0 ((w m).val - (w n).val) ∧
        M.trajectoryNorm ν 0 ((w m).val - (w n).val) < ε := by
    intro ε hε
    obtain ⟨N, hN⟩ := Metric.cauchySeq_iff.mp hw ε hε
    refine ⟨N, fun m hm n hn => ⟨(w m - w n).property, ?_⟩⟩
    have hh := hN m hm n hn
    rw [dist_eq_norm] at hh
    change M.energy ν ((w m).val - (w n).val) < ε at hh
    simpa [Model.trajectoryNorm] using hh
  obtain ⟨z, hz, _, hlim⟩ := hc (fun n => (w n).val) hmem hseq
  let zc : EnergyCarrier M ν laws := ⟨z, hz⟩
  refine ⟨zc, ?_⟩
  apply tendsto_iff_dist_tendsto_zero.mpr
  simp only [dist_eq_norm]
  change Tendsto (fun n => M.energy ν ((w n).val - z)) atTop (nhds 0)
  simpa [Model.trajectoryNorm] using hlim

/-- Banach's theorem on the actual energy carrier, with an explicit factor-two bound. -/
theorem affine_energy_exists {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (laws : M.TrajectoryNormLaws ν 0) (hc : M.TrajectoryComplete ν 0)
    (b : EnergyCarrier M ν laws)
    (A : EnergyCarrier M ν laws →L[ℂ] EnergyCarrier M ν laws) (hA : ‖A‖ ≤ 1 / 2) :
    ∃ q, q = b + A q ∧ ‖q‖ ≤ 2 * ‖b‖ ∧ ∀ z, z = b + A z → z = q := by
  let := energyCarrier_complete M ν laws hc
  have hct : ContractingWith (1 / 2 : ℝ≥0) (fun q => b + A q) := by
    refine ⟨by norm_num, LipschitzWith.of_dist_le_mul ?_⟩
    intro x y
    simp only [dist_eq_norm, add_sub_add_left_eq_sub, ← map_sub]
    exact (A.le_opNorm (x - y)).trans
      (mul_le_mul_of_nonneg_right hA (norm_nonneg _))
  let q := hct.fixedPoint (fun q => b + A q)
  have hq : q = b + A q := hct.fixedPoint_isFixedPt.symm
  refine ⟨q, hq, ?_, fun z hz => hct.fixedPoint_unique hz.symm⟩
  have hnorm : ‖q‖ ≤ ‖b‖ + ‖A‖ * ‖q‖ := by
    calc
      _ = ‖b + A q‖ := congrArg norm hq
      _ ≤ ‖b‖ + ‖A q‖ := norm_add_le _ _
      _ ≤ _ := add_le_add le_rfl (A.le_opNorm q)
  have hhalf := mul_le_mul_of_nonneg_right hA (norm_nonneg q)
  linarith

#print axioms energySubmodule
#print axioms EnergyCarrier
#print axioms energyCarrierAddCommGroup
#print axioms energyCarrierModule
#print axioms energyCarrierNorm
#print axioms energyCarrierCore
#print axioms energyCarrierNormedAddCommGroup
#print axioms energyCarrierNormedSpace
#print axioms energyCarrier_complete
#print axioms affine_energy_exists
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/EnergyPointwise.lean <==
import OrderingError.Spec11.Threads.T3.L2WeakExtraction
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

/-- Nonnegativity of the actual supremum component, under its finiteness qualification. -/
theorem energy_sup_nonneg (ν : ℝ) (w : M.Trajectory) (hw : M.Energy ν w) :
    0 ≤ sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) := by
  have hb : BddAbove (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) :=
    ⟨Classical.choose hw.2.1, by rintro _ ⟨t, rfl⟩; exact Classical.choose_spec hw.2.1 t⟩
  have h := le_csSup hb (Set.mem_range_self (f := fun t : Time => Real.exp (ν * t) * ‖w t‖) 0)
  simpa using (norm_nonneg (w 0)).trans (by simpa using h)

/-- A qualified energy norm bounds every weighted ambient point value. -/
theorem energy_pointwise (ν : ℝ) (w : M.Trajectory) (hw : M.Energy ν w) (t : Time) :
    Real.exp (ν * t) * ‖w t‖ ≤ M.energy ν w := by
  have hb : BddAbove (Set.range (fun t : Time => Real.exp (ν * t) * ‖w t‖)) :=
    ⟨Classical.choose hw.2.1, by rintro _ ⟨s, rfl⟩; exact Classical.choose_spec hw.2.1 s⟩
  exact (le_csSup hb (Set.mem_range_self t)).trans
    (le_add_of_nonneg_right (Real.sqrt_nonneg _))

/-- The square-integral component is bounded by the same qualified energy norm. -/
theorem energy_gradient_le (ν : ℝ) (w : M.Trajectory) (hw : M.Energy ν w) :
    Real.sqrt (∫ t : Time, Real.exp (2 * ν * t) * M.d1 (w t) ^ 2 ∂timeMeasure) ≤
      M.energy ν w :=
  le_add_of_nonneg_left (energy_sup_nonneg M ν w hw)

/-- An actual weighted Hilbert L2 representative is obtained from the qualified energy lift. -/
theorem energy_L2_representative (ν : ℝ) (w : M.Trajectory) (hw : M.Energy ν w) :
    ∃ z : Lp M.energySpace.Space 2 timeMeasure,
      (fun t => M.energySpace.val (z t)) =ᵐ[timeMeasure]
        (fun t => (Real.exp (ν * t) : ℂ) • w t) ∧
      ‖z‖ ≤ M.energy ν w := by
  obtain ⟨v, hvm, hve⟩ := hw.2.2.1
  let f : Time → M.energySpace.Space := fun t => (Real.exp (ν * t) : ℂ) • v t
  have hc : Continuous (fun t : Time => (Real.exp (ν * t) : ℂ)) := by fun_prop
  have hfm : AEStronglyMeasurable f timeMeasure := hc.aestronglyMeasurable.smul hvm
  have he : (fun t => ‖f t‖ ^ 2) =ᵐ[timeMeasure]
      (fun t : Time => Real.exp (2 * ν * t) * M.d1 (w t) ^ 2) := by
    filter_upwards [hve] with t ht
    have hwgt : Real.exp (ν * (t : ℝ)) ^ 2 = Real.exp (2 * ν * t) := by
      rw [pow_two, ← Real.exp_add]; congr 1; ring
    simp only [f, norm_smul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (Real.exp_pos _), mul_pow, hwgt, ← ht, Model.d1, size_val]
  have hm : MemLp f 2 timeMeasure :=
    (memLp_two_iff_integrable_sq_norm hfm).mpr (hw.2.2.2.congr he.symm)
  refine ⟨hm.toLp f, ?_, ?_⟩
  · filter_upwards [hm.coeFn_toLp, hve] with t ht hvt
    simp only [ht, f, map_smul, hvt]
  · have hn : ‖hm.toLp f‖ = Real.sqrt (∫ t, ‖f t‖ ^ 2 ∂timeMeasure) := by
      rw [Lp.norm_def, toReal_eLpNorm, lpNorm_eq_integral_norm_rpow_toReal
        (by norm_num) (by norm_num) (Lp.aestronglyMeasurable _)]
      norm_num [Real.sqrt_eq_rpow]
      congr 1
      apply integral_congr_ae
      filter_upwards [hm.coeFn_toLp] with t ht
      rw [ht]
    rw [hn, integral_congr_ae he]
    exact energy_gradient_le M ν w hw

#print axioms energy_sup_nonneg
#print axioms energy_pointwise
#print axioms energy_gradient_le
#print axioms energy_L2_representative
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/EnergySpatial.lean <==
import OrderingError.Spec11.Threads.T3.L2WeakExtraction
import Mathlib.Topology.UniformSpace.Equiv

   
                                                                   
                                                    
                                                        
                                  
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T3.EnergySpatial
universe u
/-- The canonical inclusion agrees with the subtype map once its bound is known. -/
theorem inclusion_eq_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (h : ∃ C : ℝ, ∀ x : S.Space, ‖S.val x‖ ≤ C * ‖x‖)
    (x : S.Space) : S.inclusion x = S.val x := by
  unfold D03Subspace.inclusion
  rw [dite_eq_left h]
  rfl

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem vnorm_zero (hP : Premises M B) (f : M.H) : M.vnorm 0 f = ‖f‖ :=
  hP.Q01.a.2.1 f

theorem mem_zero (hP : Premises M B) (f : M.H) : f ∈ (M.V 0).carrier := by
  rw [hP.Q01.a.1]
  trivial

theorem nest (hP : Premises M B) {r s : ℝ} (hr : 0 ≤ r) (hrs : r ≤ s)
    (hs : s ≤ 3) {f : M.H} (hf : f ∈ (M.V s).carrier) :
    f ∈ (M.V r).carrier :=
  hP.Q01.a.2.2.2.2.2.2.1 r s hr hrs hs hf

theorem d1_le_vnorm (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.vnorm 1 f := by
  have h1 := (hP.L02.a.2.1 f hf).2
  have h2 := (hP.L02.a.1 1 (by norm_num) (by norm_num) f (by simpa only [Nat.cast_one] using hf)).2
  simp only [Nat.cast_one] at h2
  have hD := budget_pos B "L02_d" 0 0 0
  calc
    M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := h1
    _ ≤ B.bound "L02_d" * (B.bound "L02_eq" * M.vnorm 1 f) :=
      mul_le_mul_of_nonneg_left h2 hD.le
    _ = _ := by ring

theorem vnorm_le_d1 (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.vnorm 1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.d1 f := by
  have h1 := (hP.L02.a.2.1 f hf).1
  have h2 := (hP.L02.a.1 1 (by norm_num) (by norm_num) f (by simpa only [Nat.cast_one] using hf)).1
  simp only [Nat.cast_one] at h2
  have hD := budget_pos B "L02_d" 0 0 0
  have hE := budget_pos B "L02_eq" 0 0 0
  have hn : M.nj 1 f ≤ B.bound "L02_d" * M.d1 f := by
    have hh := mul_le_mul_of_nonneg_left h1 hD.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hD.ne', one_mul] using hh
  have hv : M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := by
    have hh := mul_le_mul_of_nonneg_left h2 hE.le
    simpa only [← mul_assoc, mul_inv_cancel₀ hE.ne', one_mul] using hh
  calc
    M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := hv
    _ ≤ B.bound "L02_eq" * (B.bound "L02_d" * M.d1 f) :=
      mul_le_mul_of_nonneg_left hn hE.le
    _ = _ := by ring

/-- The underlying identity changes only the Hilbert norm. -/
def energyLinearEquiv (M : Model.{u} L κ) :
    M.energySpace.Space ≃ₗ[ℂ] (M.V 1).Space :=
  LinearEquiv.refl ℂ (M.V 1).Space

theorem energyLinearEquiv_bound (hP : Premises M B) (x : M.energySpace.Space) :
    ‖energyLinearEquiv M x‖ ≤ (B.bound "L02_d" * B.bound "L02_eq") * ‖x‖ := by
  have h := vnorm_le_d1 hP (f := M.energySpace.val x) x.property
  change (M.V 1).size ((M.V 1).val (energyLinearEquiv M x)) ≤
    _ * M.energySpace.size (M.energySpace.val x) at h
  simpa only [size_val] using h

theorem energyLinearEquiv_symm_bound (hP : Premises M B) (x : (M.V 1).Space) :
    ‖(energyLinearEquiv M).symm x‖ ≤
      (B.bound "L02_d" * B.bound "L02_eq") * ‖x‖ := by
  have h := d1_le_vnorm hP (f := (M.V 1).val x) x.property
  change M.energySpace.size (M.energySpace.val ((energyLinearEquiv M).symm x)) ≤
    _ * (M.V 1).size ((M.V 1).val x) at h
  simpa only [size_val] using h

def energyEquiv (hP : Premises M B) : M.energySpace.Space ≃L[ℂ] (M.V 1).Space :=
  (energyLinearEquiv M).toContinuousLinearEquivOfBounds
    (B.bound "L02_d" * B.bound "L02_eq") (B.bound "L02_d" * B.bound "L02_eq")
    (energyLinearEquiv_bound hP) (energyLinearEquiv_symm_bound hP)

theorem energy_complete (hP : Premises M B) : CompleteSpace M.energySpace.Space := by
  let e := energyEquiv hP
  let u : M.energySpace.Space ≃ᵤ (M.V 1).Space :=
    { e.toEquiv with
      uniformContinuous_toFun := e.toContinuousLinearMap.uniformContinuous
      uniformContinuous_invFun := e.symm.toContinuousLinearMap.uniformContinuous }
  exact u.completeSpace_iff.mpr (hP.Q01.a.2.2.1 1 (by norm_num) (by norm_num))

theorem energy_inclusion_bound (hP : Premises M B) (x : M.energySpace.Space) :
    ‖M.energySpace.val x‖ ≤ D01p L * ‖x‖ := by
  simpa only [Model.d1, size_val] using hP.L01.a.1 (M.energySpace.val x) x.property

theorem energy_inclusion_correct (hP : Premises M B) (x : M.energySpace.Space) :
    M.energySpace.inclusion x = M.energySpace.val x :=
  inclusion_eq_val _ ⟨D01p L, energy_inclusion_bound hP⟩ x

theorem energy_val_continuous (hP : Premises M B) : Continuous M.energySpace.val := by
  have he : (fun x => M.energySpace.inclusion x) = M.energySpace.val :=
    funext (energy_inclusion_correct hP)
  rw [← he]
  exact M.energySpace.inclusion.continuous

#print axioms inclusion_eq_val
#print axioms vnorm_zero
#print axioms mem_zero
#print axioms nest
#print axioms d1_le_vnorm
#print axioms vnorm_le_d1
#print axioms energyLinearEquiv
#print axioms energyLinearEquiv_bound
#print axioms energyLinearEquiv_symm_bound
#print axioms energyEquiv
#print axioms energy_complete
#print axioms energy_inclusion_bound
#print axioms energy_inclusion_correct
#print axioms energy_val_continuous
end OrderingError.Spec11.T3.EnergySpatial


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/EnergyWeakLimit.lean <==
import OrderingError.Spec11.Threads.T3.EnergyPointwise
import OrderingError.Spec11.Threads.T3.EnergySpatial

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- Extract actual weighted derivative classes in the energy Hilbert space.
The bound in H is preserved as a closed convex constraint, using C06 alone. -/
theorem energy_weak_extraction {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν K : ℝ) (w : ℕ → M.Trajectory)
    (hw : ∀ n, M.Energy ν (w n)) (hn : ∀ n, M.energy ν (w n) ≤ K) :
    ∃ k : ℕ → ℕ, StrictMono k ∧
    ∃ v : ℕ → Lp M.energySpace.Space 2 timeMeasure,
    ∃ z : Lp M.energySpace.Space 2 timeMeasure,
      (∀ n, (fun t => M.energySpace.val (v n t)) =ᵐ[timeMeasure]
        (fun t => (Real.exp (ν * t) : ℂ) • w (k n) t)) ∧
      C06Weak v z ∧ ‖z‖ ≤ K ∧
      ∀ᵐ t ∂timeMeasure, ‖M.energySpace.val (z t)‖ ≤ K := by
  let := EnergySpatial.energy_complete P
  choose v hv hvn using fun n => energy_L2_representative M ν (w n) (hw n)
  have hi : ∀ n, ∀ᵐ t ∂timeMeasure, ‖M.energySpace.inclusion (v n t)‖ ≤ K := by
    intro n
    filter_upwards [hv n] with t ht
    rw [EnergySpatial.energy_inclusion_correct P, ht]
    simpa only [norm_smul, Complex.norm_real, Real.norm_eq_abs,
      abs_of_pos (Real.exp_pos _)] using (energy_pointwise M ν (w n) (hw n) t).trans (hn n)
  obtain ⟨k, hk, z, hz, hzn, hzi⟩ := l2_extract_with_ambient_bound P.classical.C06
    timeMeasure M.energySpace.inclusion v K K (fun n => (hvn n).trans (hn n)) hi
  refine ⟨k, hk, v ∘ k, z, (fun n => hv (k n)), hz, hzn, ?_⟩
  simpa only [EnergySpatial.energy_inclusion_correct P] using hzi

#print axioms energy_weak_extraction
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ErrorEquation.lean <==
import OrderingError.Spec11.Threads.T3.ForcedAlgebra
import OrderingError.Spec11.Threads.T3.EnergyAlgebra

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- The exact projection error equation for the original continuous and discrete solutions.
No comparison trajectory is substituted for either original solution. -/
theorem projected_error_equation {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    (u q : M.Trajectory) (w : Time → M.X m)
    (hu : M.X0 ν u) (hu3 : M.ContinuousLift (M.V 3) u)
    (hq : Continuous q) (hw : Continuous w) (hwX : M.X0 ν (fun t => (w t : M.H)))
    (hinit : M.Pi m (u 0) = w 0)
    (hgraph : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t))
    (hdu : ∀ t : Time, HasDerivWithinAt (M.realTime u) (q t) (Ici 0) t)
    (hdw : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t) :
    Continuous (fun t => M.applyA (u t)) ∧
    u - (fun t => (w t : M.H)) =
      (fun t => u t - M.project m (u t)) +
      M.DiscreteForced m 0 (fun t => M.residual m (u t)) +
      M.Q ν (some m) (u - (fun t => (w t : M.H))) (u + (fun t => (w t : M.H))) := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let Pc := projectionCLM M B P m
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  let J := LinearMap.toContinuousLinearMap (strongLift (M.V 1) (M.X m) (discrete_mem_V1 M B P m))
  let wh : M.Trajectory := fun t => (w t : M.H)
  let e : M.Trajectory := u - wh
  let s : M.Trajectory := u + wh
  have laws := consistency_norm_laws M B hco ν hν hνL
  have hex : M.X0 ν e := (X0_sub_bound M ν laws u wh hu hwX).1
  have hsx : M.X0 ν s := (X0_add_bound M ν laws u wh hu hwX).1
  obtain ⟨u1, hu1, huv⟩ := graph_continuous_lift_V1 M B P u hu3
  have he1 : M.ContinuousLift (M.V 1) e :=
    ⟨fun t => u1 t - J (w t), hu1.sub (J.continuous.comp hw), fun t => by
      simp only [map_sub, huv]; rfl⟩
  have hs1 : M.ContinuousLift (M.V 1) s :=
    ⟨fun t => u1 t + J (w t), hu1.add (J.continuous.comp hw), fun t => by
      simp only [map_add, huv]; rfl⟩
  have hum (t : Time) : u t ∈ (M.V 1).carrier := by rw [← huv t]; exact (u1 t).property
  have hwm (t : Time) : wh t ∈ (M.V 1).carrier := discrete_mem_V1 M B P m (w t).property
  have hem (t : Time) : e t ∈ (M.V 1).carrier := (M.V 1).carrier.sub_mem (hum t) (hwm t)
  have hsm (t : Time) : s t ∈ (M.V 1).carrier := (M.V 1).carrier.add_mem (hum t) (hwm t)
  have hNu : Continuous (fun t => M.nonlinear (u t)) :=
    product_continuous_of_lifts M B P u u ⟨u1, hu1, huv⟩ ⟨u1, hu1, huv⟩
  have hAu : Continuous (fun t => M.applyA (u t)) := by
    have heq : (fun t => M.applyA (u t)) = q - (fun t => M.nonlinear (u t)) := by
      funext t
      rw [Pi.sub_apply, hgraph t]
      abel
    rw [heq]
    exact hq.sub hNu
  let R : Time → M.X m := fun t => M.residual m (u t)
  let g : Time → M.X m := fun t => M.Pi m (M.nonlinear (u t) - M.nonlinear (wh t))
  have hgval (t : Time) : g t = M.Pi m (M.product (e t) (s t)) := by
    dsimp only [g]
    rw [nonlinear_difference M B P _ _ (hum t) (hwm t)]
    rfl
  have hRc : Continuous R := (Pc.continuous.comp hAu).sub (A.continuous.comp (Pc.continuous.comp hu.1.1))
  have hgc : Continuous g := by
    have heq : g = fun t => Pc (M.product (e t) (s t)) := funext hgval
    rw [heq]
    exact Pc.continuous.comp (product_continuous_of_lifts M B P e s he1 hs1)
  let y : Time → M.X m := fun t => M.Pi m (u t) - w t
  have hyc : Continuous y := (Pc.continuous.comp hu.1.1).sub hw
  have hy0 : y 0 = 0 := by dsimp only [y]; rw [hinit, sub_self]
  have hyd (t : Time) : HasDerivWithinAt (fun a : ℝ => y (Real.toNNReal a))
      (M.Ah m (y t) + (R + g) t) (Ici 0) t := by
    have hp := (Pc.restrictScalars ℝ).hasFDerivAt.comp_hasDerivWithinAt (t : ℝ) (hdu t)
    have hh := hp.sub (hdw t)
    change HasDerivWithinAt (fun a : ℝ => y (Real.toNNReal a))
      (M.Pi m (q t) - (M.Ah m (w t) + M.Fh m (w t) (w t))) (Ici 0) t at hh
    have heder : M.Ah m (y t) + (R + g) t =
        M.Pi m (q t) - (M.Ah m (w t) + M.Fh m (w t) (w t)) := by
      dsimp only [y, Pi.add_apply, R, Model.residual, g]
      rw [hgraph t]
      simp only [map_add, map_sub, Model.Fh]
      change M.Ah m (M.Pi m (u t)) - M.Ah m (w t) +
        (M.Pi m (M.applyA (u t)) - M.Ah m (M.Pi m (u t)) +
          (M.Pi m (M.nonlinear (u t)) - M.Pi m (M.product (w t) (w t)))) = _
      abel
    rw [heder]
    exact hh
  have hyid := discrete_forced_identification M B P m y (R + g) hyc (hRc.add hgc) 0 hy0 hyd
  have hadd := discreteForced_add M B P m 0 0 R g hRc hgc
  simp only [add_zero] at hadd
  rw [hadd] at hyid
  have hprod := ((hco.1 ν hν hνL).2.2.2.2.1 (some m) e s hex hsx).1
  have hQ : M.Q ν (some m) e s = M.DiscreteForced m 0 g := by
    funext t
    rw [Q_discrete_formula M B hco ν hν hνL m e s hprod t]
    simp only [Model.DiscreteForced, map_zero, Submodule.coe_zero, zero_add]
    apply integral_congr_ae
    filter_upwards [] with a
    rw [weakProduct_on_V1 M B hco ν hν hνL _ _ (hem a) (hsm a),
      (hco.1 ν hν hνL).2.1.2.1, hgval]
  refine ⟨hAu, ?_⟩
  change e = (fun t => u t - M.project m (u t)) + M.DiscreteForced m 0 R + M.Q ν (some m) e s
  rw [hQ]
  funext t
  have ht := congrFun hyid t
  change M.project m (u t) - wh t = M.DiscreteForced m 0 R t + M.DiscreteForced m 0 g t at ht
  change u t - wh t = u t - M.project m (u t) + M.DiscreteForced m 0 R t + M.DiscreteForced m 0 g t
  rw [add_assoc, ← ht]
  abel

#print axioms projected_error_equation
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ForcedAlgebra.lean <==
import OrderingError.Spec11.Threads.T3.ForcedIdentification

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B)
include P

/-- The exact forced trajectory has its intrinsic continuous classical representative. -/
theorem discreteForced_classical (m : D05Mesh L κ) (x : M.X m)
    (g : Time → M.X m) (hg : Continuous g) :
    ∃ v : Time → M.X m, Continuous v ∧
      (∀ t, (v t : M.H) = M.DiscreteForced m x g t) ∧ v 0 = x ∧
      ∀ t : Time, HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
        (M.Ah m (v t) + g t) (Ici 0) t := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  obtain ⟨v, hv, he, h0, hd⟩ := discrete_Duhamel_classical M B P m x g hg
  refine ⟨v, hv, ?_, h0, hd⟩
  intro t
  rw [he t]
  simp only [Submodule.coe_add, Model.DiscreteForced]
  congr 1
  exact ((M.X m).subtypeₗᵢ.integral_comp_comm _).symm

/-- Additivity of the actual forced formula for continuous sources. -/
theorem discreteForced_add (m : D05Mesh L κ) (x y : M.X m)
    (g h : Time → M.X m) (hg : Continuous g) (hh : Continuous h) :
    M.DiscreteForced m (x + y) (g + h) =
      M.DiscreteForced m x g + M.DiscreteForced m y h := by
  obtain ⟨v, hv, hve, hv0, hvd⟩ := discreteForced_classical M B P m x g hg
  obtain ⟨w, hw, hwe, hw0, hwd⟩ := discreteForced_classical M B P m y h hh
  have he := discrete_forced_identification M B P m (v + w) (g + h) (hv.add hw) (hg.add hh)
    (x + y) (by simp only [Pi.add_apply, hv0, hw0]) (fun t => ?_)
  · funext t
    have ht := congrFun he t
    simpa only [Pi.add_apply, Submodule.coe_add, hve, hwe] using ht.symm
  · have hd := (hvd t).add (hwd t)
    convert hd using 1
    simp only [Pi.add_apply, map_add]
    abel

/-- Polarization of the actual symmetric nonlinearity on V1 members. -/
theorem nonlinear_difference (u v : M.H) (hu : u ∈ (M.V 1).carrier) (hv : v ∈ (M.V 1).carrier) :
    M.nonlinear u - M.nonlinear v = M.product (u - v) (u + v) := by
  simp only [Model.nonlinear, Model.product, ofH_sub _ _ _ hu hv, ofH_add _ _ _ hu hv,
    map_sub, map_add, LinearMap.sub_apply]
  rw [P.C01.a ((M.V 1).ofH v) ((M.V 1).ofH u)]
  abel

/-- Continuous strong lifts give continuity of the actual strong product. -/
theorem product_continuous_of_lifts (u v : M.Trajectory)
    (hu : M.ContinuousLift (M.V 1) u) (hv : M.ContinuousLift (M.V 1) v) :
    Continuous (fun t => M.product (u t) (v t)) := by
  obtain ⟨u1, hu1, he⟩ := hu
  obtain ⟨v1, hv1, hf⟩ := hv
  have ht : (fun t => M.product (u t) (v t)) = fun t => strongBilinearCLM M B P (u1 t) (v1 t) := by
    funext t
    rw [← he t, ← hf t]
    exact (strongBilinearCLM_on_lifts M B P _ _).symm
  rw [ht]
  exact ((strongBilinearCLM M B P).continuous.comp hu1).clm_apply hv1

#print axioms discreteForced_classical
#print axioms discreteForced_add
#print axioms nonlinear_difference
#print axioms product_continuous_of_lifts
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ForcedIdentification.lean <==
import OrderingError.Spec11.Threads.T3.ProjectionTools
import OrderingError.Spec11.Threads.T3.DiscreteDuhamel
import OrderingError.Spec11.Threads.T3.LinearODEUniqueness
import OrderingError.Spec11.Threads.T3.SolutionGraph

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- Every actual classical discrete solution agrees with the prescribed Duhamel formula. -/
theorem discrete_forced_identification {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (w g : Time → M.X m)
    (hw : Continuous w) (hg : Continuous g) (x : M.X m) (h0 : w 0 = x)
    (hd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + g t) (Ici 0) t) :
    (fun t => (w t : M.H)) = M.DiscreteForced m x g := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  obtain ⟨v, hv, hve, hv0, hvd⟩ := discrete_Duhamel_classical M B P m x g hg
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  have hz : w - v = (0 : Time → M.X m) := by
    apply linear_ode_unique (fun _ => A) continuous_const (w - v) 0 (hw.sub hv) continuous_const
    · simp only [Pi.sub_apply, h0, hv0, sub_self, Pi.zero_apply]
    · intro t
      have hh := (hd t).sub (hvd t)
      convert hh using 1
      simp only [Pi.sub_apply, map_sub]
      abel
    · intro t
      simpa only [map_zero, Pi.zero_apply] using
        (hasDerivWithinAt_const (x := (t : ℝ)) (s := Ici 0) (0 : M.X m))
  have hwv : w = v := sub_eq_zero.mp hz
  funext t
  rw [hwv, hve t]
  simp only [Submodule.coe_add, Model.DiscreteForced]
  congr 1
  exact ((M.X m).subtypeₗᵢ.integral_comp_comm _).symm

/-- The actual continuous initial value follows from the fixed-data limit and Pi convergence. -/
theorem continuous_initial_from_step2 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C : ℝ)
    (h36 : Proposition36 M B ν r C) (h2 : Step2 M B ν r)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r) :
    M.solution B ν none f 0 = f := by
  obtain ⟨ms, hm, _⟩ := exists_meshes L κ hL hκ
  have hv := step2_pointwise_limit M B ν r h2 f hfR hf ms hm 0
  have hzero (n : ℕ) : M.solution B ν (some (ms n)) f 0 = M.project (ms n) f := by
    obtain ⟨w, _, hw0, hws, _⟩ := h36.2.1 (ms n) f hf
    rw [← hws 0, hw0]
    rfl
  simp only [hzero] at hv
  exact tendsto_nhds_unique hv (projected_test_tendsto_H M B P ms hm f hf3)

#print axioms discrete_forced_identification
#print axioms continuous_initial_from_step2
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/FormLimits.lean <==
import OrderingError.Spec11.Threads.T3.HilbertLimit
import Mathlib.Topology.DenseEmbedding

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology ComplexConjugate
namespace OrderingError.Spec11.T3
universe u

                                                                                
def formCLM {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B) :
    (M.V 2).Space →L[ℂ] (M.V 1).Space →L⋆[ℂ] ℂ := by
  let b : (M.V 2).Space →ₗ[ℂ] (M.V 1).Space →L⋆[ℂ] ℂ :=
    { toFun := fun x => ⟨M.b x, P.Q01.c.2.2.comp (continuous_const.prodMk continuous_id)⟩
      map_add' := by intros; ext; simp
      map_smul' := by intros; ext; simp }
  exact ⟨b, ContinuousLinearMap.continuous_of_continuous_uncurry b P.Q01.c.2.2⟩

/-- The bounded form has exactly the original values. -/
theorem formCLM_apply {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B)
    (x : (M.V 2).Space) (y : (M.V 1).Space) : formCLM M B P x y = M.b x y := rfl

/-- Weak convergence in the first factor and norm convergence in the second pass through the form. -/
theorem weak_strong_form_limit {E G : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup G] [NormedSpace ℂ G]
    (b : E →L[ℂ] G →L⋆[ℂ] ℂ) (x : ℕ → E) (v : E)
    (y : ℕ → G) (w : G) (K : ℝ) (hx : ∀ n, ‖x n‖ ≤ K)
    (hweak : C06Weak x v) (hy : Tendsto y atTop (nhds w)) :
    Tendsto (fun n => b (x n) (y n)) atTop (nhds (b v w)) := by
  have hzero : Tendsto (fun n => b (x n) (y n - w)) atTop (nhds 0) := by
    refine squeeze_zero_norm (a := fun n => ‖b‖ * K * ‖y n - w‖) ?_ ?_
    · intro n
      exact (b.le_opNorm₂ _ _).trans (by gcongr; exact hx n)
    · simpa using (hy.sub (tendsto_const_nhds : Tendsto (fun _ : ℕ => w) atTop (nhds w))).norm.const_mul (‖b‖ * K)
  have hs := hzero.add (hweak (b.flip w))
  simpa only [map_sub, ContinuousLinearMap.flip_apply, sub_add_cancel, zero_add] using hs

/-- An H-weak limit paired against strongly convergent H tests has the expected limit. -/
theorem weak_strong_inner_limit {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (x : ℕ → H) (v : H) (y : ℕ → H) (w : H) (K : ℝ)
    (hx : ∀ n, ‖x n‖ ≤ K) (hweak : C06Weak x v) (hy : Tendsto y atTop (nhds w)) :
    Tendsto (fun n => inner ℂ (y n) (x n)) atTop (nhds (inner ℂ w v)) := by
  exact weak_strong_form_limit (innerSLFlip ℂ) x v y w K hx hweak hy

#print axioms formCLM
#print axioms formCLM_apply
#print axioms weak_strong_form_limit
#print axioms weak_strong_inner_limit
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/GeneratorInverse.lean <==
import OrderingError.Spec11.Threads.T3.StrongProducts

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B)

/-- The actual inverse of A, with its uniform V3 bound from L02(a). -/
def generatorInverse : M.H →L[ℂ] (M.V 3).Space := by
  let e := LinearEquiv.ofBijective M.A P.L01.b.1
  apply LinearMap.mkContinuous e.symm.toLinearMap (B.bound "L02_eq" * B.bound "L02_A")
  intro y
  let x := e.symm y
  have hA : M.applyA ((M.V 3).val x) = y := by
    simp only [Model.applyA, ofH_val]
    exact e.apply_symm_apply y
  have he := (P.L02.a.1 3 (by norm_num) (by norm_num) ((M.V 3).val x) x.property).1
  have ha := (P.L02.a.2.2.1 ((M.V 3).val x) x.property).1
  have hE := budget_pos B "L02_eq" 0 0 0
  have hB := budget_pos B "L02_A" 0 0 0
  have hev : M.vnorm 3 ((M.V 3).val x) ≤ B.bound "L02_eq" * M.nj 3 ((M.V 3).val x) := by
    have hh := mul_le_mul_of_nonneg_left he hE.le
    simpa only [Nat.cast_ofNat, ← mul_assoc, mul_inv_cancel₀ hE.ne', one_mul] using hh
  have hav : M.nj 3 ((M.V 3).val x) ≤ B.bound "L02_A" * ‖y‖ := by
    have hh := mul_le_mul_of_nonneg_left ha hB.le
    rw [hA] at hh
    simpa only [← mul_assoc, mul_inv_cancel₀ hB.ne', one_mul] using hh
  change ‖x‖ ≤ _
  calc
    _ = M.vnorm 3 ((M.V 3).val x) := by simp only [Model.vnorm, size_val]
    _ ≤ B.bound "L02_eq" * M.nj 3 ((M.V 3).val x) := hev
    _ ≤ B.bound "L02_eq" * (B.bound "L02_A" * ‖y‖) := mul_le_mul_of_nonneg_left hav hE.le
    _ = _ := by ring

/-- The constructed inverse is an inverse on every actual domain vector. -/
theorem generatorInverse_A (x : (M.V 3).Space) : generatorInverse M B P (M.A x) = x := by
  exact (LinearEquiv.ofBijective M.A P.L01.b.1).symm_apply_apply x

/-- The generator applied to the inverse gives the original ambient vector. -/
theorem A_generatorInverse (y : M.H) : M.A (generatorInverse M B P y) = y := by
  exact (LinearEquiv.ofBijective M.A P.L01.b.1).apply_symm_apply y

include P in
/-- Continuity of the actual H derivative and the V1 lift yields a continuous V3 lift. -/
theorem continuous_lift_V3 (u q : M.Trajectory) (hq : Continuous q)
    (hu1 : M.ContinuousLift (M.V 1) u)
    (hmem : ∀ t, u t ∈ (M.V 3).carrier)
    (heq : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t)) :
    M.ContinuousLift (M.V 3) u := by
  obtain ⟨u1, hc, hv⟩ := hu1
  let F := strongBilinearCLM M B P
  have he : (fun t => M.nonlinear (u t)) = fun t => F (u1 t) (u1 t) := by
    funext t
    rw [← hv t]
    simp only [Model.nonlinear, Model.product, ofH_val]
    rfl
  have hN : Continuous (fun t => M.nonlinear (u t)) := by
    rw [he]
    exact (F.continuous.comp hc).clm_apply hc
  let u3 : Time → (M.V 3).Space := fun t => generatorInverse M B P (q t - M.nonlinear (u t))
  refine ⟨u3, (generatorInverse M B P).continuous.comp (hq.sub hN), ?_⟩
  intro t
  have hh : q t - M.nonlinear (u t) = M.applyA (u t) := by rw [heq t]; abel
  dsimp only [u3]
  rw [hh]
  change (M.V 3).val (generatorInverse M B P (M.A ((M.V 3).ofH (u t)))) = u t
  rw [generatorInverse_A, val_ofH _ _ (hmem t)]

#print axioms generatorInverse
#print axioms generatorInverse_A
#print axioms A_generatorInverse
#print axioms continuous_lift_V3
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/GraphIdentification.lean <==
import OrderingError.Spec11.Threads.T3.ProjectionTests

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology ComplexConjugate InnerProductSpace
namespace OrderingError.Spec11.T3
universe u

                                                                                             
                                                                                 
theorem graph_from_weak_limits {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : ℕ → D05Mesh L κ)
    (hm : Tendsto (fun n => (m n).h) atTop (nhds 0))
    (z : ∀ n, M.X (m n)) (x : (M.V 2).Space) (y : M.H) (K2 K : ℝ)
    (hx : C06Weak (fun n => (M.V 2).ofH (z n)) x)
    (hy : C06Weak (fun n => (M.Ah (m n) (z n) : M.H)) y)
    (h2 : ∀ n, ‖(M.V 2).ofH (z n)‖ ≤ K2)
    (hA : ∀ n, ‖M.Ah (m n) (z n)‖ ≤ K) :
    (M.V 2).val x ∈ (M.V 3).carrier ∧ M.applyA ((M.V 2).val x) = y := by
  have htest (φ : (M.V 3).Space) :
      inner ℂ ((M.V 3).val φ) y = -formCLM M B P x ((M.V 1).ofH ((M.V 3).val φ)) := by
    have hform := weak_strong_form_limit (formCLM M B P)
      (fun n => (M.V 2).ofH (z n)) x
      (fun n => (M.V 1).ofH (M.project (m n) ((M.V 3).val φ)))
      ((M.V 1).ofH ((M.V 3).val φ)) K2 h2 hx
      (projected_test_tendsto M B P m hm ((M.V 3).val φ) φ.property)
    have hip := weak_strong_inner_limit
      (fun n => (M.Ah (m n) (z n) : M.H)) y
      (fun n => M.project (m n) ((M.V 3).val φ)) ((M.V 3).val φ) K hA hy
      (projected_test_tendsto_H M B P m hm ((M.V 3).val φ) φ.property)
    have he : (fun n => inner ℂ (M.project (m n) ((M.V 3).val φ)) (M.Ah (m n) (z n))) =
        (fun n => -formCLM M B P ((M.V 2).ofH (z n))
          ((M.V 1).ofH (M.project (m n) ((M.V 3).val φ)))) := by
      funext n
      exact (P.L05.a (m n)).1 (z n) (M.Pi (m n) ((M.V 3).val φ))
    rw [he] at hip
    exact tendsto_nhds_unique hip hform.neg
  let g : (M.V 1).Space → ℂ := fun ψ => inner ℂ ((M.V 1).val ψ) y
  let h : (M.V 1).Space → ℂ := fun ψ => -formCLM M B P x ψ
  have hg : Continuous g :=
    (innerSLFlip ℂ y).continuous.comp (P.Q01.a.2.2.2.2.1 1 (by norm_num) (by norm_num))
  have hh : Continuous h := (formCLM M B P x).continuous.neg
  have hd := P.Q01.a.2.2.2.2.2.2.2.1 1 (by norm_num) (by norm_num)
  have heq : g = h := hd.equalizer hg hh (by
    funext φ
    have hφ1 := V3_mem_V1 M B P ((M.V 3).val φ) φ.property
    simpa only [Function.comp_def, g, h, val_ofH _ _ hφ1] using htest φ)
  apply (P.L13.a ((M.V 2).val x) x.property y).mp
  intro ψ
  have hψ := congrFun heq ψ
  simpa only [g, h, Model.form, ofH_val, formCLM_apply] using hψ

/-- Complete graph recovery for a strongly convergent Galerkin sequence with a uniform generator bound.
C06 is applied to the actual V2 and H Hilbert spaces. The limiting H vector represents the
limiting anti-linear test functional; L13(a) then identifies it with A f. -/
theorem discrete_graph_limit {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : ℕ → D05Mesh L κ)
    (hm : Tendsto (fun n => (m n).h) atTop (nhds 0))
    (z : ∀ n, M.X (m n)) (f : M.H) (K : ℝ)
    (hA : ∀ n, ‖M.Ah (m n) (z n)‖ ≤ K)
    (hf : Tendsto (fun n => (z n : M.H)) atTop (nhds f)) :
    f ∈ (M.V 3).carrier ∧ ‖M.applyA f‖ ≤ K ∧ M.nj 3 f ≤ B.bound "L02_A" * K := by
  let := P.Q01.a.2.2.1 2 (by norm_num) (by norm_num)
  let zn : ℕ → (M.V 2).Space := fun n => (M.V 2).ofH (z n)
  let K2 := (B.bound "L02_eq" * B.bound "L04_c1") * K
  have h2 : ∀ n, ‖zn n‖ ≤ K2 := by
    intro n
    exact (discrete_graph_limit_V2 M B P (fun _ => m n) (fun _ => z n)
      (z n) K (fun _ => hA n) tendsto_const_nhds).2
  obtain ⟨k, hk, x, hx⟩ := (P.classical.C06 (M.V 2).Space).1 zn ⟨K2, h2⟩
  let yn : ℕ → M.H := fun n => M.Ah (m (k n)) (z (k n))
  obtain ⟨j, hj, y, hy⟩ := (P.classical.C06 M.H).1 yn ⟨K, fun n => hA (k n)⟩
  let ij := fun n => k (j n)
  have hij : StrictMono ij := hk.comp hj
  have hx' : C06Weak (fun n => zn (ij n)) x := by
    intro l
    exact (hx l).comp hj.tendsto_atTop
  have hval : (M.V 2).val x = f := by
    let inc : (M.V 2).Space →L[ℂ] M.H :=
      ⟨(M.V 2).val, P.Q01.a.2.2.2.2.1 2 (by norm_num) (by norm_num)⟩
    apply ext_inner_left (𝕜 := ℂ)
    intro v
    have hweak := hx' ((innerSL ℂ v).comp inc)
    have hstrong := (innerSL ℂ v).continuous.tendsto f |>.comp (hf.comp hij.tendsto_atTop)
    have hmem (n : ℕ) := P.Q01.a.2.2.2.2.2.2.2.2.2.2 (m n) (z n).property
    have hvn (n : ℕ) : (M.V 2).val (zn n) = (z n : M.H) := val_ofH _ _ (hmem n)
    change Tendsto (fun n => inner ℂ v ((M.V 2).val (zn (ij n))))
      atTop (nhds (inner ℂ v ((M.V 2).val x))) at hweak
    simp only [hvn] at hweak
    exact tendsto_nhds_unique hweak hstrong
  have hgraph := graph_from_weak_limits M B P (fun n => m (ij n))
    (hm.comp hij.tendsto_atTop) (fun n => z (ij n)) x y K2 K hx' hy
    (fun n => h2 (ij n)) (fun n => hA (ij n))
  rw [hval] at hgraph
  have hyn := (P.classical.C06 M.H).2.1 (yn ∘ j) y K hy (fun n => hA (ij n))
  have hAf : ‖M.applyA f‖ ≤ K := hgraph.2 ▸ hyn
  refine ⟨hgraph.1, hAf, ?_⟩
  have hb := budget_pos B "L02_A" 0 0 0
  have hn := mul_le_mul_of_nonneg_left (P.L02.a.2.2.1 f hgraph.1).1 hb.le
  have hn' : M.nj 3 f ≤ B.bound "L02_A" * ‖M.applyA f‖ := by
    simpa only [← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] using hn
  exact hn'.trans (mul_le_mul_of_nonneg_left hAf hb.le)

#print axioms graph_from_weak_limits
#print axioms discrete_graph_limit
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/HalfLineCalculus.lean <==
import OrderingError.Spec11.Threads.T3.L2WeakExtraction
import Mathlib.Analysis.SpecialFunctions.Exponential

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- A continuous half-line curve with continuous positive-time derivative satisfies FTC. -/
theorem halfLine_integral_eq_sub {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (w q : Time → E)
    (hw : Continuous w) (hq : Continuous q)
    (hd : ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t) (t : Time) :
    (∫ s in (0 : ℝ)..(t : ℝ), q (Real.toNNReal s)) = w t - w 0 := by
  have hwR := hw.comp continuous_real_toNNReal
  have hqR := hq.comp continuous_real_toNNReal
  have hh := intervalIntegral.integral_eq_sub_of_hasDerivAt_of_le
    (f := fun s : ℝ => w (Real.toNNReal s))
    (f' := fun s : ℝ => q (Real.toNNReal s)) t.coe_nonneg hwR.continuousOn
    (fun s hs => ?_) (hqR.intervalIntegrable 0 t)
  · simpa using hh
  · have h := hd ⟨s, hs.1.le⟩ hs.1
    have hc : Real.toNNReal s = ⟨s, hs.1.le⟩ := Real.toNNReal_of_nonneg hs.1.le
    change HasDerivWithinAt (fun a : ℝ => w (Real.toNNReal a)) (q ⟨s, hs.1.le⟩) (Ici 0) s at h
    rw [hc]
    exact h.hasDerivAt (Ici_mem_nhds hs.1)

/-- The missing endpoint derivative follows from continuity and positive-time calculus. -/
theorem halfLine_derivative_at_zero {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E] (w q : Time → E)
    (hw : Continuous w) (hq : Continuous q)
    (hd : ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t) :
    HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q 0) (Ici 0) 0 := by
  have hqR := hq.comp continuous_real_toNNReal
  have hF := (intervalIntegral.integral_hasDerivAt_right
    (hqR.intervalIntegrable 0 0) hqR.stronglyMeasurable.stronglyMeasurableAtFilter
    hqR.continuousAt).const_add (w 0)
  have he : EqOn (fun s : ℝ => w 0 + ∫ a in (0 : ℝ)..s, q (Real.toNNReal a))
      (fun s : ℝ => w (Real.toNNReal s)) (Ici 0) := by
    intro s hs
    have h := halfLine_integral_eq_sub w q hw hq hd ⟨s, hs⟩
    change (∫ a in (0 : ℝ)..s, q (Real.toNNReal a)) = w ⟨s, hs⟩ - w 0 at h
    dsimp only
    rw [h, Real.toNNReal_of_nonneg hs]
    abel
  simp only [Function.comp_apply, Real.toNNReal_zero] at hF
  apply hF.hasDerivWithinAt.congr_of_eventuallyEq
  · exact he.symm.eventuallyEq_nhdsWithin
  · exact (he (show (0 : ℝ) ∈ Ici 0 by simp)).symm

#print axioms halfLine_integral_eq_sub
#print axioms halfLine_derivative_at_zero
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/HilbertLimit.lean <==
import OrderingError.Spec11.Threads.T3.DerivativeCandidate

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace OrderingError.Spec11.T3
universe u

                                                                                        
                                                                                              
theorem bounded_hilbert_lift_limit {H : Type u} [NormedAddCommGroup H]
    [InnerProductSpace ℂ H] (S : D03Subspace H) [CompleteSpace S.Space]
    (hval : Continuous S.val) (hC06 : C06.{u})
    (z : ℕ → S.Space) (f : H) (K : ℝ) (hz : ∀ n, ‖z n‖ ≤ K)
    (hf : Tendsto (fun n => S.val (z n)) atTop (nhds f)) :
    f ∈ S.carrier ∧ S.size f ≤ K := by
  obtain ⟨k, hk, x, hx⟩ := (hC06 S.Space).1 z ⟨K, hz⟩
  let inc : S.Space →L[ℂ] H := ⟨S.val, hval⟩
  have hv : S.val x = f := by
    apply ext_inner_left (𝕜 := ℂ)
    intro v
    have hweak := hx ((innerSL ℂ v).comp inc)
    have hstrong := (innerSL ℂ v).continuous.tendsto f |>.comp (hf.comp hk.tendsto_atTop)
    exact tendsto_nhds_unique hweak hstrong
  have hn := (hC06 S.Space).2.1 (z ∘ k) x K hx (fun n => hz (k n))
  refine ⟨hv ▸ x.property, ?_⟩
  rw [← hv, size_val]
  exact hn

/-- A strong H limit of the Galerkin vectors inherits a V2 lift from a generator bound.
Only Premises is used; no nonlinear trajectory or solution estimate is supplied. -/
theorem discrete_graph_limit_V2 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : ℕ → D05Mesh L κ) (z : ∀ n, M.X (m n))
    (f : M.H) (K : ℝ) (hA : ∀ n, ‖M.Ah (m n) (z n)‖ ≤ K)
    (hf : Tendsto (fun n => (z n : M.H)) atTop (nhds f)) :
    f ∈ (M.V 2).carrier ∧
      M.vnorm 2 f ≤ (B.bound "L02_eq" * B.bound "L04_c1") * K := by
  let := P.Q01.a.2.2.1 2 (by norm_num) (by norm_num)
  let zn : ℕ → (M.V 2).Space := fun n =>
    ⟨z n, P.Q01.a.2.2.2.2.2.2.2.2.2.2 (m n) (z n).property⟩
  have hb : ∀ n, ‖zn n‖ ≤ (B.bound "L02_eq" * B.bound "L04_c1") * K := by
    intro n
    have hmem : (z n : M.H) ∈ (M.V 2).carrier := (zn n).property
    have he := (P.L02.a.1 2 (by norm_num) (by norm_num) (z n) hmem).1
    have hpos := budget_pos B "L02_eq" 0 0 0
    have hl : M.vnorm 2 (z n) ≤ B.bound "L02_eq" * M.nj 2 (z n) := by
      have hh := mul_le_mul_of_nonneg_left he hpos.le
      simpa only [Nat.cast_ofNat, ← mul_assoc, mul_inv_cancel₀ hpos.ne', one_mul] using hh
    have ha := P.L04.c.1 (m n) (z n)
    have hv : M.vnorm 2 (z n) = ‖zn n‖ := by
      change (M.V 2).size ((M.V 2).val (zn n)) = _
      exact size_val _ _
    rw [← hv]
    calc
      _ ≤ B.bound "L02_eq" * M.nj 2 (z n) := hl
      _ ≤ B.bound "L02_eq" * (B.bound "L04_c1" * ‖M.Ah (m n) (z n)‖) :=
        mul_le_mul_of_nonneg_left ha hpos.le
      _ ≤ B.bound "L02_eq" * (B.bound "L04_c1" * K) := by
        gcongr
        · exact (budget_pos B _ _ _ _).le
        · exact hA n
      _ = _ := by ring
  exact bounded_hilbert_lift_limit (M.V 2)
    (P.Q01.a.2.2.2.2.1 2 (by norm_num) (by norm_num)) P.classical.C06
    zn f _ hb hf

#print axioms bounded_hilbert_lift_limit
#print axioms discrete_graph_limit_V2
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/IntegratedE4.lean <==
import OrderingError.Spec11.Threads.T3.E4Recovery
import OrderingError.Spec11.Threads.T3.L2Domination

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- Homogeneity of the actual strong size, used only on its carrier. -/
theorem size_smul {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (c : ℂ) (x : H) (hx : x ∈ S.carrier) :
    S.size (c • x) = ‖c‖ * S.size x := by
  unfold D03Subspace.size
  rw [ofH_smul _ _ _ hx, norm_smul]

/-- The norm of a weighted strong representative is the actual weighted strong size. -/
theorem weighted_size_val {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) (w : H) (hw : w ∈ S.carrier)
    (c : ℝ) (hc : 0 ≤ c) (he : S.val x = (c : ℂ) • w) :
    ‖x‖ = c * S.size w := by
  rw [← size_val S x, he, size_smul _ _ _ hw, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hc]

/-- Integrated E4 recovery with all measurable-lift and integrability qualifications.
The constants are exactly the scalar premise budgets and the actual energy norms. -/
theorem integrated_E4_recovery {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 ≤ L) (ν : ℝ) (u q : M.Trajectory)
    (hu3 : M.ContinuousLift (M.V 3) u) (hu : M.Energy ν u) (hq : M.Energy ν q)
    (heq : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t))
    (K : ℝ) (hK : 0 ≤ K) (hn3 : ∀ t, M.nj 3 (u t) ≤ K) :
    M.IntegratedE4 ν u ∧ M.normE4 ν u ≤
      B.bound "L13_b" * ((D01p L + B.bound "C01_f" * K) * M.energy ν u +
        (B.bound "L02_d" * B.bound "L02_eq") * M.energy ν q) := by
  have h4 := E4_lift_from_derivative M B P ν u q hu3 hq heq
  obtain ⟨u4, hu4m, hu4v⟩ := h4
  obtain ⟨zu, hzu, hzun⟩ := energy_L2_representative M ν u hu
  obtain ⟨zq, hzq, hzqn⟩ := energy_L2_representative M ν q hq
  let f4 : Time → M.E4.Space := fun t => (Real.exp (ν * t) : ℂ) • u4 t
  have hfm : AEStronglyMeasurable f4 timeMeasure := by
    have hc : Continuous (fun t : Time => (Real.exp (ν * t) : ℂ)) := by fun_prop
    exact hc.aestronglyMeasurable.smul hu4m
  have hu3mem (t : Time) : u t ∈ (M.V 3).carrier := by
    obtain ⟨v, _, hv⟩ := hu3
    rw [← hv t]
    exact (v t).property
  let a := B.bound "L13_b" * (D01p L + B.bound "C01_f" * K)
  let b := B.bound "L13_b" * (B.bound "L02_d" * B.bound "L02_eq")
  have hp : 0 ≤ D01p L := by unfold D01p; positivity
  have ha : 0 ≤ a := mul_nonneg (budget_pos B _ _ _ _).le
    (add_nonneg hp (mul_nonneg (budget_pos B _ _ _ _).le hK))
  have hb : 0 ≤ b := mul_nonneg (budget_pos B _ _ _ _).le
    (mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le)
  have hdom : ∀ᵐ t ∂timeMeasure, ‖f4 t‖ ≤ a * ‖zu t‖ + b * ‖zq t‖ := by
    filter_upwards [hzu, hzq, hu4v, energy_ae_mem M ν q hq] with t hut hqt h4t hqm
    have hu1 := V3_mem_V1 M B P (u t) (hu3mem t)
    have hru := weighted_size_val M.energySpace (zu t) (u t) hu1 _ (Real.exp_pos _).le hut
    have hrq := weighted_size_val M.energySpace (zq t) (q t) hqm _ (Real.exp_pos _).le hqt
    have hr4 : ‖f4 t‖ = Real.exp (ν * t) * M.nj 4 (u t) := by
      simp only [f4, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
      rw [← h4t]
      simp only [Model.nj, Model.physical, reduceCtorEq, ite_false, size_val]
    have hn := (E4_pointwise_recovery M B P (u t) (q t) (hu3mem t) hqm (heq t) K (hn3 t)).2
    calc
      _ = Real.exp (ν * t) * M.nj 4 (u t) := hr4
      _ ≤ Real.exp (ν * t) * (B.bound "L13_b" *
          ((D01p L + B.bound "C01_f" * K) * M.d1 (u t) +
          (B.bound "L02_d" * B.bound "L02_eq") * M.d1 (q t))) :=
        mul_le_mul_of_nonneg_left hn (Real.exp_pos _).le
      _ = _ := by rw [hru, hrq]; change _ = a * (Real.exp (ν * t) * M.d1 (u t)) + b * (Real.exp (ν * t) * M.d1 (q t)); dsimp only [a, b]; ring
  obtain ⟨hf4, hnorm⟩ := l2_two_domination timeMeasure zu zq f4 hfm a b ha hb hdom
  have heint : (fun t => ‖f4 t‖ ^ 2) =ᵐ[timeMeasure]
      (fun t : Time => Real.exp (2 * ν * t) * M.nj 4 (u t) ^ 2) := by
    filter_upwards [hu4v] with t ht
    rw [← ht]
    simp only [f4, norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _),
      mul_pow, Model.nj, Model.physical, reduceCtorEq, ite_false, size_val]
    have hh : Real.exp (ν * (t : ℝ)) ^ 2 = Real.exp (2 * ν * t) := by
      rw [pow_two, ← Real.exp_add]
      congr 1
      ring
    rw [hh]
  have hi := ((memLp_two_iff_integrable_sq_norm hfm).mp hf4).congr heint
  refine ⟨⟨⟨u4, hu4m, hu4v⟩, hi⟩, ?_⟩
  have hn4 : M.normE4 ν u = ‖hf4.toLp f4‖ := by
    rw [norm_toLp_two, integral_congr_ae heint]
    rfl
  rw [hn4]
  calc
    _ ≤ a * ‖zu‖ + b * ‖zq‖ := hnorm
    _ ≤ a * M.energy ν u + b * M.energy ν q :=
      add_le_add (mul_le_mul_of_nonneg_left hzun ha) (mul_le_mul_of_nonneg_left hzqn hb)
    _ = _ := by dsimp only [a, b]; ring

#print axioms size_smul
#print axioms weighted_size_val
#print axioms integrated_E4_recovery
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/InterfaceRestriction.lean <==
import OrderingError.Spec11.Threads.T3.Basic

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Shrinking the radius preserves the actual analytic coefficients and series. -/
theorem analyticSeries_radius_mono {ν θ r R C : ℝ} (hr : 0 < r) (hrR : r ≤ R) (hC : 0 ≤ C)
    (d : Option (D05Mesh L κ)) (hs : M.AnalyticSeries B ν θ R C d) :
    M.AnalyticSeries B ν θ r C d := by
  obtain ⟨p, hp0, hp, hsum, htail⟩ := hs
  refine ⟨p, hp0, ?_, ?_, ?_⟩
  · intro n f hf
    have hn : 0 ≤ M.vnorm θ f := norm_nonneg _
    have hdiv : M.vnorm θ f / (4 * R) ≤ M.vnorm θ f / (4 * r) :=
      div_le_div_of_nonneg_left hn (by positivity) (by linarith)
    have hpow := pow_le_pow_left₀ (div_nonneg hn (by linarith : 0 ≤ 4 * R)) hdiv n
    exact ⟨(hp n f hf).1, (hp n f hf).2.trans (mul_le_mul_of_nonneg_left hpow hC)⟩
  · intro f hf hfr
    exact hsum f hf (hfr.trans_le (by linarith))
  · intro n
    obtain ⟨Cn, hCn, hbound⟩ := htail n
    exact ⟨Cn, hCn, fun f hf hfr => hbound f hf (hfr.trans hrR)⟩

/-- The theta-zero theorem on a smaller ambient data ball. -/
theorem thm22_radius_mono {ν r R C : ℝ} (hr : 0 < r) (hrR : r ≤ R) (hC : 0 ≤ C)
    (ht : Thm22_theta0 M B ν R C) : Thm22_theta0 M B ν r C := by
  refine ⟨⟨analyticSeries_radius_mono hr hrR hC none ht.1.1, ?_, ?_⟩, ?_⟩
  · intro f g hf hg hfr hgr
    exact ht.1.2.1 f g hf hg (hfr.trans hrR) (hgr.trans hrR)
  · intro f hf hfr
    exact ht.1.2.2 f hf (hfr.trans hrR)
  · intro f hf
    exact ht.2 f ⟨hf.1, hf.2.1, hf.2.2.trans hrR⟩

/-- The full discrete theorem on a smaller ambient data ball. -/
theorem proposition36_radius_mono {ν r R C : ℝ} (hr : 0 < r) (hrR : r ≤ R) (hC : 0 ≤ C)
    (ht : Proposition36 M B ν R C) : Proposition36 M B ν r C := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro m
    refine ⟨analyticSeries_radius_mono hr hrR hC (some m) (ht.1 m).1, ?_⟩
    intro f g hf hg hfr hgr
    exact (ht.1 m).2 f g hf hg (hfr.trans hrR) (hgr.trans hrR)
  · intro m f hf
    exact ht.2.1 m f (hf.trans hrR)
  · intro f hf
    exact ht.2.2.1 f (hf.trans hrR)
  · intro f hf m t ht0
    exact ht.2.2.2 f ⟨hf.1, hf.2.1, hf.2.2.trans hrR⟩ m t ht0

/-- The fixed-data convergence interface on a smaller ambient data ball. -/
theorem step2_radius_mono {ν r R : ℝ} (hrR : r ≤ R) (ht : Step2 M B ν R) : Step2 M B ν r := by
  refine ⟨?_, ?_, ?_⟩
  · intro f hfR hf m
    exact ht.1 f hfR (hf.trans hrR) m
  · intro f hfR hf ε hε
    exact ht.2.1 f hfR (hf.trans hrR) ε hε
  · intro f hfR hf ε hε
    exact ht.2.2 f hfR (hf.trans hrR) ε hε

#print axioms analyticSeries_radius_mono
#print axioms thm22_radius_mono
#print axioms proposition36_radius_mono
#print axioms step2_radius_mono
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/JEnergy.lean <==
import OrderingError.Spec11.Threads.T3.Regularization
import OrderingError.Spec11.Threads.T3.SquareBounds

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- The physical first norm is bounded by the actual energy-space norm. -/
theorem n1_le_d1 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (f : M.H) (hf : f ∈ (M.V 1).carrier) :
    M.nj 1 f ≤ B.bound "L02_d" * M.d1 f := by
  have h := mul_le_mul_of_nonneg_left (P.L02.a.2.1 f hf).1 (budget_pos B "L02_d" 0 0 0).le
  simpa only [← mul_assoc, mul_inv_cancel₀ (budget_pos B "L02_d" 0 0 0).ne', one_mul] using h

/-- The canonical identity from the energy renorming to the physical first norm. -/
def physicalOneMap {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B) :
    M.energySpace.Space →L[ℂ] (M.physical 1).Space := by
  let J : M.energySpace.Space →ₗ[ℂ] (M.physical 1).Space := LinearMap.id
  refine J.mkContinuous (B.bound "L02_d") ?_
  intro x
  have h := n1_le_d1 M B P (M.energySpace.val x) x.property
  change (M.physical 1).size ((M.physical 1).val (J x)) ≤
    B.bound "L02_d" * M.energySpace.size (M.energySpace.val x) at h
  simpa only [size_val] using h

/-- Qualified energy implies the actual J qualification and norm bound. -/
theorem J_of_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν : ℝ) (w : M.Trajectory) (hw : M.Energy ν w) :
    M.JValid ν w ∧ M.Jnorm ν w ≤ B.bound "L02_d" * M.energy ν w := by
  obtain ⟨v, hvm, hv⟩ := hw.2.2.1
  let j : Time → (M.physical 1).Space := fun t => physicalOneMap M B P (v t)
  have hjm : AEStronglyMeasurable j timeMeasure := (physicalOneMap M B P).continuous.comp_aestronglyMeasurable hvm
  have hjv : (fun t => (M.physical 1).val (j t)) =ᵐ[timeMeasure] w := hv
  have hsize : (fun t => ‖j t‖) =ᵐ[timeMeasure] (fun t => M.nj 1 (w t)) := by
    filter_upwards [hjv] with t ht
    rw [← ht]
    exact (size_val _ _).symm
  have hm : AEStronglyMeasurable (fun t : Time => Real.exp (2 * ν * t) * M.nj 1 (w t) ^ 2) timeMeasure := by
    have hc : Continuous (fun t : Time => Real.exp (2 * ν * t)) := by fun_prop
    apply (hc.aestronglyMeasurable.mul (hjm.norm.pow 2)).congr
    filter_upwards [hsize] with t ht
    change Real.exp (2 * ν * t) * ‖j t‖ ^ 2 = _
    rw [ht]
  have hb : ∀ᵐ (t : Time) ∂timeMeasure, |M.nj 1 (w t)| ≤ B.bound "L02_d" * |M.d1 (w t)| := by
    filter_upwards [hv] with t ht
    have hmem : w t ∈ (M.V 1).carrier := by rw [← ht]; exact (v t).property
    rw [abs_of_nonneg (show 0 ≤ M.nj 1 (w t) from norm_nonneg _),
      abs_of_nonneg (show 0 ≤ M.d1 (w t) from norm_nonneg _)]
    exact n1_le_d1 M B P (w t) hmem
  obtain ⟨hi, hn⟩ := weighted_square_domination ν _ (budget_pos B _ _ _ _).le
    (fun t => M.nj 1 (w t)) (fun t => M.d1 (w t)) hm hw.2.2.2 hb
  exact ⟨⟨⟨j, hjm, hjv⟩, hi⟩, hn.trans
    (mul_le_mul_of_nonneg_left (energy_gradient_le M ν w hw) (budget_pos B _ _ _ _).le)⟩

#print axioms n1_le_d1
#print axioms physicalOneMap
#print axioms J_of_energy
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/L2Domination.lean <==
import OrderingError.Spec11.Threads.T3.WeightedSources

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- Two actual Hilbert L2 representatives dominate a measurable third function.
All norm bounds are obtained on qualified Lp elements. -/
theorem l2_two_domination {E F G : Type u} [NormedAddCommGroup E]
    [NormedAddCommGroup F] [NormedAddCommGroup G] (μ : Measure Time)
    (u : Lp E 2 μ) (v : Lp F 2 μ) (f : Time → G) (hm : AEStronglyMeasurable f μ)
    (a b : ℝ) (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hbound : ∀ᵐ t ∂μ, ‖f t‖ ≤ a * ‖u t‖ + b * ‖v t‖) :
    ∃ hf : MemLp f 2 μ, ‖hf.toLp f‖ ≤ a * ‖u‖ + b * ‖v‖ := by
  let un : Lp ℝ 2 μ := (Lp.memLp u).norm.toLp (fun t => ‖u t‖)
  let vn : Lp ℝ 2 μ := (Lp.memLp v).norm.toLp (fun t => ‖v t‖)
  let s : Lp ℝ 2 μ := a • un + b • vn
  have hun : ‖un‖ = ‖u‖ := by
    rw [Lp.norm_toLp, eLpNorm_norm _ (Lp.aestronglyMeasurable u), Lp.norm_def]
  have hvn : ‖vn‖ = ‖v‖ := by
    rw [Lp.norm_toLp, eLpNorm_norm _ (Lp.aestronglyMeasurable v), Lp.norm_def]
  have hs : (fun t => s t) =ᵐ[μ] (fun t => a * ‖u t‖ + b * ‖v t‖) := by
    filter_upwards [Lp.coeFn_add (a • un) (b • vn), Lp.coeFn_smul a un, Lp.coeFn_smul b vn,
      (Lp.memLp u).norm.coeFn_toLp, (Lp.memLp v).norm.coeFn_toLp] with t ht hta htb htu htv
    rw [ht, Pi.add_apply, hta, htb]
    change a * un t + b * vn t = _
    rw [htu, htv]
  have hfs : ∀ᵐ t ∂μ, ‖f t‖ ≤ s t := by
    filter_upwards [hbound, hs] with t ht hst
    rwa [hst]
  have hf : MemLp f 2 μ := (Lp.memLp s).mono' hm hfs
  refine ⟨hf, ?_⟩
  calc
    _ ≤ ‖s‖ := Lp.norm_le_norm_of_ae_le (by
      filter_upwards [hf.coeFn_toLp, hfs] with t ht hst
      rw [ht]
      exact hst.trans (le_abs_self (s t)))
    _ ≤ ‖a • un‖ + ‖b • vn‖ := norm_add_le _ _
    _ = a * ‖u‖ + b * ‖v‖ := by
      rw [norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs,
        abs_of_nonneg ha, abs_of_nonneg hb, hun, hvn]

#print axioms l2_two_domination
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/L2WeakExtraction.lean <==
import OrderingError.Spec11.Threads.T3.GraphIdentification
import Mathlib.MeasureTheory.Function.L2Space
import Mathlib.MeasureTheory.Function.ConvergenceInMeasure

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- An ambient essential-supremum constraint on actual L2 classes is norm closed. -/
theorem l2_ambient_bound_closed {E H : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup H] [NormedSpace ℂ H] (μ : Measure Time) (J : E →L[ℂ] H) (K : ℝ) :
    IsClosed {f : Lp E 2 μ | ∀ᵐ t ∂μ, ‖J (f t)‖ ≤ K} := by
  apply IsSeqClosed.isClosed
  intro w z hw hz
  obtain ⟨k, _, hk⟩ := (tendstoInMeasure_of_tendsto_Lp hz).exists_seq_tendsto_ae
  have hall : ∀ᵐ t ∂μ, ∀ n, ‖J (w n t)‖ ≤ K := ae_all_iff.mpr hw
  filter_upwards [hall, hk] with t ht hkt
  exact le_of_tendsto' (J.continuous.continuousAt.tendsto.comp hkt |>.norm)
    (fun n => ht (k n))

/-- The same pointwise ambient norm constraint is convex over the real field. -/
theorem l2_ambient_bound_convex {E H : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup H] [NormedSpace ℂ H] (μ : Measure Time) (J : E →L[ℂ] H) (K : ℝ) :
    Convex ℝ {f : Lp E 2 μ | ∀ᵐ t ∂μ, ‖J (f t)‖ ≤ K} := by
  intro f hf g hg a b ha hb hab
  filter_upwards [hf, hg, Lp.coeFn_add (a • f) (b • g),
    Lp.coeFn_smul a f, Lp.coeFn_smul b g] with t hft hgt hadd haf hbg
  rw [hadd, Pi.add_apply, haf, hbg, Pi.smul_apply, Pi.smul_apply]
  change ‖(J.restrictScalars ℝ) (a • f t + b • g t)‖ ≤ K
  rw [map_add, map_smul, map_smul]
  calc
    _ ≤ ‖a • J (f t)‖ + ‖b • J (g t)‖ := norm_add_le _ _
    _ = a * ‖J (f t)‖ + b * ‖J (g t)‖ := by
      simp only [norm_smul, Real.norm_eq_abs, abs_of_nonneg ha, abs_of_nonneg hb]
    _ ≤ a * K + b * K := add_le_add
      (mul_le_mul_of_nonneg_left hft ha) (mul_le_mul_of_nonneg_left hgt hb)
    _ = K := by rw [← add_mul, hab, one_mul]

/-- Hilbert extraction retains both the actual L2 bound and the ambient pointwise bound.
This replaces weak-star sequential compactness by C06 applied to the genuine L2 Hilbert space. -/
theorem l2_extract_with_ambient_bound {E H : Type u} [NormedAddCommGroup E]
    [InnerProductSpace ℂ E] [CompleteSpace E] [NormedAddCommGroup H] [NormedSpace ℂ H]
    (hC06 : C06.{u}) (μ : Measure Time) (J : E →L[ℂ] H)
    (w : ℕ → Lp E 2 μ) (K2 Kinf : ℝ) (h2 : ∀ n, ‖w n‖ ≤ K2)
    (hinf : ∀ n, ∀ᵐ t ∂μ, ‖J (w n t)‖ ≤ Kinf) :
    ∃ k : ℕ → ℕ, StrictMono k ∧ ∃ z : Lp E 2 μ,
      C06Weak (w ∘ k) z ∧ ‖z‖ ≤ K2 ∧ ∀ᵐ t ∂μ, ‖J (z t)‖ ≤ Kinf := by
  obtain ⟨k, hk, z, hz⟩ := (hC06 (Lp E 2 μ)).1 w ⟨K2, h2⟩
  refine ⟨k, hk, z, hz, (hC06 (Lp E 2 μ)).2.1 _ _ K2 hz (fun n => h2 (k n)), ?_⟩
  exact (hC06 (Lp E 2 μ)).2.2 _ (l2_ambient_bound_closed μ J Kinf)
    (l2_ambient_bound_convex μ J Kinf) (w ∘ k) z (fun n => hinf (k n)) hz

#print axioms l2_ambient_bound_closed
#print axioms l2_ambient_bound_convex
#print axioms l2_extract_with_ambient_bound
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/LinearODEUniqueness.lean <==
import OrderingError.Spec11.Threads.T3.DiscreteSemigroupCalculus

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- Uniqueness for a continuous time-dependent bounded linear equation on the half-line.
The Lipschitz constant is chosen only on the finite window under comparison. -/
theorem linear_ode_unique {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    (A : Time → E →L[ℂ] E) (hA : Continuous A) (q v : Time → E)
    (hq : Continuous q) (hv : Continuous v) (h0 : q 0 = v 0)
    (hqd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => q (Real.toNNReal s))
      (A t (q t)) (Ici 0) t)
    (hvd : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => v (Real.toNNReal s))
      (A t (v t)) (Ici 0) t) : q = v := by
  funext t
  have hAR : Continuous (fun s : ℝ => A (Real.toNNReal s)) := hA.comp continuous_real_toNNReal
  obtain ⟨C, hC⟩ := isCompact_Icc.bddAbove_image hAR.norm.continuousOn
  let K : ℝ≥0 := ⟨max C 0, le_max_right _ _⟩
  have hLip (s : ℝ) (hs : s ∈ Ico (0 : ℝ) (t : ℝ)) :
      LipschitzOnWith K (A (Real.toNNReal s)) (Set.univ : Set E) := by
    apply LipschitzWith.lipschitzOnWith
    apply LipschitzWith.of_dist_le_mul
    intro x y
    rw [dist_eq_norm, ← map_sub, dist_eq_norm]
    calc
      _ ≤ ‖A (Real.toNNReal s)‖ * ‖x - y‖ := (A (Real.toNNReal s)).le_opNorm _
      _ ≤ (K : ℝ) * ‖x - y‖ := by
        apply mul_le_mul_of_nonneg_right _ (norm_nonneg _)
        exact (hC ⟨s, ⟨hs.1, hs.2.le⟩, rfl⟩).trans (le_max_left _ _)
  have hh := ODE_solution_unique_of_mem_Icc_right
    (v := fun s => A (Real.toNNReal s)) (s := fun _ => Set.univ)
    (a := 0) (b := (t : ℝ)) hLip
    (hq.comp continuous_real_toNNReal).continuousOn
    (fun s hs => ?_) (fun _ _ => Set.mem_univ _)
    (hv.comp continuous_real_toNNReal).continuousOn
    (fun s hs => ?_) (fun _ _ => Set.mem_univ _) (by simpa using h0)
  · simpa using hh (show (t : ℝ) ∈ Icc (0 : ℝ) (t : ℝ) from ⟨t.coe_nonneg, le_rfl⟩)
  · have h := hqd (Real.toNNReal s)
    rw [Real.coe_toNNReal s hs.1] at h
    exact h.mono (Ici_subset_Ici.mpr hs.1)
  · have h := hvd (Real.toNNReal s)
    rw [Real.coe_toNNReal s hs.1] at h
    exact h.mono (Ici_subset_Ici.mpr hs.1)

#print axioms linear_ode_unique
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/MeshSequence.lean <==
import OrderingError.Spec11.Threads.T3.Basic

                                                                            
                                                                                
noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T3
section Mesh

/-- The uniform partition with N cells. -/
def unifPart (L : ℝ) (hL : 0 < L) (N : ℕ) (hN : 0 < N) : D05Partition L where
  cells := N
  cells_pos := hN
  node := fun j => L * (j : ℝ) / N
  increasing := by
    intro i j hij
    have hNp : (0 : ℝ) < N := by exact_mod_cast hN
    have : (i : ℝ) < (j : ℝ) := by exact_mod_cast hij
    apply div_lt_div_of_pos_right _ hNp
    exact mul_lt_mul_of_pos_left this hL
  first := by simp
  last := by
    have hNp : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
    simp [Fin.val_last]; field_simp

lemma unifPart_width (L : ℝ) (hL : 0 < L) (N : ℕ) (hN : 0 < N) (j : Fin (unifPart L hL N hN).cells) :
    (unifPart L hL N hN).width j = L / N := by
  change L * ((j.succ : ℕ) : ℝ) / N - L * ((j.castSucc : ℕ) : ℝ) / N = L / N
  rw [Fin.val_succ, Fin.val_castSucc]
  push_cast; ring

lemma unifPart_mesh (L : ℝ) (hL : 0 < L) (N : ℕ) (hN : 0 < N) :
    (unifPart L hL N hN).mesh = L / N := by
  have hne : (Finset.univ : Finset (Fin (unifPart L hL N hN).cells)).Nonempty :=
    ⟨⟨0, hN⟩, Finset.mem_univ _⟩
  unfold D05Partition.mesh
  have : (fun j : Fin (unifPart L hL N hN).cells => Real.toNNReal ((unifPart L hL N hN).width j)) =
      fun _ => Real.toNNReal (L / N) := by
    funext j; rw [unifPart_width]
  rw [this, Finset.sup_const hne, Real.coe_toNNReal _ (by positivity)]

/-- The uniform admissible mesh with N cells, N ≥ max 1 L. -/
def unifMesh (L κ : ℝ) (hL : 0 < L) (hκ : 1 ≤ κ) (N : ℕ) (hN : 0 < N) (hNL : L ≤ N) :
    D05Mesh L κ where
  toD05Partition := unifPart L hL N hN
  mesh_le := by
    rw [unifPart_mesh]
    have hNp : (0 : ℝ) < N := by exact_mod_cast hN
    have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
    apply le_min
    · rw [div_le_one hNp]; exact hNL
    · rw [div_le_iff₀ hNp]; nlinarith
  quasi_uniform := by
    intro j
    rw [unifPart_mesh, unifPart_width]
    have : 0 ≤ L / N := by positivity
    nlinarith

lemma unifMesh_h (L κ : ℝ) (hL : 0 < L) (hκ : 1 ≤ κ) (N : ℕ) (hN : 0 < N) (hNL : L ≤ N) :
    (unifMesh L κ hL hκ N hN hNL).h = L / N := unifPart_mesh L hL N hN

/-- A sequence of admissible meshes with widths tending to zero. -/
lemma exists_meshes (L κ : ℝ) (hL : 0 < L) (hκ : 1 ≤ κ) :
    ∃ ms : ℕ → D05Mesh L κ, Tendsto (fun n => (ms n).h) atTop (𝓝 0) ∧ ∀ n, 0 < (ms n).h := by
  let N0 : ℕ := ⌈L⌉₊ + 1
  have hpos : ∀ n : ℕ, 0 < n + N0 := fun n => by omega
  have hle : ∀ n : ℕ, L ≤ ((n + N0 : ℕ) : ℝ) := fun n => by
    have h1 := Nat.le_ceil L
    have h0 : (N0 : ℝ) = (⌈L⌉₊ : ℝ) + 1 := by simp [N0]
    push_cast
    rw [h0]
    have : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    linarith
  refine ⟨fun n => unifMesh L κ hL hκ (n + N0) (hpos n) (hle n), ?_, fun n => ?_⟩
  · simp only [unifMesh_h]
    have h1 : Tendsto (fun n : ℕ => ((n + N0 : ℕ) : ℝ)) atTop atTop := by
      apply tendsto_natCast_atTop_atTop.comp
      exact tendsto_atTop_atTop.mpr (fun b => ⟨b, fun a ha => by omega⟩)
    exact (tendsto_const_nhds.div_atTop h1)
  · rw [unifMesh_h]
    have : (0 : ℝ) < ((n + N0 : ℕ) : ℝ) := by exact_mod_cast hpos n
    positivity

end Mesh

#print axioms unifPart
#print axioms unifPart_width
#print axioms unifPart_mesh
#print axioms unifMesh
#print axioms unifMesh_h
#print axioms exists_meshes
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/NonlinearSources.lean <==
import OrderingError.Spec11.Threads.T3.StrongProducts
import OrderingError.Spec11.Threads.T3.WeightedSources
import OrderingError.Spec11.Threads.T3.TimeSobolev

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)

/-- Linearity of the actual pivot embedding, with the fixed inner-product convention. -/
def pivotLinear : M.H →ₗ[ℂ] M.Weak where
  toFun := M.iota
  map_add' x y := by ext v; simp [Model.iota]
  map_smul' c x := by ext v; simp [Model.iota]

/-- The nonlinear source and its W11 derivative have the exact C08 source qualifications.
Only Consistency is used as an external interface. -/
theorem nonlinear_sources_qualified (P : Premises M B) (hco : Consistency M B)
    (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (u1 : Time → (M.V 1).Space) (hu1 : Continuous u1)
    (hu : M.X0 ν (fun t => (M.V 1).val (u1 t)))
    (z : Lp M.energySpace.Space 2 timeMeasure)
    (hw : ∀ t : Time, C07W11 (fun s : ℝ => u1 (Real.toNNReal s))
      (fun s : ℝ => EnergySpatial.energyEquiv P
        ((Real.exp (-ν * (Real.toNNReal s : ℝ)) : ℂ) • z (Real.toNNReal s))) 0 t) :
    let q1 := fun t : Time => EnergySpatial.energyEquiv P ((Real.exp (-ν * t) : ℂ) • z t)
    let g := fun t => M.F (u1 t) (u1 t)
    let gp := fun t => M.F (q1 t) (u1 t) + M.F (u1 t) (q1 t)
    M.StrongSource ν g ∧ M.StrongSource ν gp ∧ M.LocallyW11 g gp := by
  let := P.Q01.a.2.2.1 1 (by norm_num) (by norm_num)
  let : NormedAddCommGroup M.Weak := inferInstance
  let : NormedSpace ℂ M.Weak := inferInstance
  let qe : Time → M.energySpace.Space := fun t => (Real.exp (-ν * t) : ℂ) • z t
  let q1 : Time → (M.V 1).Space := fun t => EnergySpatial.energyEquiv P (qe t)
  let u : M.Trajectory := fun t => (M.V 1).val (u1 t)
  let g : M.Trajectory := fun t => M.F (u1 t) (u1 t)
  let gp : M.Trajectory := fun t => M.F (q1 t) (u1 t) + M.F (u1 t) (q1 t)
  change M.StrongSource ν g ∧ M.StrongSource ν gp ∧ M.LocallyW11 g gp
  let F := strongBilinearCLM M B P
  have hqem : AEStronglyMeasurable qe timeMeasure := by
    have hc : Continuous (fun t : Time => (Real.exp (-ν * t) : ℂ)) := by fun_prop
    exact hc.aestronglyMeasurable.smul (Lp.aestronglyMeasurable z)
  have hq1m : AEStronglyMeasurable q1 timeMeasure :=
    (EnergySpatial.energyEquiv P).continuous.comp_aestronglyMeasurable hqem
  have hgc : Continuous g := (F.continuous.comp hu1).clm_apply hu1
  have hgpm : AEStronglyMeasurable gp timeMeasure :=
    (F.aestronglyMeasurable_comp₂ hq1m hu1.aestronglyMeasurable).add
      (F.aestronglyMeasurable_comp₂ hu1.aestronglyMeasurable hq1m)
  have hprod : M.LocallyW11 g gp := by
    intro t
    exact prove_C07ProductRule (M.V 1).Space M.H F
      (fun s : ℝ => u1 (Real.toNNReal s)) (fun s : ℝ => q1 (Real.toNNReal s)) 0 t (hw t)
  have hgi (t : Time) : IntegrableOn g (Iic t) timeMeasure :=
    (halfLine_intervalIntegrable_iff g t).mpr
      ((hgc.comp continuous_real_toNNReal).intervalIntegrable 0 t)
  have hgpi (t : Time) : IntegrableOn gp (Iic t) timeMeasure :=
    (halfLine_intervalIntegrable_iff gp t).mpr (hprod t).2.1
  have hgw : MemLp (fun t => M.iota (g t)) 2 (M.weightedMeasure ν) := by
    have hp := ((hco.1 ν hν hνL).2.2.2.2.1 none u u hu hu).1
    have he : (fun t => M.weakProduct (u t) (u t)) = (fun t => M.iota (g t)) := by
      funext t
      have hh := weakProduct_on_V1 M B hco ν hν hνL (u t) (u t)
        (u1 t).property (u1 t).property
      simpa only [u, g, Model.product, ofH_val] using hh
    change MemLp (fun t => M.weakProduct (u t) (u t)) 2 (M.weightedMeasure ν) at hp
    rwa [he] at hp
  have hub (t : Time) : ‖u t‖ ≤ M.energy ν u := by
    have he : 1 ≤ Real.exp (ν * (t : ℝ)) := Real.one_le_exp (by positivity)
    calc
      _ ≤ Real.exp (ν * t) * ‖u t‖ := by
        simpa only [one_mul] using mul_le_mul_of_nonneg_right he (norm_nonneg _)
      _ ≤ _ := energy_pointwise M ν u hu.1 t
  have hum : MemLp u ∞ (M.weightedMeasure ν) :=
    memLp_top_of_bound hu.1.1.aestronglyMeasurable (M.energy ν u) (ae_of_all _ hub)
  have hqew : MemLp qe 2 (M.weightedMeasure ν) := unweight_memLp M ν z
  have hfw : MemLp (fun t => M.FWeak (u t) (qe t)) 2 (M.weightedMeasure ν) :=
    ContinuousLinearMap.memLp_of_bilin (r := 2) (B := M.FWeak) hum hqew
  have hegp (t : Time) : M.iota (gp t) = (2 : ℂ) • M.FWeak (u t) (qe t) := by
    have hh := (hco.1 ν hν hνL).2.1.2.2.1 (u1 t) (q1 t)
    change M.FWeak (u t) (M.energySpace.ofH (M.energySpace.val (qe t))) =
      M.iota (M.F (u1 t) (q1 t)) at hh
    rw [ofH_val] at hh
    dsimp only [gp]
    rw [P.C01.a (q1 t) (u1 t)]
    change pivotLinear M (M.F (u1 t) (q1 t) + M.F (u1 t) (q1 t)) = _
    rw [map_add]
    change M.iota (M.F (u1 t) (q1 t)) + M.iota (M.F (u1 t) (q1 t)) = _
    rw [← hh, two_smul]
  refine ⟨⟨hgc.aestronglyMeasurable, hgi, hgw⟩, ⟨hgpm, hgpi, ?_⟩, hprod⟩
  have hefun : (fun t => M.iota (gp t)) = (2 : ℂ) • (fun t => M.FWeak (u t) (qe t)) :=
    funext hegp
  rw [hefun]
  exact hfw.const_smul (2 : ℂ)

#print axioms pivotLinear
#print axioms nonlinear_sources_qualified
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ProductRule.lean <==
import OrderingError.Spec11.Threads.T3.Basic
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.MeasureTheory.Function.StronglyMeasurable.Lemmas

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- A continuous bilinear diagonal is Lipschitz on every norm ball. -/
theorem diagonal_lipschitz {E G : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup G] [NormedSpace ℂ G]
    (F : E →L[ℂ] E →L[ℂ] G) (R : ℝ≥0) :
    LipschitzOnWith (2 * ‖F‖₊ * R) (fun x => F x x) {x | ‖x‖ ≤ R} := by
  apply LipschitzOnWith.of_dist_le_mul
  intro x hx y hy
  have hid : F x x - F y y = F x (x - y) + F (x - y) y := by
    simp only [map_sub, sub_apply]
    abel
  rw [dist_eq_norm, hid, dist_eq_norm]
  calc
    _ ≤ ‖F x (x - y)‖ + ‖F (x - y) y‖ := norm_add_le _ _
    _ ≤ ‖F‖ * ‖x‖ * ‖x - y‖ + ‖F‖ * ‖x - y‖ * ‖y‖ :=
      add_le_add (F.le_opNorm₂ _ _) (F.le_opNorm₂ _ _)
    _ ≤ ‖F‖ * R * ‖x - y‖ + ‖F‖ * ‖x - y‖ * R := by
      gcongr <;> assumption
    _ = _ := by simp only [NNReal.coe_mul, NNReal.coe_ofNat, coe_nnnorm]; ring

                                                                                              
theorem prove_C07ProductRule : C07ProductRule.{u} := by
  intro E G _ _ _ _ _ _ F w q a b hw
  rcases hw with ⟨hw, hq, hderiv⟩
  obtain ⟨R, hR⟩ := hw.exists_bound
  let Rn : ℝ≥0 := ⟨max R 0, le_max_right _ _⟩
  have hRn : ∀ t ∈ uIcc a b, ‖w t‖ ≤ Rn :=
    fun t ht => (hR t ht).trans (le_max_left _ _)
  have hAC : AbsolutelyContinuousOnInterval (fun t => F (w t) (w t)) a b :=
    (diagonal_lipschitz F Rn).comp_absolutelyContinuousOnInterval hRn hw
  have hwm : AEStronglyMeasurable w (volume.restrict (uIoc a b)) :=
    (hw.continuousOn.mono uIoc_subset_uIcc).aestronglyMeasurable measurableSet_uIoc
  have hqi := hq.def'
  have hm : AEStronglyMeasurable
      (fun t => F (q t) (w t) + F (w t) (q t)) (volume.restrict (uIoc a b)) :=
    (F.aestronglyMeasurable_comp₂ hqi.aestronglyMeasurable hwm).add
      (F.aestronglyMeasurable_comp₂ hwm hqi.aestronglyMeasurable)
  refine ⟨hAC, intervalIntegrable_iff.mpr ?_, ?_⟩
  · apply (hqi.norm.const_mul (2 * ‖F‖ * Rn)).mono' hm
    filter_upwards [ae_restrict_mem measurableSet_uIoc] with t ht
    calc
      _ ≤ ‖F (q t) (w t)‖ + ‖F (w t) (q t)‖ := norm_add_le _ _
      _ ≤ ‖F‖ * ‖q t‖ * ‖w t‖ + ‖F‖ * ‖w t‖ * ‖q t‖ :=
        add_le_add (F.le_opNorm₂ _ _) (F.le_opNorm₂ _ _)
      _ ≤ ‖F‖ * ‖q t‖ * Rn + ‖F‖ * Rn * ‖q t‖ := by
        gcongr <;> exact hRn t (uIoc_subset_uIcc ht)
      _ = _ := by ring
  · filter_upwards [hderiv] with t ht
    simpa only [ContinuousLinearMap.bilinearRestrictScalars_apply_apply, add_comm] using
      (ContinuousLinearMap.hasDerivAt_of_bilinear (B := F.bilinearRestrictScalars ℝ)
        (fun _ => ht) (fun _ => ht))

#print axioms diagonal_lipschitz
#print axioms prove_C07ProductRule
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ProjectionEnergy.lean <==
import OrderingError.Spec11.Threads.T3.ProjectionTools
import OrderingError.Spec11.Threads.T3.SquareBounds

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- Projection defects are qualified energy trajectories, with the full cubic mesh factor. -/
theorem projection_error_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν : ℝ) (m : D05Mesh L κ) (u : M.Trajectory)
    (hu : M.X0 ν u) (hu3 : M.ContinuousLift (M.V 3) u)
    (hu4 : M.IntegratedE4 ν u) (K : ℝ)
    (h3 : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (u t) ≤ K) :
    M.X0 ν (fun t => u t - M.project m (u t)) ∧
      M.energy ν (fun t => u t - M.project m (u t)) ≤
        B.bound "L04_a" 0 3 0 * m.h ^ 3 * K +
          (B.bound "L02_d" * B.bound "L04_a" 0 4 1) * m.h ^ 3 * M.normE4 ν u := by
  have hmh : 0 ≤ m.h := by unfold D05Mesh.h D05Partition.mesh; positivity
  let z : M.Trajectory := fun t => u t - M.project m (u t)
  have hz := projection_error_continuous_lift M B P m u hu3 hu.1.1
  change M.ContinuousLift (M.V 1) z at hz
  have hzc : Continuous z := hu.1.1.sub
    ((M.X m).subtypeL.continuous.comp ((projectionCLM M B P m).continuous.comp hu.1.1))
  have hzlift := energy_ae_lift_of_continuous_lift M B P z hz
  have hzd := d1_continuous_of_lift M B P z hz
  have hu3m (t : Time) : u t ∈ (M.V 3).carrier := by
    obtain ⟨v, _, hv⟩ := hu3
    rw [← hv t]
    exact (v t).property
  have hsup (t : Time) : Real.exp (ν * t) * ‖z t‖ ≤
      B.bound "L04_a" 0 3 0 * m.h ^ 3 * K := by
    have hb := (P.L04.a.2.1 m 3 (by norm_num) (by norm_num) (u t)
      (by simpa using hu3m t) 0 (by norm_num)).2
    norm_num only [Nat.cast_ofNat, Nat.cast_zero, Nat.reduceSub] at hb
    change ‖z t‖ ≤ B.bound "L04_a" 0 3 0 * m.h ^ 3 * M.nj 3 (u t) at hb
    calc
      _ ≤ Real.exp (ν * t) * (B.bound "L04_a" 0 3 0 * m.h ^ 3 * M.nj 3 (u t)) :=
        mul_le_mul_of_nonneg_left hb (Real.exp_pos _).le
      _ = (B.bound "L04_a" 0 3 0 * m.h ^ 3) * (Real.exp (ν * t) * M.nj 3 (u t)) := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_left (h3 t)
        (mul_nonneg (budget_pos B _ _ _ _).le (pow_nonneg hmh _))
  let c := (B.bound "L02_d" * B.bound "L04_a" 0 4 1) * m.h ^ 3
  have hc : 0 ≤ c := by
    dsimp only [c]
    exact mul_nonneg (mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le)
      (pow_nonneg hmh _)
  have hsq : ∀ᵐ (t : Time) ∂timeMeasure, |M.d1 (z t)| ≤ c * |M.nj 4 (u t)| := by
    obtain ⟨v, _, hv⟩ := hu4.1
    filter_upwards [hv] with t ht
    have hum : u t ∈ M.E4.carrier := by rw [← ht]; exact (v t).property
    have hp := P.L04.a.2.1 m 4 (by norm_num) (by norm_num) (u t) (by simpa using hum) 1 (by norm_num)
    have hm : z t ∈ (M.V 1).carrier := by
      obtain ⟨w, _, hw⟩ := hz
      rw [← hw t]
      exact (w t).property
    have hd := (P.L02.a.2.1 (z t) hm).2
    rw [abs_of_nonneg (show 0 ≤ M.d1 (z t) from norm_nonneg _),
      abs_of_nonneg (show 0 ≤ M.nj 4 (u t) from norm_nonneg _)]
    calc
      _ ≤ B.bound "L02_d" * M.nj 1 (z t) := hd
      _ ≤ B.bound "L02_d" * (B.bound "L04_a" 0 4 1 * m.h ^ 3 * M.nj 4 (u t)) :=
        mul_le_mul_of_nonneg_left (by simpa only [Nat.cast_ofNat, Nat.cast_one, Nat.reduceSub] using hp.2) (budget_pos B _ _ _ _).le
      _ = _ := by dsimp only [c]; ring
  have hmeas : AEStronglyMeasurable (fun t : Time => Real.exp (2 * ν * t) * M.d1 (z t) ^ 2) timeMeasure := by
    exact ((Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul (hzd.pow 2)).aestronglyMeasurable
  obtain ⟨hgi, hgn⟩ := weighted_square_domination ν c hc (fun t => M.d1 (z t))
    (fun t => M.nj 4 (u t)) hmeas hu4.2 hsq
  have he : M.Energy ν z := ⟨hzc, ⟨_, hsup⟩, hzlift, hgi⟩
  have hlim : Tendsto (fun t : Time => Real.exp (ν * t) * ‖z t‖) atTop (nhds 0) := by
    have hdom (t : Time) : Real.exp (ν * t) * ‖z t‖ ≤ 2 * (Real.exp (ν * t) * ‖u t‖) := by
      have hp := projection_contraction M B P m (u t)
      have hh := norm_sub_le (u t) (M.project m (u t))
      have hh' : ‖z t‖ ≤ 2 * ‖u t‖ := by
        change ‖z t‖ ≤ _ at hh
        change ‖M.project m (u t)‖ ≤ _ at hp
        linarith
      exact (mul_le_mul_of_nonneg_left hh' (Real.exp_pos _).le).trans_eq (by ring)
    exact squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) hdom
      (by simpa using hu.2.const_mul 2)
  refine ⟨⟨he, hlim⟩, ?_⟩
  have hsup' : sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖z t‖)) ≤
      B.bound "L04_a" 0 3 0 * m.h ^ 3 * K :=
    csSup_le (Set.range_nonempty _) (by rintro _ ⟨t, rfl⟩; exact hsup t)
  exact add_le_add hsup' hgn

#print axioms projection_error_energy
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ProjectionTests.lean <==
import OrderingError.Spec11.Threads.T3.FormLimits

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology ComplexConjugate
namespace OrderingError.Spec11.T3
universe u

/-- Subtraction commutes with the qualified strong lift. -/
theorem ofH_sub {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x y : H) (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x - y) = S.ofH x - S.ofH y := by
  have h := ofH_val S (S.ofH x - S.ofH y)
  simpa only [map_sub, val_ofH _ _ hx, val_ofH _ _ hy] using h

/-- The graph-domain test vector belongs to V1. -/
theorem V3_mem_V1 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B)
    (f : M.H) (hf : f ∈ (M.V 3).carrier) : f ∈ (M.V 1).carrier :=
  P.Q01.a.2.2.2.2.2.2.1 1 3 (by norm_num) (by norm_num) (by norm_num) hf

/-- The V1 error of projected graph-domain tests follows directly from L04(a). -/
theorem projected_test_bound {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : D05Mesh L κ) (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    M.vnorm 1 (f - M.project m f) ≤
      (B.bound "L02_eq" * B.bound "L04_a" 0 3 1) * m.h ^ 2 * M.nj 3 f := by
  have hp := P.L04.a.2.1 m 3 (by norm_num) (by norm_num) f (by simpa using hf) 1 (by norm_num)
  have hf1 := V3_mem_V1 M B P f hf
  have hg1 := discrete_mem_V1 M B P m (M.Pi m f).property
  have hm := (M.V 1).carrier.sub_mem hf1 hg1
  have he := (P.L02.a.1 1 (by norm_num) (by norm_num) (f - M.project m f)
    (by simpa only [Nat.cast_one, Model.project] using hm)).1
  have hb := budget_pos B "L02_eq" 0 0 0
  have hh := mul_le_mul_of_nonneg_left he hb.le
  have hr : M.vnorm 1 (f - M.project m f) ≤ B.bound "L02_eq" * M.nj 1 (f - M.project m f) := by
    simpa only [Nat.cast_one, ← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] using hh
  calc
    _ ≤ B.bound "L02_eq" * M.nj 1 (f - M.project m f) := hr
    _ ≤ B.bound "L02_eq" * (B.bound "L04_a" 0 3 1 * m.h ^ 2 * M.nj 3 f) :=
      mul_le_mul_of_nonneg_left (by simpa using hp.2) hb.le
    _ = _ := by ring

/-- Projected V3 tests converge in the actual V1 Hilbert norm. -/
theorem projected_test_tendsto {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : ℕ → D05Mesh L κ)
    (hm : Tendsto (fun n => (m n).h) atTop (nhds 0))
    (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    Tendsto (fun n => (M.V 1).ofH (M.project (m n) f)) atTop (nhds ((M.V 1).ofH f)) := by
  have hf1 := V3_mem_V1 M B P f hf
  have hp (n : ℕ) : M.project (m n) f ∈ (M.V 1).carrier :=
    discrete_mem_V1 M B P (m n) (M.Pi (m n) f).property
  have hn (n : ℕ) :
      ‖(M.V 1).ofH (M.project (m n) f) - (M.V 1).ofH f‖ =
        M.vnorm 1 (f - M.project (m n) f) := by
    rw [norm_sub_rev, ← ofH_sub _ _ _ hf1 (hp n)]
    rfl
  apply tendsto_iff_dist_tendsto_zero.mpr
  simp only [dist_eq_norm, hn]
  apply squeeze_zero (fun n => norm_nonneg ((M.V 1).ofH (f - M.project (m n) f)))
    (fun n => projected_test_bound M B P (m n) f hf)
  simpa using ((hm.pow 2).const_mul (B.bound "L02_eq" * B.bound "L04_a" 0 3 1)).mul_const (M.nj 3 f)

/-- The same projected tests converge in H through the fixed continuous inclusion. -/
theorem projected_test_tendsto_H {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (m : ℕ → D05Mesh L κ)
    (hm : Tendsto (fun n => (m n).h) atTop (nhds 0))
    (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    Tendsto (fun n => M.project (m n) f) atTop (nhds f) := by
  have hf1 := V3_mem_V1 M B P f hf
  have hp (n : ℕ) : M.project (m n) f ∈ (M.V 1).carrier :=
    discrete_mem_V1 M B P (m n) (M.Pi (m n) f).property
  have hinc := P.Q01.a.2.2.2.2.1 1 (by norm_num) (by norm_num)
  have hh := hinc.tendsto ((M.V 1).ofH f) |>.comp (projected_test_tendsto M B P m hm f hf)
  simpa only [Function.comp_def, val_ofH _ _ hf1, val_ofH _ _ (hp _)] using hh

#print axioms ofH_sub
#print axioms V3_mem_V1
#print axioms projected_test_bound
#print axioms projected_test_tendsto
#print axioms projected_test_tendsto_H
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ProjectionTools.lean <==
import OrderingError.Spec11.Threads.T3.E4Recovery

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B)

/-- The actual orthogonal projection as a bounded linear map. -/
def projectionCLM (m : D05Mesh L κ) : M.H →L[ℂ] M.X m :=
  (M.Pi m).mkContinuous 1 (by intro f; simpa using projection_contraction M B P m f)

include P

/-- A continuous V1 lift of the projection of any continuous ambient trajectory. -/
theorem projection_continuous_lift (m : D05Mesh L κ) (u : M.Trajectory) (hu : Continuous u) :
    M.ContinuousLift (M.V 1) (fun t => M.project m (u t)) := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let J := LinearMap.toContinuousLinearMap (strongLift (M.V 1) (M.X m) (discrete_mem_V1 M B P m))
  exact ⟨fun t => J (projectionCLM M B P m (u t)),
    J.continuous.comp ((projectionCLM M B P m).continuous.comp hu), fun _ => rfl⟩

/-- Restricting the continuous graph lift gives the actual continuous V1 lift. -/
theorem graph_continuous_lift_V1 (u : M.Trajectory) (hu : M.ContinuousLift (M.V 3) u) :
    M.ContinuousLift (M.V 1) u := by
  obtain ⟨v, hv, he⟩ := hu
  let J := ScaleMaps.scaleInclusionCLM P (r := 1) (s := 3) (by norm_num) (by norm_num) (by norm_num)
  exact ⟨fun t => J (v t), J.continuous.comp hv, fun t =>
    (ScaleMaps.scaleInclusion_val (ScaleMaps.nested P (by norm_num) (by norm_num) (by norm_num)) (v t)).trans (he t)⟩

/-- The projection defect has a genuine continuous V1 lift. -/
theorem projection_error_continuous_lift (m : D05Mesh L κ) (u : M.Trajectory)
    (hu : M.ContinuousLift (M.V 3) u) (huc : Continuous u) :
    M.ContinuousLift (M.V 1) (fun t => u t - M.project m (u t)) := by
  obtain ⟨v, hv, he⟩ := graph_continuous_lift_V1 M B P u hu
  obtain ⟨z, hz, hzv⟩ := projection_continuous_lift M B P m u huc
  exact ⟨v - z, hv.sub hz, fun t => by simp only [Pi.sub_apply, map_sub, he, hzv]⟩

include P

/-- A continuous V1 lift gives continuous actual energy size. -/
theorem d1_continuous_of_lift (u : M.Trajectory) (hu : M.ContinuousLift (M.V 1) u) :
    Continuous (fun t => M.d1 (u t)) := by
  obtain ⟨v, hv, he⟩ := hu
  have hh : (fun t => M.d1 (u t)) = fun t => ‖(EnergySpatial.energyEquiv P).symm (v t)‖ := by
    funext t
    rw [← he t]
    change M.energySpace.size (M.energySpace.val ((EnergySpatial.energyEquiv P).symm (v t))) = _
    exact size_val _ _
  rw [hh]
  exact ((EnergySpatial.energyEquiv P).symm.continuous.comp hv).norm

/-- The same lift gives the actual strongly measurable energy representative. -/
theorem energy_ae_lift_of_continuous_lift (u : M.Trajectory)
    (hu : M.ContinuousLift (M.V 1) u) : M.AELift M.energySpace u := by
  obtain ⟨v, hv, he⟩ := hu
  exact ⟨fun t => (EnergySpatial.energyEquiv P).symm (v t),
    ((EnergySpatial.energyEquiv P).symm.continuous.comp hv).aestronglyMeasurable,
    Eventually.of_forall he⟩

#print axioms projectionCLM
#print axioms projection_continuous_lift
#print axioms graph_continuous_lift_V1
#print axioms projection_error_continuous_lift
#print axioms d1_continuous_of_lift
#print axioms energy_ae_lift_of_continuous_lift
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/QLinearity.lean <==
import OrderingError.Spec11.Threads.T3.EnergyCarrier

set_option backward.isDefEq.respectTransparency.types false

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- The totalized strong lift is additive on its actual domain. -/
theorem ofH_add {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x y : H) (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := by
  simp only [D03Subspace.ofH, hx, hy, S.carrier.add_mem hx hy, ↓reduceDIte]
  rfl

/-- The totalized strong lift is homogeneous on its actual domain. -/
theorem ofH_smul {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (c : ℂ) (x : H) (hx : x ∈ S.carrier) :
    S.ofH (c • x) = c • S.ofH x := by
  simp only [D03Subspace.ofH, hx, S.carrier.smul_mem c hx, ↓reduceDIte]
  rfl

/-- Qualified energy functions have strong domain membership almost everywhere. -/
theorem energy_ae_mem {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ)
    (w : M.Trajectory) (hw : M.Energy ν w) :
    ∀ᵐ t ∂timeMeasure, w t ∈ M.energySpace.carrier := by
  obtain ⟨z, _, hz⟩ := hw.2.2.1
  filter_upwards [hz] with t ht
  rw [← ht]
  exact (z t).property

/-- Passing from ordinary to weighted time preserves every almost-everywhere assertion. -/
theorem weighted_ae {L κ : ℝ} (M : Model.{u} L κ) (ν : ℝ) (p : Time → Prop)
    (hp : ∀ᵐ t ∂timeMeasure, p t) : ∀ᵐ t ∂M.weightedMeasure ν, p t :=
  (withDensity_absolutelyContinuous _ _).ae_le hp

                                                                         
                                                                  
theorem productClass_add_right {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (w x y : M.Trajectory) (hw : M.X0 ν w) (hx : M.X0 ν x) (hy : M.X0 ν y) :
    M.productClass ν w (x + y) = M.productClass ν w x + M.productClass ν w y := by
  let : NormedAddCommGroup M.Weak := inferInstance
  let : NormedSpace ℂ M.Weak := inferInstance
  have hs := (hco.1 ν hν hνL).2.2.2.2.1
  have hl := ((hco.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).1
  have hxy : M.X0 ν (x + y) := by
    have hh := (hl.2.2.2.1 x y (by simpa [Model.TrajectoryMember] using hx)
      (by simpa [Model.TrajectoryMember] using hy)).1
    simpa [Model.TrajectoryMember] using hh
  have hwx := (hs none w x hw hx).1
  have hwy := (hs none w y hw hy).1
  have hwxy := (hs none w (x + y) hw hxy).1
  have he : (fun t => M.weakProduct (w t) ((x + y) t)) =ᵐ[M.weightedMeasure ν]
      (fun t => M.weakProduct (w t) (x t)) + (fun t => M.weakProduct (w t) (y t)) := by
    apply weighted_ae
    filter_upwards [energy_ae_mem M ν x hx.1, energy_ae_mem M ν y hy.1] with t hxt hyt
    simp only [Pi.add_apply, Model.weakProduct, ofH_add _ _ _ hxt hyt, map_add]
  unfold Model.productClass
  rw [dite_eq_left hwxy, dite_eq_left hwx, dite_eq_left hwy]
  unfold Model.ProductSource at hwx hwy hwxy
  exact (hwxy.toLp_congr (hwx.add hwy) he).trans (hwx.toLp_add hwy)

/-- Homogeneity of the actual source class on the second energy variable. -/
theorem productClass_smul_right {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (c : ℂ) (w x : M.Trajectory) (hw : M.X0 ν w) (hx : M.X0 ν x) :
    M.productClass ν w (c • x) = c • M.productClass ν w x := by
  let : NormedAddCommGroup M.Weak := inferInstance
  let : NormedSpace ℂ M.Weak := inferInstance
  have hs := (hco.1 ν hν hνL).2.2.2.2.1
  have hl := ((hco.1 ν hν hνL).2.2.2.1 0 (Or.inl rfl)).1
  have hcx : M.X0 ν (c • x) := by
    have hh := (hl.2.2.2.2 c x (by simpa [Model.TrajectoryMember] using hx)).1
    simpa [Model.TrajectoryMember] using hh
  have hwx := (hs none w x hw hx).1
  have hwcx := (hs none w (c • x) hw hcx).1
  have he : (fun t => M.weakProduct (w t) ((c • x) t)) =ᵐ[M.weightedMeasure ν]
      c • (fun t => M.weakProduct (w t) (x t)) := by
    apply weighted_ae
    filter_upwards [energy_ae_mem M ν x hx.1] with t hxt
    simp only [Pi.smul_apply, Model.weakProduct, ofH_smul _ _ _ hxt, map_smul]
  unfold Model.productClass
  rw [dite_eq_left hwcx, dite_eq_left hwx]
  unfold Model.ProductSource at hwx hwcx
  exact (hwcx.toLp_congr (hwx.const_smul c) he).trans (MemLp.toLp_const_smul c hwx)

/-- The actual weak Duhamel expression is linear in its second energy argument. -/
theorem Q_add_right {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (w x y : M.Trajectory)
    (hw : M.X0 ν w) (hx : M.X0 ν x) (hy : M.X0 ν y) :
    M.Q ν d w (x + y) = M.Q ν d w x + M.Q ν d w y := by
  simp only [Model.Q, productClass_add_right M B hco ν hν hνL w x y hw hx hy, map_add]

/-- Homogeneity of the actual weak Duhamel expression. -/
theorem Q_smul_right {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (hco : Consistency M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (d : Option (D05Mesh L κ)) (c : ℂ) (w x : M.Trajectory)
    (hw : M.X0 ν w) (hx : M.X0 ν x) :
    M.Q ν d w (c • x) = c • M.Q ν d w x := by
  simp only [Model.Q, productClass_smul_right M B hco ν hν hνL c w x hw hx, map_smul]

#print axioms ofH_add
#print axioms ofH_smul
#print axioms energy_ae_mem
#print axioms weighted_ae
#print axioms productClass_add_right
#print axioms productClass_smul_right
#print axioms Q_add_right
#print axioms Q_smul_right
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/Regularization.lean <==
import OrderingError.Spec11.Threads.T3.EnergyAlgebra
import OrderingError.Spec11.Threads.T3.DerivativeCandidate

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                                         
                                                                                            
theorem regularization_from_smooth_error {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν r C Cs : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hC : 0 ≤ C) (hCs : 0 ≤ Cs) (hco : Consistency M B)
    (h22 : Thm22_theta0 M B ν r C) (h36 : Proposition36 M B ν r C)
    (hsm : ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r → ∀ m,
      M.EBound ν (M.error B ν m f) (Cs * m.h ^ 2 * M.nj 3 f)) :
    Step3Regularization M B ν r (max (2 * C * B.bound "L13_error") (Cs * B.bound "L13_regular")) := by
  intro f hfR hf1 hf q hq
  obtain ⟨hgR, hg3, hg, hfg, hg3b⟩ := regularized_data M B P r q hq f hfR hf1 hf
  refine ⟨hgR, hg3, hg, ?_⟩
  intro m
  let g := M.regularizer q f
  let dc := M.solution B ν none f - M.solution B ν none g
  let dh := M.solution B ν (some m) f - M.solution B ν (some m) g
  let eg := M.error B ν m g
  have hf0 : f ∈ (M.V 0).carrier := by rw [P.Q01.a.1]; trivial
  have hg0 : g ∈ (M.V 0).carrier := by rw [P.Q01.a.1]; trivial
  have hc0 := h22.1.2.1 f g hf0 hg0 (by simpa only [P.Q01.a.2.1] using hf)
    (by simpa only [P.Q01.a.2.1] using hg)
  have hh0 := (h36.1 m).2 f g hf0 hg0 (by simpa only [P.Q01.a.2.1] using hf)
    (by simpa only [P.Q01.a.2.1] using hg)
  simp only [Model.TrajectoryMember, Model.trajectoryNorm, ite_true, P.Q01.a.2.1] at hc0 hh0
  have hc : M.X0 ν dc ∧ M.energy ν dc ≤ C * ‖f - g‖ := hc0
  have hh : M.X0 ν dh ∧ M.energy ν dh ≤ C * ‖f - g‖ := hh0
  have hge := hsm g hgR hg3 hg m
  have hgu : M.X0 ν (M.solution B ν none g) :=
    (solution_spec M B ν none g ((h36.2.2.1 g hg).1 none)).2.1
  have hguh : M.X0 ν (M.solution B ν (some m) g) :=
    (solution_spec M B ν (some m) g ((h36.2.2.1 g hg).1 (some m))).2.1
  have laws := consistency_norm_laws M B hco ν hν hνL
  have heg : M.X0 ν eg := (X0_sub_bound M ν laws _ _ hgu hguh).1
  have ha := X0_add_bound M ν laws dc eg hc.1 heg
  have hb := X0_sub_bound M ν laws (dc + eg) dh ha.1 hh.1
  have heq : dc + eg - dh = M.error B ν m f := by
    dsimp only [dc, eg, dh, Model.error]
    abel
  rw [heq] at hb
  refine ⟨hb.1.1, ?_⟩
  have hnf : 0 ≤ M.vnorm 1 f := norm_nonneg _
  have hqpos : 0 ≤ q := (by norm_num : (0 : ℝ) ≤ 1).trans hq
  let A := 2 * C * B.bound "L13_error"
  let D := Cs * B.bound "L13_regular"
  have hfirst : M.energy ν (M.error B ν m f) ≤
      A * (q ^ (-1 / 3 : ℝ) * M.vnorm 1 f) + D * (m.h ^ 2 * q ^ (2 / 3 : ℝ) * M.vnorm 1 f) := by
    calc
      _ ≤ M.energy ν (dc + eg) + M.energy ν dh := hb.2
      _ ≤ M.energy ν dc + M.energy ν eg + M.energy ν dh := add_le_add ha.2 le_rfl
      _ ≤ C * ‖f - g‖ + (Cs * m.h ^ 2 * M.nj 3 g) + C * ‖f - g‖ :=
        add_le_add (add_le_add hc.2 hge.2) hh.2
      _ ≤ C * (B.bound "L13_error" * q ^ (-1 / 3 : ℝ) * M.vnorm 1 f) +
          (Cs * m.h ^ 2 * (B.bound "L13_regular" * q ^ (2 / 3 : ℝ) * M.vnorm 1 f)) +
          C * (B.bound "L13_error" * q ^ (-1 / 3 : ℝ) * M.vnorm 1 f) := by
        gcongr
      _ = _ := by dsimp only [A, D]; ring
  calc
    _ ≤ A * (q ^ (-1 / 3 : ℝ) * M.vnorm 1 f) + D * (m.h ^ 2 * q ^ (2 / 3 : ℝ) * M.vnorm 1 f) := hfirst
    _ ≤ max A D * (q ^ (-1 / 3 : ℝ) * M.vnorm 1 f) +
        max A D * (m.h ^ 2 * q ^ (2 / 3 : ℝ) * M.vnorm 1 f) := by
      apply add_le_add
      · exact mul_le_mul_of_nonneg_right (le_max_left _ _) (by positivity)
      · exact mul_le_mul_of_nonneg_right (le_max_right _ _) (by positivity)
    _ = _ := by dsimp only [A, D]; ring

#print axioms regularization_from_smooth_error
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/RegularizationRate.lean <==
import OrderingError.Spec11.Threads.T3.JEnergy

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

lemma mesh_pos {L κ : ℝ} (m : D05Mesh L κ) : 0 < m.h := by
  have hj : 0 < m.toD05Partition.width ⟨0, m.cells_pos⟩ := by
    unfold D05Partition.width
    exact sub_pos.mpr (m.increasing Fin.castSucc_lt_succ)
  have hle : Real.toNNReal (m.toD05Partition.width ⟨0, m.cells_pos⟩) ≤
      Finset.univ.sup (fun j : Fin m.cells => Real.toNNReal (m.toD05Partition.width j)) :=
    Finset.le_sup (f := fun j : Fin m.cells => Real.toNNReal (m.toD05Partition.width j))
      (Finset.mem_univ _)
  have hp : (0 : ℝ≥0) < Real.toNNReal (m.toD05Partition.width ⟨0, m.cells_pos⟩) :=
    Real.toNNReal_pos.mpr hj
  change (0 : ℝ) < ((Finset.univ.sup (fun j : Fin m.cells =>
    Real.toNNReal (m.toD05Partition.width j)) : ℝ≥0) : ℝ)
  exact_mod_cast lt_of_lt_of_le hp hle

lemma mesh_le_one {L κ : ℝ} (m : D05Mesh L κ) : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)


/-- The exact scalar substitution Q=h^(-2), for a genuine admissible mesh. -/
theorem regularization_exponents {L κ : ℝ} (m : D05Mesh L κ) :
    1 ≤ m.h ^ (-2 : ℝ) ∧
      (m.h ^ (-2 : ℝ)) ^ (-1 / 3 : ℝ) + m.h ^ 2 * (m.h ^ (-2 : ℝ)) ^ (2 / 3 : ℝ) =
        2 * m.h ^ (2 / 3 : ℝ) := by
  have hh := mesh_pos m
  refine ⟨Real.one_le_rpow_of_pos_of_le_one_of_nonpos hh (mesh_le_one m) (by norm_num), ?_⟩
  rw [← Real.rpow_mul hh.le, ← Real.rpow_mul hh.le]
  rw [← Real.rpow_natCast m.h 2, ← Real.rpow_add hh]
  norm_num
  ring

/-- Nonlinear regularization at the mesh-dependent Q gives the actual h^(2/3) energy rate. -/
theorem optimized_regularization {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (ν r C : ℝ) (hrg : Step3Regularization M B ν r C)
    (f : M.H) (hfR : M.RealData f) (hf1 : f ∈ (M.V 1).carrier) (hf : ‖f‖ ≤ r)
    (m : D05Mesh L κ) :
    M.EBound ν (M.error B ν m f) ((2 * C) * m.h ^ (2 / 3 : ℝ) * M.vnorm 1 f) := by
  obtain ⟨hq, he⟩ := regularization_exponents m
  have h := (hrg f hfR hf1 hf (m.h ^ (-2 : ℝ)) hq).2.2.2 m
  rw [he] at h
  convert h using 1
  ring

/-- The actual J conclusion, including its measurable lifts and finite integrals. -/
theorem bound41_from_regularization {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν r C C0 : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (h36 : Proposition36 M B ν r C0) (hrg : Step3Regularization M B ν r C) :
    M.Bound41J B ν r (B.bound "L02_d" * (B.bound "L09_b" ν 1 + 2 * C)) := by
  intro f hfR hf1 hf
  refine ⟨(h36.2.2.1 f hf).1, ?_⟩
  intro m
  have hl := P.L09.b ν hν hνL m 1 (by norm_num) (by norm_num) f hf1
  norm_num only [mul_one] at hl
  have he := optimized_regularization M B ν r C hrg f hfR hf1 hf m
  have hjl := J_of_energy M B P ν _ hl.1
  have hje := J_of_energy M B P ν _ he.1
  refine ⟨hjl.1, hje.1, (add_le_add hjl.2 hje.2).trans ?_⟩
  calc
    _ ≤ B.bound "L02_d" * (B.bound "L09_b" ν 1 * m.h ^ (2 / 3 : ℝ) * M.vnorm 1 f) +
        B.bound "L02_d" * ((2 * C) * m.h ^ (2 / 3 : ℝ) * M.vnorm 1 f) :=
      add_le_add (mul_le_mul_of_nonneg_left hl.2 (budget_pos B _ _ _ _).le)
        (mul_le_mul_of_nonneg_left he.2 (budget_pos B _ _ _ _).le)
    _ = _ := by ring

/-- The full linear-plus-nonlinear smooth-data energy statement. -/
theorem bound44_from_smooth_error {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν r C C0 : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (h36 : Proposition36 M B ν r C0)
    (hsm : ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r → ∀ m,
      M.EBound ν (M.error B ν m f) (C * m.h ^ 2 * M.nj 3 f)) :
    M.Bound44Energy B ν r (B.bound "L09_a" ν * B.bound "L02_A" + C) := by
  intro f hfR hf3 hf
  refine ⟨(h36.2.2.1 f hf).1, ?_⟩
  intro m
  have hl := P.L09.a ν hν hνL m f hf3
  have he := hsm f hfR hf3 hf m
  refine ⟨hl.1, he.1, (add_le_add hl.2 he.2).trans ?_⟩
  calc
    _ ≤ B.bound "L09_a" ν * m.h ^ 2 * (B.bound "L02_A" * M.nj 3 f) + C * m.h ^ 2 * M.nj 3 f :=
      add_le_add (mul_le_mul_of_nonneg_left (P.L02.a.2.2.1 f hf3).2
        (mul_nonneg (budget_pos B _ _ _ _).le (sq_nonneg _))) le_rfl
    _ = _ := by ring

#print axioms mesh_pos
#print axioms mesh_le_one
#print axioms regularization_exponents
#print axioms optimized_regularization
#print axioms bound41_from_regularization
#print axioms bound44_from_smooth_error
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ResidualEnergy.lean <==
import OrderingError.Spec11.Threads.T3.DiscreteDual
import OrderingError.Spec11.Threads.T3.SquareBounds

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- The exact projected-generator residual is a qualified weak source, with its h^2 norm. -/
theorem residual_source_bound {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν : ℝ) (m : D05Mesh L κ) (u : M.Trajectory)
    (hu : Continuous u) (hAu : Continuous (fun t => M.applyA (u t)))
    (hu4 : M.IntegratedE4 ν u) :
    M.DiscreteWeakSource ν m (fun t => M.residual m (u t)) ∧
      M.DiscreteWeakSize ν m (fun t => M.residual m (u t)) ≤
        B.bound "L04_dweak" 0 4 * m.h ^ 2 * M.normE4 ν u := by
  let := P.Q01.a.2.2.2.2.2.2.2.2.2.1 m
  let A := LinearMap.toContinuousLinearMap (M.Ah m)
  have hc : Continuous (fun t => M.residual m (u t)) :=
    ((projectionCLM M B P m).continuous.comp hAu).sub
      (A.continuous.comp ((projectionCLM M B P m).continuous.comp hu))
  have hm : AEStronglyMeasurable (fun t : Time => Real.exp (2 * ν * t) *
      M.minusNorm m (M.residual m (u t)) ^ 2) timeMeasure :=
    ((Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul
      (((DiscreteDual.minusNorm_continuous P m).comp hc).pow 2)).aestronglyMeasurable
  have hcoef : 0 ≤ B.bound "L04_dweak" 0 4 * m.h ^ 2 :=
    mul_nonneg (budget_pos B _ _ _ _).le (sq_nonneg _)
  have hb : ∀ᵐ (t : Time) ∂timeMeasure,
      |M.minusNorm m (M.residual m (u t))| ≤
        (B.bound "L04_dweak" 0 4 * m.h ^ 2) * |M.nj 4 (u t)| := by
    obtain ⟨v, _, hv⟩ := hu4.1
    filter_upwards [hv] with t ht
    have hum : u t ∈ M.E4.carrier := by rw [← ht]; exact (v t).property
    rw [abs_of_nonneg (DiscreteDual.minusNorm_nonneg P _),
      abs_of_nonneg (show 0 ≤ M.nj 4 (u t) from norm_nonneg _)]
    exact (P.L04.d m 4 (Or.inr rfl) (u t) (by simpa using hum)).2.1
  obtain ⟨hi, hn⟩ := weighted_square_domination ν _ hcoef
    (fun t => M.minusNorm m (M.residual m (u t))) (fun t => M.nj 4 (u t)) hm hu4.2 hb
  exact ⟨⟨hc.aestronglyMeasurable, hi⟩, hn⟩

/-- The actual residual Duhamel trajectory has the uniform energy bound from L05(d). -/
theorem residual_forced_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (ν : ℝ) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (m : D05Mesh L κ) (u : M.Trajectory) (hu : Continuous u)
    (hAu : Continuous (fun t => M.applyA (u t))) (hu4 : M.IntegratedE4 ν u) :
    M.X0 ν (M.DiscreteForced m 0 (fun t => M.residual m (u t))) ∧
      M.energy ν (M.DiscreteForced m 0 (fun t => M.residual m (u t))) ≤
        (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * m.h ^ 2 * M.normE4 ν u := by
  have hs := residual_source_bound M B P ν m u hu hAu hu4
  have hh := P.L05.d ν hν hνL m 0 (fun t => M.residual m (u t)) hs.1
  refine ⟨hh.1, hh.2.trans ?_⟩
  simp only [norm_zero, zero_add]
  calc
    _ ≤ B.bound "L05_d" ν * (B.bound "L04_dweak" 0 4 * m.h ^ 2 * M.normE4 ν u) :=
      mul_le_mul_of_nonneg_left hs.2 (budget_pos B _ _ _ _).le
    _ = _ := by ring

#print axioms residual_source_bound
#print axioms residual_forced_energy
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/ScaleMaps.lean <==
import OrderingError.Spec11.Threads.T3.QLinearity
import Mathlib.Analysis.Normed.Operator.Bilinear

                                                                                                

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T3.ScaleMaps
universe u
theorem val_mem {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (x : S.Space) : S.val x ∈ S.carrier := x.property

theorem val_ofH {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) : S.val (S.ofH x) = x :=
  T3.val_ofH S x hx

theorem ofH_add {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := T3.ofH_add S x y hx hy

theorem ofH_smul {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (a • x) = a • S.ofH x := T3.ofH_smul S a x hx

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem nested (hP : Premises M B) {r s : ℝ} (hr : 0 ≤ r) (hrs : r ≤ s) (hs : s ≤ 3) :
    (M.V s).carrier ≤ (M.V r).carrier :=
  hP.Q01.a.2.2.2.2.2.2.1 r s hr hrs hs

def scaleInclusion {r s : ℝ} (h : (M.V s).carrier ≤ (M.V r).carrier) :
    (M.V s).Space →ₗ[ℂ] (M.V r).Space where
  toFun x := (M.V r).ofH ((M.V s).val x)
  map_add' x y := by
    rw [map_add, ofH_add _ (h (val_mem _ x)) (h (val_mem _ y))]
  map_smul' a x := by
    rw [map_smul, ofH_smul _ a (h (val_mem _ x))]
    rfl

theorem scaleInclusion_val {r s : ℝ} (h : (M.V s).carrier ≤ (M.V r).carrier)
    (x : (M.V s).Space) :
    (M.V r).val (scaleInclusion h x) = (M.V s).val x := val_ofH _ (h (val_mem _ x))

def scaleInclusionCLM (hP : Premises M B) {r s : ℝ}
    (hr : 0 ≤ r) (hrs : r ≤ s) (hs : s ≤ 3) : (M.V s).Space →L[ℂ] (M.V r).Space :=
  (scaleInclusion (nested hP hr hrs hs)).mkContinuous (B.bound "L02_embed" 0 s r) (by
    intro x
    change ‖(M.V r).ofH ((M.V s).val x)‖ ≤ _
    have hb := hP.L02.a.2.2.2 r s hr hrs hs ((M.V s).val x) (val_mem _ x)
    simpa only [Model.vnorm, D03Subspace.size, ofH_val] using hb)

def productH (hP : Premises M B) :
    (M.V 2).Space →ₗ[ℂ] (M.V 2).Space →ₗ[ℂ] M.H where
  toFun x := (M.F (scaleInclusion (nested hP (by norm_num) (by norm_num) (by norm_num)) x)).comp
    (scaleInclusion (nested hP (by norm_num) (by norm_num) (by norm_num)))
  map_add' x y := by ext z; simp
  map_smul' a x := by ext z; simp

theorem productH_apply (hP : Premises M B) (x y : (M.V 2).Space) :
    productH hP x y = M.product ((M.V 2).val x) ((M.V 2).val y) := rfl

theorem product_two_bound (hP : Premises M B) (x y : (M.V 2).Space) :
    (M.V 1).Bound (productH hP x y) (B.bound "C01_b" 0 2 * ‖x‖ * ‖y‖) := by
  rw [productH_apply]
  have h := hP.C01.b 2 (by norm_num) (by norm_num)
    ((M.V 2).val x) ((M.V 2).val y) (val_mem _ x) (val_mem _ y)
  simpa only [show (2 : ℝ) - 1 = 1 by norm_num, Model.vnorm, size_val] using h

def productTwoLinear (hP : Premises M B) :
    (M.V 2).Space →ₗ[ℂ] (M.V 2).Space →ₗ[ℂ] (M.V 1).Space where
  toFun x :=
    { toFun := fun y => (M.V 1).ofH (productH hP x y)
      map_add' := fun y z => by
        rw [map_add, ofH_add _ (product_two_bound hP x y).1 (product_two_bound hP x z).1]
      map_smul' := fun a y => by
        rw [map_smul, ofH_smul _ a (product_two_bound hP x y).1]
        rfl }
  map_add' x y := by
    ext z
    change (M.V 1).ofH (productH hP (x + y) z) =
      (M.V 1).ofH (productH hP x z) + (M.V 1).ofH (productH hP y z)
    rw [map_add, LinearMap.add_apply, ofH_add _ (product_two_bound hP x z).1
      (product_two_bound hP y z).1]
  map_smul' a x := by
    ext y
    change (M.V 1).ofH (productH hP (a • x) y) = a • (M.V 1).ofH (productH hP x y)
    rw [map_smul, LinearMap.smul_apply, ofH_smul _ a (product_two_bound hP x y).1]

def productTwo (hP : Premises M B) :
    (M.V 2).Space →L[ℂ] (M.V 2).Space →L[ℂ] (M.V 1).Space :=
  (productTwoLinear hP).mkContinuous₂ (B.bound "C01_b" 0 2) (by
    intro x y
    exact (product_two_bound hP x y).2)

theorem productTwo_val (hP : Premises M B) (x y : (M.V 2).Space) :
    (M.V 1).val (productTwo hP x y) = M.product ((M.V 2).val x) ((M.V 2).val y) :=
  val_ofH _ (product_two_bound hP x y).1

theorem productTwo_norm (hP : Premises M B) (x y : (M.V 2).Space) :
    ‖productTwo hP x y‖ ≤ B.bound "C01_b" 0 2 * ‖x‖ * ‖y‖ :=
  (product_two_bound hP x y).2


#print axioms val_mem
#print axioms val_ofH
#print axioms ofH_add
#print axioms ofH_smul
#print axioms nested
#print axioms scaleInclusion
#print axioms scaleInclusion_val
#print axioms scaleInclusionCLM
#print axioms productH
#print axioms productH_apply
#print axioms product_two_bound
#print axioms productTwoLinear
#print axioms productTwo
#print axioms productTwo_val
#print axioms productTwo_norm
end OrderingError.Spec11.T3.ScaleMaps


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/SmoothError.lean <==
import OrderingError.Spec11.Threads.T3.ErrorEquation
import OrderingError.Spec11.Threads.T3.ProjectionEnergy
import OrderingError.Spec11.Threads.T3.ResidualEnergy

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                   
                                                                            
theorem smooth_error_energy {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C C3 C4 : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hC3 : 0 ≤ C3) (_hC4 : 0 ≤ C4)
    (hco : Consistency M B) (h36 : Proposition36 M B ν r C) (h2 : Step2 M B ν r)
    (hrD : r ≤ D14r B ν) (hsmall : 4 * D14b B ν * D14ell B ν * r ≤ 1 / 2)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (hs : M.StrongSolution B ν f) (h4 : M.IntegratedE4 ν (M.solution B ν none f))
    (h3b : ∀ t : Time, Real.exp (ν * t) * M.nj 3 (M.solution B ν none f t) ≤ C3 * M.nj 3 f)
    (h4b : M.normE4 ν (M.solution B ν none f) ≤ C4 * M.nj 3 f) (m : D05Mesh L κ) :
    M.EBound ν (M.error B ν m f)
      ((2 * (B.bound "L04_a" 0 3 0 * C3 +
        (B.bound "L02_d" * B.bound "L04_a" 0 4 1 + B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * C4)) *
        m.h ^ 2 * M.nj 3 f) := by
  let u := M.solution B ν none f
  let uh := M.solution B ν (some m) f
  let e := M.error B ν m f
  have hu : M.X0 ν u := (solution_spec M B ν none f ((h36.2.2.1 f hf).1 none)).2.1
  have huh : M.X0 ν uh := (solution_spec M B ν (some m) f ((h36.2.2.1 f hf).1 (some m))).2.1
  have hue := ((hco.1 ν hν hνL).2.2.2.2.2 none f (hf.trans hrD)).2
  have huhe := ((h36.2.2.1 f hf).2 m).1
  have hu0 := continuous_initial_from_step2 M B P hL hκ ν r C h36 h2 f hfR hf3 hf
  obtain ⟨hu3, q, hqc, hqd⟩ := hs
  obtain ⟨w, hw, hw0, hwval, hwd⟩ := h36.2.1 m f hf
  have hwfun : (fun t => (w t : M.H)) = uh := funext hwval
  have hwx : M.X0 ν (fun t => (w t : M.H)) := by rw [hwfun]; exact huh
  have heq := projected_error_equation M B P hco ν hν hνL m u q w hu hu3 hqc hw hwx
    (by change M.Pi m (M.solution B ν none f 0) = _; rw [hu0, hw0])
    (fun t => (hqd t).2.1) (fun t => (hqd t).2.2) hwd
  rw [hwfun] at heq
  let z : M.Trajectory := fun t => u t - M.project m (u t)
  let R := M.DiscreteForced m 0 (fun t => M.residual m (u t))
  have hz := projection_error_energy M B P ν m u hu hu3 h4 (C3 * M.nj 3 f) h3b
  have hR := residual_forced_energy M B P ν hν hνL m u hu.1.1 heq.1 h4
  have laws := consistency_norm_laws M B hco ν hν hνL
  have hex : M.X0 ν e := (X0_sub_bound M ν laws u uh hu huh).1
  have hsum := X0_add_bound M ν laws u uh hu huh
  have hβ : 0 ≤ D14b B ν := (by norm_num : (0 : ℝ) ≤ 1).trans (le_max_left _ _)
  have hℓ : 0 ≤ D14ell B ν := (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have heSum : M.energy ν (u + uh) ≤ 4 * D14ell B ν * r := by
    calc
      _ ≤ M.energy ν u + M.energy ν uh := hsum.2
      _ ≤ 2 * D14ell B ν * ‖f‖ + 2 * D14ell B ν * ‖f‖ := add_le_add hue.2 huhe.2
      _ = 4 * D14ell B ν * ‖f‖ := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_left hf (by positivity)
  have hbs : D14b B ν * M.energy ν (u + uh) ≤ 1 / 2 := by
    calc
      _ ≤ D14b B ν * (4 * D14ell B ν * r) := mul_le_mul_of_nonneg_left heSum hβ
      _ = 4 * D14b B ν * D14ell B ν * r := by ring
      _ ≤ _ := hsmall
  have he := energy_error_absorption M ν B hco hν hνL m e z R (u + uh) hex hz.1 hR.1 hsum.1 heq.2 hbs
  have hmh : 0 ≤ m.h := by unfold D05Mesh.h D05Partition.mesh; positivity
  have hh1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hh32 : m.h ^ 3 ≤ m.h ^ 2 := by nlinarith [sq_nonneg m.h, mul_le_mul_of_nonneg_left hh1 (sq_nonneg m.h)]
  have hnf : 0 ≤ M.nj 3 f := norm_nonneg _
  have hn4 : 0 ≤ M.normE4 ν u := Real.sqrt_nonneg _
  have hb0 : 0 ≤ B.bound "L04_a" 0 3 0 := (budget_pos B _ _ _ _).le
  have hb1 : 0 ≤ B.bound "L02_d" * B.bound "L04_a" 0 4 1 :=
    mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le
  have hza : M.energy ν z ≤
      (B.bound "L04_a" 0 3 0 * C3 + B.bound "L02_d" * B.bound "L04_a" 0 4 1 * C4) * m.h ^ 2 * M.nj 3 f := by
    calc
      _ ≤ B.bound "L04_a" 0 3 0 * m.h ^ 3 * (C3 * M.nj 3 f) +
          (B.bound "L02_d" * B.bound "L04_a" 0 4 1) * m.h ^ 3 * M.normE4 ν u := hz.2
      _ ≤ B.bound "L04_a" 0 3 0 * m.h ^ 2 * (C3 * M.nj 3 f) +
          (B.bound "L02_d" * B.bound "L04_a" 0 4 1) * m.h ^ 2 * (C4 * M.nj 3 f) := by
        gcongr
      _ = _ := by ring
  have hRa : M.energy ν R ≤
      (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4 * C4) * m.h ^ 2 * M.nj 3 f := by
    calc
      _ ≤ (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * m.h ^ 2 * M.normE4 ν u := hR.2
      _ ≤ (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4) * m.h ^ 2 * (C4 * M.nj 3 f) :=
        mul_le_mul_of_nonneg_left h4b (mul_nonneg
          (mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le) (sq_nonneg _))
      _ = _ := by ring
  refine ⟨hex.1, he.trans ?_⟩
  calc
    _ ≤ 2 * ((B.bound "L04_a" 0 3 0 * C3 + B.bound "L02_d" * B.bound "L04_a" 0 4 1 * C4) * m.h ^ 2 * M.nj 3 f +
        (B.bound "L05_d" ν * B.bound "L04_dweak" 0 4 * C4) * m.h ^ 2 * M.nj 3 f) := by gcongr
    _ = _ := by ring

#print axioms smooth_error_energy
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/SolutionGraph.lean <==
import OrderingError.Spec11.Threads.T3.DiscreteDerivativeEnergy
import OrderingError.Spec11.Threads.T3.EnergyPointwise
import OrderingError.Spec11.Threads.T3.MeshSequence

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)

/-- Qualified energy gives the exact pointwise exponential decay factor. -/
theorem energy_decay_bound (ν K : ℝ) (w : M.Trajectory) (hw : M.EBound ν w K)
    (t : Time) : ‖w t‖ ≤ Real.exp (-ν * t) * K := by
  have h := (energy_pointwise M ν w hw.1 t).trans hw.2
  have he : Real.exp (-ν * (t : ℝ)) * Real.exp (ν * t) = 1 := by
    rw [← Real.exp_add]; simp
  have hn := mul_le_mul_of_nonneg_left h (Real.exp_pos (-ν * t)).le
  simpa only [← mul_assoc, he, one_mul] using hn

/-- The actual derivative chain has continuous representatives and the undifferentiated ODE. -/
theorem discrete_chain_structure (ν r C Cd : ℝ)
    (h36 : Proposition36 M B ν r C) (hdc : M.DiscreteDerivativeChain B ν r Cd)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (m : D05Mesh L κ) :
    ∃ w q : Time → M.X m, Continuous w ∧ Continuous q ∧
      w 0 = M.Pi m f ∧
      (∀ t, (w t : M.H) = M.solution B ν (some m) f t) ∧
      M.X0 ν (fun t => (q t : M.H)) ∧
      M.energy ν (fun t => (q t : M.H)) ≤ Cd * M.nj 3 f ∧
      ∀ t : Time, q t = M.Ah m (w t) + M.Fh m (w t) (w t) ∧
        HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s)) (q t) (Ici 0) t := by
  obtain ⟨w, q, hws, _, hqx, hqn, hd⟩ := hdc f hfR hf3 hf m
  obtain ⟨v, hv, hv0, hvs, hvd⟩ := h36.2.1 m f hf
  have hwv : w = v := by
    funext t
    exact Subtype.ext ((hws t).trans (hvs t).symm)
  have hw : Continuous w := hwv ▸ hv
  have hq : Continuous q := continuous_induced_rng.mpr hqx.1.1
  refine ⟨w, q, hw, hq, hwv ▸ hv0, hws, hqx, hqn, ?_⟩
  intro t
  refine ⟨?_, (hd t).1⟩
  have hvd' := hvd t
  rw [← hwv] at hvd'
  exact (uniqueDiffOn_Ici 0 t t.coe_nonneg).eq_deriv _ (hd t).1 hvd'

/-- Step2 energy convergence implies convergence of the actual values for every time. -/
theorem step2_pointwise_limit (ν r : ℝ) (h2 : Step2 M B ν r)
    (f : M.H) (hfR : M.RealData f) (hf : ‖f‖ ≤ r)
    (ms : ℕ → D05Mesh L κ) (hm : Tendsto (fun n => (ms n).h) atTop (nhds 0))
    (t : Time) :
    Tendsto (fun n => M.solution B ν (some (ms n)) f t) atTop
      (nhds (M.solution B ν none f t)) := by
  rw [Metric.tendsto_atTop]
  intro ε hε
  obtain ⟨δ, hδ, hd⟩ := h2.2.1 f hfR hf (ε * Real.exp (ν * t) / 2) (by positivity)
  obtain ⟨N, hN⟩ := eventually_atTop.mp ((tendsto_order.mp hm).2 δ hδ)
  refine ⟨N, fun n hn => ?_⟩
  have h := energy_pointwise M ν (M.error B ν (ms n) f) (hd (ms n) (hN n hn)).1 t
  have hh := (hd (ms n) (hN n hn)).2
  rw [dist_eq_norm, norm_sub_rev]
  change Real.exp (ν * t) *
    ‖M.solution B ν none f t - M.solution B ν (some (ms n)) f t‖ ≤ _ at h
  have hp := Real.exp_pos (ν * (t : ℝ))
  nlinarith

                                                                                
                                                                                 
                                                                
theorem continuous_graph_from_discrete (P : Premises M B)
    (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C Cd : ℝ) (hν : 0 ≤ ν)
    (h36 : Proposition36 M B ν r C) (h2 : Step2 M B ν r)
    (hdc : M.DiscreteDerivativeChain B ν r Cd)
    (hs : (B.bound "C01_c" * D01a⁻¹) * (2 * D14ell B ν * r) ≤ 1 / 2)
    (f : M.H) (hfR : M.RealData f) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (t : Time) :
    M.solution B ν none f t ∈ (M.V 3).carrier ∧
    ‖M.applyA (M.solution B ν none f t)‖ ≤
      2 * Real.exp (-ν * t) * (Cd * M.nj 3 f) ∧
    M.nj 3 (M.solution B ν none f t) ≤
      (2 * B.bound "L02_A" * Cd) * Real.exp (-ν * t) * M.nj 3 f := by
  obtain ⟨ms, hm, _⟩ := exists_meshes L κ hL hκ
  choose w q hw hq hw0 hws hqx hqn hd using
    fun n => discrete_chain_structure M B ν r C Cd h36 hdc f hfR hf3 hf (ms n)
  have hA (n : ℕ) : ‖M.Ah (ms n) (w n t)‖ ≤
      2 * Real.exp (-ν * t) * (Cd * M.nj 3 f) := by
    have hsu := ((h36.2.2.1 f hf).2 (ms n)).1
    have hwp := (energy_pointwise M ν _ hsu.1 t).trans hsu.2
    have he : 1 ≤ Real.exp (ν * (t : ℝ)) := Real.one_le_exp (by positivity)
    have hwu : ‖w n t‖ ≤ 2 * D14ell B ν * r := by
      have hn : ‖w n t‖ = ‖M.solution B ν (some (ms n)) f t‖ := congrArg norm (hws n t)
      rw [hn]
      have hl : 0 ≤ D14ell B ν :=
        (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
      calc
        _ ≤ Real.exp (ν * t) * ‖M.solution B ν (some (ms n)) f t‖ := by
          simpa only [one_mul] using mul_le_mul_of_nonneg_right he (norm_nonneg _)
        _ ≤ 2 * D14ell B ν * ‖f‖ := hwp
        _ ≤ _ := mul_le_mul_of_nonneg_left hf (by positivity)
    have hcoef : 0 ≤ B.bound "C01_c" * D01a⁻¹ := by
      exact mul_nonneg (budget_pos B _ _ _ _).le (by norm_num [D01a])
    have hab := discrete_graph_absorption M B P (ms n) (w n t) (q n t) (hd n t).1
      ((mul_le_mul_of_nonneg_left hwu hcoef).trans hs)
    have hdec := energy_decay_bound M ν (Cd * M.nj 3 f) _ ⟨(hqx n).1, hqn n⟩ t
    calc
      _ ≤ 2 * ‖q n t‖ := hab
      _ ≤ 2 * (Real.exp (-ν * t) * (Cd * M.nj 3 f)) :=
        mul_le_mul_of_nonneg_left hdec (by norm_num)
      _ = _ := by ring
  have hv : Tendsto (fun n => (w n t : M.H)) atTop (nhds (M.solution B ν none f t)) := by
    simp only [hws]
    exact step2_pointwise_limit M B ν r h2 f hfR hf ms hm t
  obtain ⟨hmem, ha, hn⟩ := discrete_graph_limit M B P ms hm (fun n => w n t)
    (M.solution B ν none f t) _ hA hv
  refine ⟨hmem, ha, ?_⟩
  convert hn using 1
  ring

#print axioms energy_decay_bound
#print axioms discrete_chain_structure
#print axioms step2_pointwise_limit
#print axioms continuous_graph_from_discrete
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/SquareBounds.lean <==
import OrderingError.Spec11.Threads.T3.IntegratedE4

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- Weighted square domination, including integrability before the integral is used. -/
theorem weighted_square_domination (ν c : ℝ) (hc : 0 ≤ c) (f g : Time → ℝ)
    (hm : AEStronglyMeasurable (fun t : Time => Real.exp (2 * ν * t) * f t ^ 2) timeMeasure)
    (hg : Integrable (fun t : Time => Real.exp (2 * ν * t) * g t ^ 2) timeMeasure)
    (hfg : ∀ᵐ (t : Time) ∂timeMeasure, |f t| ≤ c * |g t|) :
    Integrable (fun t : Time => Real.exp (2 * ν * t) * f t ^ 2) timeMeasure ∧
      Real.sqrt (∫ t : Time, Real.exp (2 * ν * t) * f t ^ 2 ∂timeMeasure) ≤
        c * Real.sqrt (∫ t : Time, Real.exp (2 * ν * t) * g t ^ 2 ∂timeMeasure) := by
  have hd : ∀ᵐ (t : Time) ∂timeMeasure, Real.exp (2 * ν * t) * f t ^ 2 ≤
      c ^ 2 * (Real.exp (2 * ν * t) * g t ^ 2) := by
    filter_upwards [hfg] with t ht
    have hh := pow_le_pow_left₀ (abs_nonneg (f t)) ht 2
    rw [sq_abs, mul_pow, sq_abs] at hh
    calc
      _ ≤ Real.exp (2 * ν * t) * (c ^ 2 * g t ^ 2) :=
        mul_le_mul_of_nonneg_left hh (Real.exp_pos _).le
      _ = _ := by ring
  have hi : Integrable (fun t : Time => Real.exp (2 * ν * t) * f t ^ 2) timeMeasure := by
    refine Integrable.mono' (hg.const_mul (c ^ 2)) hm ?_
    filter_upwards [hd] with t ht
    simpa only [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))] using ht
  refine ⟨hi, ?_⟩
  have hh := Real.sqrt_le_sqrt (integral_mono_ae hi (hg.const_mul (c ^ 2)) hd)
  rw [integral_const_mul, Real.sqrt_mul (sq_nonneg c), Real.sqrt_sq hc] at hh
  exact hh

#print axioms weighted_square_domination
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/Step3Core.lean <==
import OrderingError.Spec11.Threads.T3.Calibration
import OrderingError.Spec11.Threads.T3.SmoothError
import OrderingError.Spec11.Threads.T3.RegularizationRate
import OrderingError.Spec11.Threads.T3.InterfaceRestriction

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                                
                                                                              
                                                                                     
theorem step3_local_core {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 < L) (hκ : 1 ≤ κ) (ν r C : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hr : 0 < r) (hC : 0 ≤ C)
    (hco : Consistency M B) (h36 : Proposition36 M B ν r C)
    (h22 : Thm22_theta0 M B ν r C) (h2 : Step2 M B ν r)
    (hrD : r ≤ D14r B ν) (hsmall : 4 * D14b B ν * D14ell B ν * r ≤ 1 / 2)
    (hgraphsmall : (B.bound "C01_c" * D01a⁻¹) * (2 * D14ell B ν * r) ≤ 1 / 2) :
    M.StrongDerivativeChain B ν r (step3Cq B r C) ∧
    M.DiscreteDerivativeChain B ν r (step3Cd B r C) ∧
    ∀ f, M.RealData f → f ∈ (M.V 3).carrier → ‖f‖ ≤ r →
      M.StrongSolution B ν f ∧ M.IntegratedE4 ν (M.solution B ν none f) ∧
      (∀ t : Time, M.NBound 3 (M.solution B ν none f t)
        (step3C3 B r C * Real.exp (-ν * t) * M.nj 3 f)) ∧
      M.normE4 ν (M.solution B ν none f) ≤ step3C4 L B ν r C * M.nj 3 f ∧
      ∀ m, M.EBound ν (M.error B ν m f) (step3Cs L B ν r C * m.h ^ 2 * M.nj 3 f) := by
  have hdc : M.DiscreteDerivativeChain B ν r (step3Cd B r C) :=
    discrete_derivative_energy M B P ν r C hν hνL hr hC hco h36 hsmall
  have hcont := fun f hfR hf3 hf => continuous_strong_solution_energy M B P hL hκ ν r C
    (step3Cd B r C) hν hνL hr hC hco h36 h22 h2 hdc hrD hsmall f hfR hf3 hf
  have hconst := step3Constants_nonneg L hL.le B ν r C hr hC
  refine ⟨?_, hdc, ?_⟩
  · intro f hfR hf3 hf
    obtain ⟨_, q, hqx, hqn, hq0, hqd, hqa, _⟩ := hcont f hfR hf3 hf
    exact ⟨q, hqx, hqn, hq0, hqd, hqa⟩
  · intro f hfR hf3 hf
    obtain ⟨hsol, q, hqx, hqn, _, _, _, hqgraph⟩ := hcont f hfR hf3 hf
    let u := M.solution B ν none f
    have hg (t : Time) := continuous_graph_from_discrete M B P hL hκ ν r C
      (step3Cd B r C) hν.le h36 h2 hdc hgraphsmall f hfR hf3 hf t
    have h3n (t : Time) : M.NBound 3 (u t) (step3C3 B r C * Real.exp (-ν * t) * M.nj 3 f) :=
      ⟨Or.inr (hg t).1, (hg t).2.2⟩
    have h3w (t : Time) : Real.exp (ν * t) * M.nj 3 (u t) ≤ step3C3 B r C * M.nj 3 f := by
      have he : Real.exp (ν * (t : ℝ)) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
      have hh := mul_le_mul_of_nonneg_left (h3n t).2 (Real.exp_pos (ν * (t : ℝ))).le
      calc
        _ ≤ Real.exp (ν * t) * (step3C3 B r C * Real.exp (-ν * t) * M.nj 3 f) := hh
        _ = (Real.exp (ν * t) * Real.exp (-ν * t)) * (step3C3 B r C * M.nj 3 f) := by ring
        _ = _ := by rw [he, one_mul]
    have h3u (t : Time) : M.nj 3 (u t) ≤ step3C3 B r C * M.nj 3 f := by
      have he : 1 ≤ Real.exp (ν * (t : ℝ)) := Real.one_le_exp (by positivity)
      have hh := mul_le_mul_of_nonneg_right he (show 0 ≤ M.nj 3 (u t) from norm_nonneg _)
      simp only [one_mul] at hh
      exact hh.trans (h3w t)
    have hue : M.EBound ν u (2 * D14ell B ν * ‖f‖) :=
      ((hco.1 ν hν hνL).2.2.2.2.2 none f (hf.trans hrD)).2
    have h4 := integrated_E4_uniform M B P hL.le ν r (step3C3 B r C) (step3Cq B r C)
      hconst.2.2.1 u q f hf3 hf hsol.1 hue ⟨hqx.1, hqn⟩ hqgraph h3u
    refine ⟨hsol, h4.1, h3n, h4.2, ?_⟩
    intro m
    exact smooth_error_energy M B P hL hκ ν r C (step3C3 B r C) (step3C4 L B ν r C)
      hν hνL hconst.2.2.1 hconst.2.2.2.1 hco h36 h2 hrD hsmall
      f hfR hf3 hf hsol h4.1 h3w h4.2 m

#print axioms step3_local_core
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/StrongMild.lean <==
import OrderingError.Spec11.Threads.T3.NonlinearSources
import OrderingError.Spec11.Threads.T3.TimeLp

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)

/-- The specified weak extension always returns an actual X0 trajectory. -/
theorem Kweak_X0 (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (d : Option (D05Mesh L κ)) (g : M.WeakL2 ν) :
    M.X0 ν (M.Kweak ν d g) := by
  obtain ⟨_, _, h⟩ := ((hco.1 ν hν hνL).2.1.2.2.2.2.1 d).1
  exact (h g).1

/-- Actual Q agrees with the strong Bochner convolution when both lifts are qualified. -/
theorem Q_strong_formula (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (u v : M.Trajectory)
    (hu : ∀ t, u t ∈ (M.V 1).carrier) (hv : ∀ t, v t ∈ (M.V 1).carrier)
    (hs : M.StrongSource ν (fun t => M.product (u t) (v t))) :
    M.Q ν none u v = M.Kstrong (fun t => M.product (u t) (v t)) := by
  have he : (fun t => M.weakProduct (u t) (v t)) =
      (fun t => M.iota (M.product (u t) (v t))) :=
    funext (fun t => weakProduct_on_V1 M B hco ν hν hνL _ _ (hu t) (hv t))
  have hc : M.productClass ν u v = M.sourceClass ν (fun t => M.product (u t) (v t)) := by
    unfold Model.productClass Model.ProductSource Model.sourceClass
    rw [he]
  unfold Model.Q
  rw [hc]
  exact ((hco.1 ν hν hνL).2.1.2.2.2.2.1 none).2 _ hs

/-- A qualified strong source with the same scaled weak class has the corresponding Q formula. -/
theorem Kstrong_scaled_Q (hco : Consistency M B) (ν : ℝ)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (c : ℂ)
    (g u v : M.Trajectory) (hg : M.StrongSource ν g) (hp : M.ProductSource ν u v)
    (he : (fun t => M.iota (g t)) =ᵐ[M.weightedMeasure ν]
      (fun t => c • M.weakProduct (u t) (v t))) :
    M.Kstrong g = c • M.Q ν none u v := by
  let : NormedAddCommGroup M.Weak := inferInstance
  let : NormedSpace ℂ M.Weak := inferInstance
  have hc : M.sourceClass ν g = c • M.productClass ν u v := by
    unfold Model.sourceClass Model.productClass
    rw [dite_eq_left hg.2.2, dite_eq_left hp]
    exact (hg.2.2.toLp_congr (hp.const_smul c) he).trans (MemLp.toLp_const_smul c hp)
  have hk : M.Kweak ν none (M.sourceClass ν g) = M.Kstrong g :=
    ((hco.1 ν hν hνL).2.1.2.2.2.2.1 none).2 g hg
  rw [← hk, hc, map_smul]
  rfl

/-- The actual strong convolution vanishes at the half-line endpoint. -/
theorem Kstrong_zero (g : M.Trajectory) : M.Kstrong g 0 = 0 := by
  unfold Model.Kstrong
  have hz : timeMeasure (Iic (0 : Time)) = 0 := by rw [timeMeasure_Iic]; simp
  rw [Measure.restrict_eq_zero.mpr hz, integral_zero_measure]

#print axioms Kweak_X0
#print axioms Q_strong_formula
#print axioms Kstrong_scaled_Q
#print axioms Kstrong_zero
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/StrongProducts.lean <==
import OrderingError.Spec11.Threads.T3.EnergySpatial
import OrderingError.Spec11.Threads.T3.CandidateDerivative

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget) (P : Premises M B)

/-- The specified strong bilinear map is continuous on V1 x V1, by C01(b). -/
def strongBilinearCLM : (M.V 1).Space →L[ℂ] (M.V 1).Space →L[ℂ] M.H :=
  LinearMap.mkContinuous₂ M.F (B.bound "C01_b" 0 1) (by
    intro f g
    have h := (P.C01.b 1 (by norm_num) (by norm_num)
      ((M.V 1).val f) ((M.V 1).val g) f.property g.property).2
    change M.vnorm (1 - 1) (M.product ((M.V 1).val f) ((M.V 1).val g)) ≤ _ at h
    rw [sub_self, P.Q01.a.2.1] at h
    simpa only [Model.product, ofH_val, Model.vnorm, size_val] using h)

/-- The continuous realization has the original pointwise values. -/
theorem strongBilinearCLM_apply (f g : (M.V 1).Space) :
    strongBilinearCLM M B P f g = M.F f g := rfl

/-- Pointwise strong products agree with the continuous bilinear realization on a lift. -/
theorem strongBilinearCLM_on_lifts (u v : (M.V 1).Space) :
    strongBilinearCLM M B P u v = M.product ((M.V 1).val u) ((M.V 1).val v) := by
  simp only [Model.product, ofH_val, strongBilinearCLM_apply]

#print axioms strongBilinearCLM
#print axioms strongBilinearCLM_apply
#print axioms strongBilinearCLM_on_lifts
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/StrongRecovery.lean <==
import OrderingError.Spec11.Threads.T3.IntegratedE4
import OrderingError.Spec11.Threads.T3.ContinuousDerivativeEnergy

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

/-- The graph-domain physical norm controls the ambient initial norm. -/
theorem norm_le_n3 {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (f : M.H) (hf : f ∈ (M.V 3).carrier) :
    ‖f‖ ≤ (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq") * M.nj 3 f := by
  have he := P.L02.a.2.2.2 0 3 (by norm_num) (by norm_num) (by norm_num) f hf
  rw [P.Q01.a.2.1] at he
  have hn := (P.L02.a.1 3 (by norm_num) (by norm_num) f (by simpa using hf)).1
  have hp := budget_pos B "L02_eq" 0 0 0
  have hnv : M.vnorm 3 f ≤ B.bound "L02_eq" * M.nj 3 f := by
    have hh := mul_le_mul_of_nonneg_left hn hp.le
    simpa only [Nat.cast_ofNat, ← mul_assoc, mul_inv_cancel₀ hp.ne', one_mul] using hh
  exact he.trans (by calc
    _ ≤ B.bound "L02_embed" 0 3 0 * (B.bound "L02_eq" * M.nj 3 f) :=
      mul_le_mul_of_nonneg_left hnv (budget_pos B _ _ _ _).le
    _ = _ := by ring)

/-- The integrated fourth-order norm is linear in the initial graph norm.
Only the ambient data radius occurs in the nonlinear coefficient. -/
theorem integrated_E4_uniform {L κ : ℝ} (M : Model.{u} L κ) (B : D01Budget)
    (P : Premises M B) (hL : 0 ≤ L) (ν r C3 Cq : ℝ)
    (h3 : 0 ≤ C3)
    (u q : M.Trajectory) (f : M.H) (hf3 : f ∈ (M.V 3).carrier) (hf : ‖f‖ ≤ r)
    (hu3 : M.ContinuousLift (M.V 3) u)
    (hu : M.EBound ν u (2 * D14ell B ν * ‖f‖))
    (hq : M.EBound ν q (Cq * M.nj 3 f))
    (heq : ∀ t, q t = M.applyA (u t) + M.nonlinear (u t))
    (hn3 : ∀ t, M.nj 3 (u t) ≤ C3 * M.nj 3 f) :
    M.IntegratedE4 ν u ∧ M.normE4 ν u ≤
      (B.bound "L13_b" *
        (D01p L * (2 * D14ell B ν * (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq")) +
          B.bound "C01_f" * C3 * (2 * D14ell B ν * r) +
          (B.bound "L02_d" * B.bound "L02_eq") * Cq)) * M.nj 3 f := by
  have hn : 0 ≤ M.nj 3 f := norm_nonneg _
  have hℓ : 0 ≤ D14ell B ν := (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have hp : 0 ≤ D01p L := by unfold D01p; positivity
  obtain ⟨h4, he⟩ := integrated_E4_recovery M B P hL ν u q hu3 hu.1 hq.1 heq
    (C3 * M.nj 3 f) (mul_nonneg h3 hn) hn3
  refine ⟨h4, he.trans ?_⟩
  have hue1 : M.energy ν u ≤
      (2 * D14ell B ν * (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq")) * M.nj 3 f := by
    calc
      _ ≤ 2 * D14ell B ν * ‖f‖ := hu.2
      _ ≤ 2 * D14ell B ν * ((B.bound "L02_embed" 0 3 0 * B.bound "L02_eq") * M.nj 3 f) :=
        mul_le_mul_of_nonneg_left (norm_le_n3 M B P f hf3) (by positivity)
      _ = _ := by ring
  have hue2 : M.energy ν u ≤ 2 * D14ell B ν * r := hu.2.trans (by gcongr)
  calc
    _ = B.bound "L13_b" * (D01p L * M.energy ν u +
        (B.bound "C01_f" * C3 * M.nj 3 f) * M.energy ν u +
        (B.bound "L02_d" * B.bound "L02_eq") * M.energy ν q) := by ring
    _ ≤ B.bound "L13_b" *
        (D01p L * ((2 * D14ell B ν * (B.bound "L02_embed" 0 3 0 * B.bound "L02_eq")) * M.nj 3 f) +
          (B.bound "C01_f" * C3 * M.nj 3 f) * (2 * D14ell B ν * r) +
          (B.bound "L02_d" * B.bound "L02_eq") * (Cq * M.nj 3 f)) := by
      gcongr
      · exact (budget_pos B _ _ _ _).le
      · exact mul_nonneg (mul_nonneg (budget_pos B _ _ _ _).le h3) hn
      · exact mul_nonneg (budget_pos B _ _ _ _).le (budget_pos B _ _ _ _).le
      · exact hq.2
    _ = _ := by ring

#print axioms norm_le_n3
#print axioms integrated_E4_uniform
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/TimeIntegrals.lean <==
import OrderingError.Spec11.Threads.T3.HalfLineCalculus

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                       
theorem timeMeasure_map_coe :
    Measure.map (fun t : Time => (t : ℝ)) timeMeasure = volume.restrict (Ici 0) := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have hr : Set.range (fun t : Time => (t : ℝ)) = Ici (0 : ℝ) := by
    ext s
    constructor
    · rintro ⟨t, rfl⟩; exact t.coe_nonneg
    · intro hs; exact ⟨⟨s, hs⟩, rfl⟩
  unfold timeMeasure
  rw [he.map_comap, hr]
  simp

/-- Convert the actual half-line Bochner integral to an ordinary interval integral. -/
theorem timeIntegral_eq_intervalIntegral {E : Type u} [NormedAddCommGroup E]
    [NormedSpace ℝ E] (w : Time → E) (t : Time) :
    (∫ s in Iic t, w s ∂timeMeasure) =
      ∫ s in (0 : ℝ)..(t : ℝ), w (Real.toNNReal s) := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have h := he.setIntegral_map (μ := timeMeasure)
    (fun s : ℝ => w (Real.toNNReal s)) (Iic (t : ℝ))
  have hs : Iic (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) (t : ℝ) := by ext s; simp; tauto
  have hp : (fun s : Time => (s : ℝ)) ⁻¹' Iic (t : ℝ) = Iic t := rfl
  rw [hp] at h
  calc
    _ = ∫ s in Iic (t : ℝ), w (Real.toNNReal s)
        ∂Measure.map (fun t : Time => (t : ℝ)) timeMeasure := by simpa using h.symm
    _ = ∫ s in Icc (0 : ℝ) t, w (Real.toNNReal s) := by
      rw [timeMeasure_map_coe, Measure.restrict_restrict measurableSet_Iic, hs]
    _ = _ := by rw [integral_Icc_eq_integral_Ioc, intervalIntegral.integral_of_le t.coe_nonneg]

#print axioms timeMeasure_map_coe
#print axioms timeIntegral_eq_intervalIntegral
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/TimeLp.lean <==
import OrderingError.Spec11.Threads.T3.TimeIntegrals
import Mathlib.MeasureTheory.Function.Holder
import Mathlib.MeasureTheory.Function.LpSeminorm.Indicator

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u

                                                                       
theorem timeMeasure_Iic (t : Time) : timeMeasure (Iic t) = ENNReal.ofReal t := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have him : (fun t : Time => (t : ℝ)) '' Iic t = Icc (0 : ℝ) t := by
    ext r
    constructor
    · rintro ⟨s, hs, rfl⟩; exact ⟨s.2, hs⟩
    · rintro ⟨hr, hrt⟩; exact ⟨⟨r, hr⟩, hrt, rfl⟩
  rw [timeMeasure, Measure.comap_apply _ he.injective
    (fun _ hs => he.measurableSet_image.mpr hs) _ measurableSet_Iic, him,
    Measure.restrict_apply measurableSet_Icc]
  have hi : Icc (0 : ℝ) (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) t :=
    inter_eq_left.mpr (fun _ h => h.1)
  rw [hi, Real.volume_Icc, sub_zero]

/-- A scalar L2 test function for the unweighted primitive of a weighted L2 class. -/
def timeCutoff (ν : ℝ) (t : Time) : Time → ℂ :=
  (Iic t).indicator (fun s => (Real.exp (-ν * s) : ℂ))

theorem timeCutoff_memLp (ν : ℝ) (hν : 0 ≤ ν) (t : Time) :
    MemLp (timeCutoff ν t) 2 timeMeasure := by
  have h1 := memLp_indicator_const (μ := timeMeasure) (s := Iic t) 2
    measurableSet_Iic.nullMeasurableSet (1 : ℝ)
    (Or.inr (by rw [timeMeasure_Iic]; exact ENNReal.ofReal_ne_top))
  have hc : Continuous (fun s : Time => (Real.exp (-ν * s) : ℂ)) := by fun_prop
  apply h1.mono' (hc.aestronglyMeasurable.indicator measurableSet_Iic)
  filter_upwards [] with s
  by_cases hs : s ∈ Iic t
  · simp only [indicator_of_mem hs, Complex.norm_real,
      Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
    exact Real.exp_le_one_iff.mpr (by nlinarith [s.coe_nonneg])
  · simp [hs]

variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E] [CompleteSpace E]

omit [CompleteSpace E] in
theorem timeCutoff_smul (ν : ℝ) (t : Time) (z : Time → E) :
    (fun s => timeCutoff ν t s • z s) =
      (Iic t).indicator (fun s => (Real.exp (-ν * s) : ℂ) • z s) := by
  funext s
  by_cases hs : s ∈ Iic t <;> simp [timeCutoff, hs]

/-- The actual finite-window primitive as a continuous linear functional on L2. -/
def l2TimeIntegral (ν : ℝ) (hν : 0 ≤ ν) (t : Time) :
    Lp E 2 timeMeasure →L[ℂ] E :=
  (ContinuousLinearMap.lsmul ℂ ℂ : ℂ →L[ℂ] E →L[ℂ] E).lpPairing timeMeasure 2 2
    ((timeCutoff_memLp ν hν t).toLp (timeCutoff ν t))

theorem l2TimeIntegral_apply (ν : ℝ) (hν : 0 ≤ ν) (t : Time)
    (z : Lp E 2 timeMeasure) :
    l2TimeIntegral ν hν t z =
      ∫ s in Iic t, (Real.exp (-ν * s) : ℂ) • z s ∂timeMeasure := by
  rw [l2TimeIntegral, ContinuousLinearMap.lpPairing_eq_integral]
  calc
    _ = ∫ s : Time, timeCutoff ν t s • z s ∂timeMeasure := by
      apply integral_congr_ae
      filter_upwards [(timeCutoff_memLp ν hν t).coeFn_toLp] with s hs
      simp only [hs, ContinuousLinearMap.lsmul_apply]
    _ = _ := by
      rw [timeCutoff_smul, integral_indicator measurableSet_Iic]

omit [CompleteSpace E] in
/-- Unweighting an actual L2 class gives an integrable function on every finite window. -/
theorem l2_unweight_integrable (ν : ℝ) (hν : 0 ≤ ν)
    (z : Lp E 2 timeMeasure) (t : Time) :
    IntegrableOn (fun s : Time => (Real.exp (-ν * s) : ℂ) • z s) (Iic t) timeMeasure := by
  have hi : MemLp (fun s => timeCutoff ν t s • z s) 1 timeMeasure :=
    (timeCutoff_memLp ν hν t).smul (Lp.memLp z)
  have hh := memLp_one_iff_integrable.mp hi
  rw [timeCutoff_smul] at hh
  exact (integrable_indicator_iff measurableSet_Iic).mp hh

#print axioms timeMeasure_Iic
#print axioms timeCutoff
#print axioms timeCutoff_memLp
#print axioms timeCutoff_smul
#print axioms l2TimeIntegral
#print axioms l2TimeIntegral_apply
#print axioms l2_unweight_integrable
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/TimeSobolev.lean <==
import OrderingError.Spec11.Threads.T3.TimeLp
import Mathlib.MeasureTheory.Integral.IntervalIntegral.LebesgueDifferentiationThm

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter Function AbsolutelyContinuousOnInterval
open scoped ENNReal NNReal Topology
namespace OrderingError.Spec11.T3
universe u
variable {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]

omit [NormedSpace ℝ E] in
/-- The actual half-line and real-interval integrability qualifications agree. -/
theorem halfLine_intervalIntegrable_iff (q : Time → E) (t : Time) :
    IntegrableOn q (Iic t) timeMeasure ↔
      IntervalIntegrable (fun s : ℝ => q (Real.toNNReal s)) volume 0 t := by
  rw [intervalIntegrable_iff_integrableOn_Icc_of_le t.coe_nonneg]
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have h := he.integrableOn_map_iff (f := fun s : ℝ => q (Real.toNNReal s))
    (μ := timeMeasure) (s := Iic (t : ℝ))
  rw [timeMeasure_map_coe] at h
  have hs : Iic (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) (t : ℝ) := by ext s; simp; tauto
  simp only [IntegrableOn, Measure.restrict_restrict measurableSet_Iic, hs] at h
  have hp : (fun s : Time => (s : ℝ)) ⁻¹' Iic (t : ℝ) = Iic t := rfl
  simpa only [Function.comp_def, Real.toNNReal_coe, hp, IntegrableOn] using h.symm

omit [NormedSpace ℝ E] in
/-- Clipping at zero extends a locally integrable half-line function to every finite real interval. -/
theorem halfLine_all_intervalIntegrable (q : Time → E)
    (hq : ∀ t, IntegrableOn q (Iic t) timeMeasure) :
    ∀ a b : ℝ, IntervalIntegrable (fun s => q (Real.toNNReal s)) volume a b := by
  have h0 (b : ℝ) : IntervalIntegrable (fun s => q (Real.toNNReal s)) volume 0 b := by
    by_cases hb : 0 ≤ b
    · exact (halfLine_intervalIntegrable_iff q ⟨b, hb⟩).mp (hq ⟨b, hb⟩)
    · have hb' : b ≤ 0 := (lt_of_not_ge hb).le
      have hi : IntervalIntegrable (fun _s : ℝ => q 0) volume b 0 := intervalIntegrable_const
      have he : EqOn (fun _s : ℝ => q 0) (fun s => q (Real.toNNReal s)) (uIoo b 0) := by
        intro s hs
        rw [uIoo_of_le hb'] at hs
        simp only [Real.toNNReal_eq_zero.mpr hs.2.le]
      exact (hi.congr_uIoo he).symm
  exact fun a b => (h0 a).symm.trans (h0 b)

variable [CompleteSpace E]

omit [CompleteSpace E] in
/-- Banach-valued integral primitives are absolutely continuous.
This is the norm-valued version of mathlib's real-valued proof, using the same
absolute continuity of the integral and the Bochner norm inequality. -/
theorem banach_primitive_AC {q : ℝ → E} {a b c : ℝ}
    (h : IntervalIntegrable q volume a b) (hc : c ∈ uIcc a b) :
    AbsolutelyContinuousOnInterval (fun x => ∫ v in c..x, q v) a b := by
  let s := fun I : ℕ × (ℕ → ℝ × ℝ) => ⋃ i ∈ Finset.range I.1, uIoc (I.2 i).1 (I.2 i).2
  have ht : Tendsto (fun i => ∫⁻ (x : ℝ) in s i, ‖q x‖ₑ ∂volume.restrict (uIoc a b))
      (totalLengthFilter ⊓ 𝓟 (disjWithin a b)) (nhds 0) :=
    tendsto_setLIntegral_zero (ne_of_lt (intervalIntegrable_iff.mp h).hasFiniteIntegral)
      (tendsto_volume_restrict_totalLengthFilter_disjWithin_nhds_zero _ _)
  have hr := ENNReal.toReal_zero ▸ (ENNReal.continuousAt_toReal (by simp)).tendsto.comp ht
  refine squeeze_zero' ?_ ?_ hr
  · filter_upwards [] with I
    exact Finset.sum_nonneg (fun _ _ => dist_nonneg)
  have hd : ∀ᶠ I : ℕ × (ℕ → ℝ × ℝ) in
      totalLengthFilter ⊓ 𝓟 (disjWithin a b), I ∈ disjWithin a b :=
    eventually_inf_principal.mpr (by simp)
  filter_upwards [hd] with I hI
  obtain ⟨hI1, hI2⟩ := mem_ofPred_eq ▸ hI
  simp only [Function.comp_apply, s]
  rw [← integral_norm_eq_lintegral_enorm (h.aestronglyMeasurable_restrict_uIoc.restrict),
    integral_biUnion_finset _ (by simp +contextual [uIoc]) hI2]
  · refine Finset.sum_le_sum (fun i hi => ?_)
    rw [dist_eq_norm, intervalIntegral.integral_interval_sub_left
      (by apply IntervalIntegrable.mono_set' h; grind [uIoc, uIcc])
      (by apply IntervalIntegrable.mono_set' h; grind [uIoc, uIcc]),
      Measure.restrict_restrict_of_subset
        (uIoc_subset_of_mem_disjWithin hI (Finset.mem_range.mp hi)),
      intervalIntegral.integral_symm, norm_neg]
    exact intervalIntegral.norm_integral_le_integral_norm_uIoc
  · intro i hi
    unfold IntegrableOn
    have hh := uIoc_subset_of_mem_disjWithin hI (Finset.mem_range.mp hi)
    rw [Measure.restrict_restrict_of_subset hh]
    exact IntegrableOn.mono_set h.def'.norm hh |>.integrable

omit [CompleteSpace E] in
/-- Actual half-line primitives have continuous Banach-valued representatives. -/
theorem halfLine_primitive_continuous (q : Time → E)
    (hq : ∀ t, IntegrableOn q (Iic t) timeMeasure) (x : E) :
    Continuous (fun t : Time => x + ∫ s in Iic t, q s ∂timeMeasure) := by
  have hc := intervalIntegral.continuous_primitive (halfLine_all_intervalIntegrable q hq) 0
  simp_rw [timeIntegral_eq_intervalIntegral]
  exact (continuous_const (y := x)).add (hc.comp NNReal.continuous_coe)

/-- The primitive is locally W11 with the actual almost-everywhere derivative. -/
theorem halfLine_primitive_W11 (q : Time → E)
    (hq : ∀ t, IntegrableOn q (Iic t) timeMeasure) (x : E) (t : Time) :
    C07W11 (fun s : ℝ => x + ∫ a in Iic (Real.toNNReal s), q a ∂timeMeasure)
      (fun s : ℝ => q (Real.toNNReal s)) 0 t := by
  let F : ℝ → E := fun s => x + ∫ a in (0 : ℝ)..s, q (Real.toNNReal a)
  have hi := (halfLine_intervalIntegrable_iff q t).mp (hq t)
  have he (s : ℝ) (hs : 0 ≤ s) :
      F s = x + ∫ a in Iic (Real.toNNReal s), q a ∂timeMeasure := by
    rw [timeIntegral_eq_intervalIntegral, Real.coe_toNNReal _ hs]
  have hc : AbsolutelyContinuousOnInterval (fun _s : ℝ => x) 0 t := by
    unfold AbsolutelyContinuousOnInterval
    simp only [dist_self, Finset.sum_const_zero]
    exact tendsto_const_nhds
  have hAC : AbsolutelyContinuousOnInterval F 0 t :=
    hc.add (banach_primitive_AC hi left_mem_uIcc)
  refine ⟨hAC.congr (by
    intro s hs
    rw [uIcc_of_le t.coe_nonneg] at hs
    exact he s hs.1), hi, ?_⟩
  have had := hi.ae_hasDerivAt_integral
  rw [uIoc_of_le t.coe_nonneg]
  filter_upwards [ae_restrict_of_ae had, ae_restrict_mem measurableSet_Ioc] with s hs hst
  have hd := (hs (by rw [uIcc_of_le t.coe_nonneg]; exact ⟨hst.1.le, hst.2⟩)
    0 left_mem_uIcc).const_add x
  apply hd.congr_of_eventuallyEq
  filter_upwards [Ioi_mem_nhds hst.1] with a ha
  exact (he a ha.le).symm

#print axioms halfLine_intervalIntegrable_iff
#print axioms halfLine_all_intervalIntegrable
#print axioms banach_primitive_AC
#print axioms halfLine_primitive_continuous
#print axioms halfLine_primitive_W11
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/WeakPrimitive.lean <==
import OrderingError.Spec11.Threads.T3.TimeLp
import OrderingError.Spec11.Threads.T3.EnergyWeakLimit

set_option backward.isDefEq.respectTransparency.types false
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology InnerProductSpace
namespace OrderingError.Spec11.T3
universe u

/-- Finite-window unweighting commutes with an actual continuous inclusion. -/
theorem l2_primitive_inclusion {E H : Type u} [NormedAddCommGroup E]
    [NormedSpace ℂ E] [CompleteSpace E] [NormedAddCommGroup H] [NormedSpace ℂ H]
    [CompleteSpace H] (J : E →L[ℂ] H) (ν : ℝ) (hν : 0 ≤ ν) (t : Time)
    (z : Lp E 2 timeMeasure) (q : Time → H)
    (he : (fun s => J (z s)) =ᵐ[timeMeasure]
      (fun s => (Real.exp (ν * s) : ℂ) • q s)) :
    J (l2TimeIntegral ν hν t z) = ∫ s in Iic t, q s ∂timeMeasure := by
  rw [l2TimeIntegral_apply, ← J.integral_comp_comm (l2_unweight_integrable ν hν z t)]
  apply integral_congr_ae
  filter_upwards [ae_restrict_of_ae he] with s hs
  rw [map_smul, hs, smul_smul]
  have hc : (Real.exp (-ν * (s : ℝ)) : ℂ) * (Real.exp (ν * s) : ℂ) = 1 := by
    rw [← Complex.ofReal_mul, ← Real.exp_add]
    simp
  rw [hc, one_smul]

/-- A weak L2 derivative limit has the actual primitive dictated by the strong value limit.
This uses continuous linear tests only; no weak-star extraction is used. -/
theorem weak_derivative_primitive {E H : Type u} [NormedAddCommGroup E]
    [NormedSpace ℂ E] [CompleteSpace E] [NormedAddCommGroup H]
    [InnerProductSpace ℂ H] [CompleteSpace H] (J : E →L[ℂ] H)
    (ν : ℝ) (hν : 0 ≤ ν) (v : ℕ → Lp E 2 timeMeasure) (z : Lp E 2 timeMeasure)
    (hz : C06Weak v z) (w q : ℕ → Time → H) (u : Time → H) (f : H)
    (he : ∀ n, (fun s => J (v n s)) =ᵐ[timeMeasure]
      (fun s => (Real.exp (ν * s) : ℂ) • q n s))
    (hw : ∀ n, Continuous (w n)) (hq : ∀ n, Continuous (q n))
    (hd : ∀ n, ∀ t : Time, 0 < t → HasDerivWithinAt
      (fun s : ℝ => w n (Real.toNNReal s)) (q n t) (Ici 0) t)
    (hu : ∀ t, Tendsto (fun n => w n t) atTop (nhds (u t)))
    (h0 : Tendsto (fun n => w n 0) atTop (nhds f)) (t : Time) :
    u t - f = J (l2TimeIntegral ν hν t z) := by
  apply ext_inner_left (𝕜 := ℂ)
  intro x
  have hweak := hz (((innerSL ℂ x).comp J).comp (l2TimeIntegral ν hν t))
  have hstrong := (innerSL ℂ x).continuous.tendsto (u t - f) |>.comp ((hu t).sub h0)
  have heq (n : ℕ) : J (l2TimeIntegral ν hν t (v n)) = w n t - w n 0 := by
    rw [l2_primitive_inclusion J ν hν t (v n) (q n) (he n), timeIntegral_eq_intervalIntegral]
    exact halfLine_integral_eq_sub (w n) (q n) (hw n) (hq n) (hd n) t
  change Tendsto (fun n => inner ℂ x (J (l2TimeIntegral ν hν t (v n))))
    atTop (nhds (inner ℂ x (J (l2TimeIntegral ν hν t z)))) at hweak
  simp only [heq] at hweak
  exact tendsto_nhds_unique hstrong hweak

#print axioms l2_primitive_inclusion
#print axioms weak_derivative_primitive
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T3/WeightedSources.lean <==
import OrderingError.Spec11.Threads.T3.EnergyPointwise
import Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap

/-!
The actual weighted measure and L2 norm formulas.
These identities avoid replacing an Lp norm by an unqualified integral.
-/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T3
universe u
variable {L κ : ℝ} (M : Model.{u} L κ)

theorem density_measurable (σ : ℝ) :
    Measurable (fun t : Time => ENNReal.ofReal (Real.exp (2 * σ * t))) := by
  fun_prop

theorem weighted_ae_iff (σ : ℝ) (P : Time → Prop) :
    (∀ᵐ t ∂M.weightedMeasure σ, P t) ↔ ∀ᵐ t ∂timeMeasure, P t := by
  rw [Model.weightedMeasure, ae_withDensity_iff (density_measurable σ)]
  simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le, Real.exp_pos, true_implies]

theorem weighted_integrable_iff (σ : ℝ) (f : Time → ℝ) :
    Integrable f (M.weightedMeasure σ) ↔
      Integrable (fun t : Time => Real.exp (2 * σ * t) * f t) timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integrable_withDensity_iff_integrable_smul' (density_measurable σ)
      (ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)) (g := f) (μ := timeMeasure))

theorem weighted_integral (σ : ℝ) (f : Time → ℝ) :
    (∫ t, f t ∂M.weightedMeasure σ) =
      ∫ t, Real.exp (2 * σ * t) * f t ∂timeMeasure := by
  simpa only [Model.weightedMeasure, ENNReal.toReal_ofReal (Real.exp_pos _).le,
    smul_eq_mul] using
    (integral_withDensity_eq_integral_toReal_smul (density_measurable σ)
      (ae_of_all _ (fun _ => ENNReal.ofReal_lt_top)) f (μ := timeMeasure))

theorem normLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} (z : Lp E 2 μ) :
    ‖z‖ = Real.sqrt (∫ t, ‖z t‖ ^ 2 ∂μ) := by
  rw [Lp.norm_def, toReal_eLpNorm, lpNorm_eq_integral_norm_rpow_toReal
    (by norm_num) (by norm_num) (Lp.aestronglyMeasurable z)]
  norm_num [Real.sqrt_eq_rpow]

theorem norm_toLp_two {α E : Type*} [MeasurableSpace α] [NormedAddCommGroup E]
    {μ : Measure α} {f : α → E} (hf : MemLp f 2 μ) :
    ‖hf.toLp f‖ = Real.sqrt (∫ t, ‖f t‖ ^ 2 ∂μ) := by
  rw [normLp_two]
  congr 1
  apply integral_congr_ae
  filter_upwards [hf.coeFn_toLp] with t ht
  rw [ht]

theorem weighted_norm_toLp_two {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hf : MemLp f 2 (M.weightedMeasure σ)) :
    ‖hf.toLp f‖ = Real.sqrt (∫ t, Real.exp (2 * σ * t) * ‖f t‖ ^ 2 ∂timeMeasure) := by
  rw [norm_toLp_two, weighted_integral]

theorem weighted_sq_integrable {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hf : MemLp f 2 (M.weightedMeasure σ)) :
    Integrable (fun t : Time => Real.exp (2 * σ * t) * ‖f t‖ ^ 2) timeMeasure :=
  (weighted_integrable_iff M σ _).mp
    ((memLp_two_iff_integrable_sq_norm hf.aestronglyMeasurable).mp hf)

theorem weighted_memLp_two {E : Type*} [NormedAddCommGroup E]
    {σ : ℝ} {f : Time → E} (hm : AEStronglyMeasurable f timeMeasure)
    (hi : Integrable (fun t : Time => Real.exp (2 * σ * t) * ‖f t‖ ^ 2) timeMeasure) :
    MemLp f 2 (M.weightedMeasure σ) := by
  apply (memLp_two_iff_integrable_sq_norm
    (hm.mono_ac (withDensity_absolutelyContinuous timeMeasure _))).mpr
  exact (weighted_integrable_iff M σ _).mpr hi

/-- Remove the exponential weight from an actual unweighted L2 class. -/
theorem unweight_memLp {E : Type u} [NormedAddCommGroup E] [NormedSpace ℂ E]
    (ν : ℝ) (z : Lp E 2 timeMeasure) :
    MemLp (fun t : Time => (Real.exp (-ν * t) : ℂ) • z t) 2 (M.weightedMeasure ν) := by
  have hc : Continuous (fun t : Time => (Real.exp (-ν * t) : ℂ)) := by fun_prop
  have hm := hc.aestronglyMeasurable.smul (Lp.aestronglyMeasurable z)
  apply weighted_memLp_two M hm
  have he (t : Time) : Real.exp (2 * ν * t) *
      ‖(Real.exp (-ν * t) : ℂ) • z t‖ ^ 2 = ‖z t‖ ^ 2 := by
    simp only [norm_smul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), mul_pow]
    have hh : Real.exp (2 * ν * (t : ℝ)) * Real.exp (-ν * t) ^ 2 = 1 := by
      rw [pow_two, ← mul_assoc, ← Real.exp_add, ← Real.exp_add]
      rw [show 2 * ν * (t : ℝ) + -ν * t + -ν * t = 0 by ring, Real.exp_zero]
    rw [← mul_assoc, hh, one_mul]
  change Integrable (fun t : Time => Real.exp (2 * ν * t) *
    ‖(Real.exp (-ν * t) : ℂ) • z t‖ ^ 2) timeMeasure
  simp_rw [he]
  exact (memLp_two_iff_integrable_sq_norm (Lp.aestronglyMeasurable z)).mp (Lp.memLp z)

#print axioms density_measurable
#print axioms weighted_ae_iff
#print axioms weighted_integrable_iff
#print axioms weighted_integral
#print axioms normLp_two
#print axioms norm_toLp_two
#print axioms weighted_norm_toLp_two
#print axioms weighted_sq_integrable
#print axioms weighted_memLp_two
#print axioms unweight_memLp
end OrderingError.Spec11.T3


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/Basic.lean <==
import OrderingError.Spec11.Interfaces
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic

   
                                                                              
                                      
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T4
universe u

section Subspace
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]

theorem ofH_of_mem (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.ofH x = (show S.Space from ⟨x, hx⟩) := by
  unfold D03Subspace.ofH; exact dite_eq_left hx

theorem val_ofH (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.val (S.ofH x) = x := by
  rw [ofH_of_mem S hx]; rfl

theorem ofH_val (S : D03Subspace H) (x : S.Space) : S.ofH (S.val x) = x := by
  have hx : S.val x ∈ S.carrier := x.2
  rw [ofH_of_mem S hx]; rfl

theorem ofH_add (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := by
  rw [ofH_of_mem S hx, ofH_of_mem S hy, ofH_of_mem S (S.carrier.add_mem hx hy)]; rfl

theorem ofH_smul (S : D03Subspace H) (c : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (c • x) = c • S.ofH x := by
  rw [ofH_of_mem S hx, ofH_of_mem S (S.carrier.smul_mem c hx)]; rfl

theorem ofH_neg (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (-x) = -S.ofH x := by
  rw [ofH_of_mem S hx, ofH_of_mem S (S.carrier.neg_mem hx)]; rfl

theorem ofH_sub (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x - y) = S.ofH x - S.ofH y := by
  rw [ofH_of_mem S hx, ofH_of_mem S hy, ofH_of_mem S (S.carrier.sub_mem hx hy)]; rfl

theorem ofH_zero (S : D03Subspace H) : S.ofH 0 = 0 := by
  rw [ofH_of_mem S S.carrier.zero_mem]; rfl

theorem size_nonneg (S : D03Subspace H) (x : H) : 0 ≤ S.size x := norm_nonneg _

theorem size_add_le (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.size (x + y) ≤ S.size x + S.size y := by
  unfold D03Subspace.size; rw [ofH_add S hx hy]; exact norm_add_le _ _

theorem size_sub_le (S : D03Subspace H) {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.size (x - y) ≤ S.size x + S.size y := by
  unfold D03Subspace.size; rw [ofH_sub S hx hy]; exact norm_sub_le _ _

theorem size_neg (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier) :
    S.size (-x) = S.size x := by
  unfold D03Subspace.size; rw [ofH_neg S hx, norm_neg]

theorem size_smul (S : D03Subspace H) (c : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.size (c • x) = ‖c‖ * S.size x := by
  unfold D03Subspace.size; rw [ofH_smul S c hx, norm_smul]

theorem size_zero (S : D03Subspace H) : S.size 0 = 0 := by
  unfold D03Subspace.size; rw [ofH_zero, norm_zero]

theorem eq_zero_of_size_eq_zero (S : D03Subspace H) {x : H} (hx : x ∈ S.carrier)
    (h : S.size x = 0) : x = 0 := by
  unfold D03Subspace.size at h
  have h0 : S.ofH x = 0 := norm_eq_zero.mp h
  rw [← val_ofH S hx, h0, map_zero]

theorem renorm_carrier (S : D03Subspace H) (c : InnerProductSpace.Core ℂ S.Space) :
    (S.renorm c).carrier = S.carrier := rfl

end Subspace

section TimeMeasure

theorem time_embedding : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
  MeasurableEmbedding.subtype_coe measurableSet_Ici

theorem time_range : Set.range (fun t : Time => (t : ℝ)) = Ici 0 :=
  Set.ext fun x => ⟨fun ⟨t, ht⟩ => ht ▸ t.2, fun hx => ⟨⟨x, hx⟩, rfl⟩⟩

theorem map_timeMeasure : Measure.map (fun t : Time => (t : ℝ)) timeMeasure =
    volume.restrict (Ici (0 : ℝ)) := by
  unfold timeMeasure
  rw [time_embedding.map_comap, time_range, Measure.restrict_restrict measurableSet_Ici,
    Set.inter_self]

theorem integral_timeMeasure {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (f : Time → E) :
    ∫ t, f t ∂timeMeasure = ∫ x in Ici (0 : ℝ), f (Real.toNNReal x) := by
  rw [← map_timeMeasure, time_embedding.integral_map]
  simp only [Real.toNNReal_coe]

theorem integrable_timeMeasure_iff {E : Type*} [NormedAddCommGroup E] (f : Time → E) :
    Integrable f timeMeasure ↔
      IntegrableOn (fun x : ℝ => f (Real.toNNReal x)) (Ici 0) volume := by
  rw [IntegrableOn, ← map_timeMeasure, time_embedding.integrable_map_iff]
  simp only [Function.comp_def, Real.toNNReal_coe]

theorem toNNReal_le_iff {x : ℝ} (_hx : 0 ≤ x) (t : Time) :
    Real.toNNReal x ≤ t ↔ x ≤ t := by
  rw [Real.toNNReal_le_iff_le_coe]

theorem indicator_Iic_toNNReal {E : Type*} [Zero E] (g : Time → E) (t : Time) {x : ℝ}
    (hx : 0 ≤ x) :
    (Iic t).indicator g (Real.toNNReal x) =
      (Iic (t : ℝ)).indicator (fun y => g (Real.toNNReal y)) x := by
  by_cases h : x ≤ t
  · rw [indicator_of_mem, indicator_of_mem]
    · exact h
    · exact (toNNReal_le_iff hx t).mpr h
  · rw [indicator_of_notMem, indicator_of_notMem]
    · exact h
    · exact fun h' => h ((toNNReal_le_iff hx t).mp h')

/-- Set integrals over Iic t in time are interval integrals over (0, t]. -/
theorem setIntegral_Iic_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (g : Time → E) (t : Time) :
    ∫ s in Iic t, g s ∂timeMeasure = ∫ x in (0 : ℝ)..t, g (Real.toNNReal x) := by
  rw [← integral_indicator measurableSet_Iic, integral_timeMeasure,
    intervalIntegral.integral_of_le t.coe_nonneg, ← integral_Icc_eq_integral_Ioc]
  have hset : Icc (0 : ℝ) t = Iic (t : ℝ) ∩ Ici 0 := by ext; simp [and_comm]
  rw [hset, ← Measure.restrict_restrict measurableSet_Iic,
    ← integral_indicator measurableSet_Iic]
  refine setIntegral_congr_fun measurableSet_Ici (fun x hx => ?_)
  exact indicator_Iic_toNNReal g t hx

theorem integrableOn_Iic_time_iff {E : Type*} [NormedAddCommGroup E]
    (g : Time → E) (t : Time) :
    IntegrableOn g (Iic t) timeMeasure ↔
      IntervalIntegrable (fun x : ℝ => g (Real.toNNReal x)) volume 0 t := by
  rw [← integrable_indicator_iff measurableSet_Iic,
    integrable_timeMeasure_iff, intervalIntegrable_iff_integrableOn_Icc_of_le t.coe_nonneg]
  have hset : Icc (0 : ℝ) t = Iic (t : ℝ) ∩ Ici 0 := by ext; simp [and_comm]
  have hr : IntegrableOn (fun x : ℝ => g x.toNNReal) (Iic (t : ℝ) ∩ Ici 0) volume ↔
      IntegrableOn (fun x : ℝ => g x.toNNReal) (Iic (t : ℝ)) (volume.restrict (Ici 0)) := by
    rw [IntegrableOn, IntegrableOn, Measure.restrict_restrict measurableSet_Iic]
  rw [hset, hr, ← integrable_indicator_iff measurableSet_Iic]
  exact integrable_congr (ae_restrict_of_forall_mem measurableSet_Ici
    (fun x hx => indicator_Iic_toNNReal g t hx))

/-- Set integrals over a measurable set of times, as real set integrals. -/
theorem setIntegral_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (g : Time → E) {S : Set Time} (hS : MeasurableSet S) :
    ∫ s in S, g s ∂timeMeasure =
      ∫ x in Ici 0 ∩ Real.toNNReal ⁻¹' S, g (Real.toNNReal x) := by
  rw [← integral_indicator hS, integral_timeMeasure]
  have hpre : MeasurableSet (Real.toNNReal ⁻¹' S) := measurable_real_toNNReal hS
  rw [Set.inter_comm, ← Measure.restrict_restrict hpre, ← integral_indicator hpre]
  rfl

theorem preimage_Ioc_time (a t : Time) :
    Ici 0 ∩ Real.toNNReal ⁻¹' (Ioc a t) = Ioc (a : ℝ) t := by
  ext x
  simp only [mem_inter_iff, mem_Ici, mem_preimage, mem_Ioc]
  constructor
  · rintro ⟨hx, h1, h2⟩
    exact ⟨(Real.lt_toNNReal_iff_coe_lt).mp h1, (Real.toNNReal_le_iff_le_coe).mp h2⟩
  · rintro ⟨h1, h2⟩
    have hx : 0 ≤ x := le_trans a.coe_nonneg h1.le
    exact ⟨hx, (Real.lt_toNNReal_iff_coe_lt).mpr h1, (Real.toNNReal_le_iff_le_coe).mpr h2⟩

theorem setIntegral_Ioc_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (g : Time → E) {a t : Time} (hat : a ≤ t) :
    ∫ s in Ioc a t, g s ∂timeMeasure = ∫ x in (a : ℝ)..t, g (Real.toNNReal x) := by
  rw [setIntegral_time g measurableSet_Ioc, preimage_Ioc_time,
    intervalIntegral.integral_of_le (by exact_mod_cast hat)]

end TimeMeasure

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/Deliver.lean <==
import OrderingError.Spec11.Threads.T4.S46Final

   
                                                                         

                                                                                      
                                          

                                                               
                                     
                                                                                          
                                                       

                                                                                   
                                                                    
                                                                       
  

noncomputable section
namespace OrderingError.Spec11
namespace T4
universe u

                                                                 
theorem prove_Lemma416 : ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L →
      ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Consistency M B →
        Lemma416 M B ν r C := by
  intro L _ κ _ B ν hν hνL
  have hpos : 0 < 2 * B.bound "L02_d" * lin416 B := by
    have := lin416_pos B; have := bound_pos B "L02_d" 0 0 0; positivity
  exact ⟨r416 B ν (min (D01lambda L - ν) ν), r416_pos B ν (lt_min (by linarith) hν),
    2 * B.bound "L02_d" * lin416 B, hpos, fun M hP hC => lemma416_at hP hC hν hνL⟩

                                                                                       
theorem prove_Lemma415 : ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L →
      ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Consistency M B →
        Lemma415 M B ν r C := by
  intro L _ κ _ B ν hν hνL
  exact ⟨r415s B L ν, r415s_pos B hν hνL, C415s B ν, C415s_pos B ν,
    fun M hP hC => lemma415_at hP hC hν hνL⟩

                                                                
                                                                                       
                                                  
theorem prove_Thm22_theta1 : ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L → ∀ r0 C0 : ℝ, 0 < r0 →
      ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Consistency M B →
        Thm22_theta0 M B ν r0 C0 → Thm22_theta1 M B ν r C := by
  intro L _ κ _ B ν hν hνL r0 C0 hr0
  exact ⟨r22 B L ν r0, r22_pos B hν hνL hr0, C22 B L ν r0, C22_pos B hν hνL hr0,
    fun M hP hC h0 => thm22_theta1_at hP hC hν hνL hr0 h0⟩

                                                                                       
                                                 
theorem prove_Section46_theta1 : ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L →
      ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Consistency M B →
        Section46_theta1 M B ν r C := by
  intro L _ κ _ B ν hν hνL
  exact ⟨r46 B L ν, r46_pos B hν hνL, C46 B L ν, C46_pos B hν hνL,
    fun M hP hC => section46_at hP hC hν hνL⟩

/-! The same results in the `Uniform` form, given Consistency for every admissible model. -/

                                                                                      
def ConsistencyAll : Prop :=
  ∀ (L κ : ℝ) (M : Model.{u} L κ) (B : D01Budget), Premises M B → Consistency M B

theorem prove_Lemma416_uniform (hC : ConsistencyAll.{u}) :
    Uniform.{u} (fun M B ν r C => Lemma416 M B ν r C) := by
  intro L hL κ hκ B ν hν hνL
  obtain ⟨r, hr, C, hCp, h⟩ := prove_Lemma416.{u} L hL κ hκ B ν hν hνL
  exact ⟨r, hr, C, hCp, fun M hP => h M hP (hC L κ M B hP)⟩

theorem prove_Lemma415_uniform (hC : ConsistencyAll.{u}) :
    Uniform.{u} (fun M B ν r C => Lemma415 M B ν r C) := by
  intro L hL κ hκ B ν hν hνL
  obtain ⟨r, hr, C, hCp, h⟩ := prove_Lemma415.{u} L hL κ hκ B ν hν hνL
  exact ⟨r, hr, C, hCp, fun M hP => h M hP (hC L κ M B hP)⟩

theorem prove_Section46_theta1_uniform (hC : ConsistencyAll.{u}) :
    Uniform.{u} (fun M B ν r C => Section46_theta1 M B ν r C) := by
  intro L hL κ hκ B ν hν hνL
  obtain ⟨r, hr, C, hCp, h⟩ := prove_Section46_theta1.{u} L hL κ hκ B ν hν hνL
  exact ⟨r, hr, C, hCp, fun M hP => h M hP (hC L κ M B hP)⟩

theorem prove_Thm22_theta1_uniform (hC : ConsistencyAll.{u})
    (h0 : Uniform.{u} (fun M B ν r C => Thm22_theta0 M B ν r C)) :
    Uniform.{u} (fun M B ν r C => Thm22_theta1 M B ν r C) := by
  intro L hL κ hκ B ν hν hνL
  obtain ⟨r0, hr0, C0, _, h0'⟩ := h0 L hL κ hκ B ν hν hνL
  obtain ⟨r, hr, C, hCp, h⟩ := prove_Thm22_theta1.{u} L hL κ hκ B ν hν hνL r0 C0 hr0
  exact ⟨r, hr, C, hCp, fun M hP => h M hP (hC L κ M B hP) (h0' M hP)⟩

end T4
end OrderingError.Spec11


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/Discrete.lean <==
import OrderingError.Spec11.Threads.T4.ModelFacts

   
                                                                      
                                                                      
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Premise
variable (hP : Premises M B)
include hP

theorem V_complete (θ : ℝ) (h0 : 0 ≤ θ) (h3 : θ ≤ 3) : CompleteSpace (M.V θ).Space := by
  obtain ⟨-, -, hc, -⟩ := hP.Q01.a
  exact hc θ h0 h3

theorem X_complete (m : D05Mesh L κ) : CompleteSpace (M.X m) := by
  have := X_finiteDimensional hP m
  exact FiniteDimensional.complete ℂ (M.X m)

/-- The inclusion of a discrete space into V_1 with its own norm. -/
def iotaV (m : D05Mesh L κ) : M.X m →L[ℂ] (M.V 1).Space :=
  haveI := X_finiteDimensional hP m
  LinearMap.toContinuousLinearMap
    { toFun := fun x => (show (M.V 1).Space from ⟨(x : M.H), X_mem_V1 hP x⟩)
      map_add' := fun _ _ => rfl
      map_smul' := fun _ _ => rfl }

theorem iotaV_apply (m : D05Mesh L κ) (x : M.X m) :
    (M.V 1).val (iotaV hP m x) = (x : M.H) := rfl

theorem norm_iotaV (m : D05Mesh L κ) (x : M.X m) :
    ‖iotaV hP m x‖ = M.vnorm 1 (x : M.H) := by
  unfold Model.vnorm D03Subspace.size
  rw [ofH_of_mem _ (X_mem_V1 hP x)]
  rfl

theorem iotaV_antilipschitz (m : D05Mesh L κ) :
    AntilipschitzWith (Real.toNNReal (B.bound "L02_embed" 0 1 0)) (iotaV hP m) := by
  refine ContinuousLinearMap.antilipschitz_of_bound _ (fun x => ?_)
  rw [Real.coe_toNNReal _ (bound_pos B _ _ _ _).le, norm_iotaV]
  exact norm_le_vnorm1 hP (X_mem_V1 hP x)

/-- Integrals of discrete-valued functions are discrete. -/
theorem coe_integral (m : D05Mesh L κ) (ψ : Time → M.X m) (μ : Measure Time) :
    ∫ s, (ψ s : M.H) ∂μ = ((∫ s, ψ s ∂μ : M.X m) : M.H) := by
  have := X_complete hP m
  have hanti : AntilipschitzWith 1 (M.X m).subtypeL :=
    ContinuousLinearMap.antilipschitz_of_bound _ (fun x => by simp)
  exact (M.X m).subtypeL.integral_comp_comm' hanti ψ

/-- The V_1 norm of an integral of discrete-valued functions. -/
theorem vnorm1_integral_le (m : D05Mesh L κ) (ψ : Time → M.X m) (μ : Measure Time) :
    M.vnorm 1 ((∫ s, ψ s ∂μ : M.X m) : M.H) ≤ ∫ s, M.vnorm 1 (ψ s : M.H) ∂μ := by
  have := X_complete hP m
  have := V_complete hP 1 (by norm_num) (by norm_num)
  rw [← norm_iotaV hP, ← (iotaV hP m).integral_comp_comm' (iotaV_antilipschitz hP m)]
  refine (norm_integral_le_integral_norm _).trans_eq ?_
  simp only [norm_iotaV]

theorem d1_le_vnorm1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ B.bound "L02_d" * B.bound "L02_eq" * M.vnorm 1 f := by
  have h1 := d1_le_nj1 hP hf
  have h2 := nj1_le_vnorm1 hP hf
  have hb := bound_pos B "L02_d" 0 0 0
  calc M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := h1
    _ ≤ B.bound "L02_d" * (B.bound "L02_eq" * M.vnorm 1 f) := by gcongr
    _ = _ := by ring

theorem vnorm1_le_d1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.vnorm 1 f ≤ B.bound "L02_eq" * B.bound "L02_d" * M.d1 f := by
  have h1 := vnorm1_le_nj1 hP hf
  have h2 := nj1_le_d1 hP hf
  have hb := bound_pos B "L02_eq" 0 0 0
  calc M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := h1
    _ ≤ B.bound "L02_eq" * (B.bound "L02_d" * M.d1 f) := by gcongr
    _ = _ := by ring

end Premise

/-- The discrete small solution: discrete values, energy bound, and its strong mild form. -/
structure DiscreteSol (M : Model.{u} L κ) (B : D01Budget) (σ : ℝ) (m : D05Mesh L κ)
    (f : M.H) : Prop where
  small : M.SmallSolution B σ (some m) f (M.solution B σ (some m) f)
  ebound : M.EBound σ (M.solution B σ (some m) f) (2 * D14ell B σ * ‖f‖)
  mem : ∀ t, M.solution B σ (some m) f t ∈ M.X m
  mild : ∀ t, M.solution B σ (some m) f t =
    (M.Th m t (M.Pi m f) : M.H) +
      ∫ s in Iic t, (M.Th m (t - s) (M.Pi m (M.nonlinear (M.solution B σ (some m) f s))) : M.H)
        ∂timeMeasure

theorem discreteSol (hP : Premises M B) {σ : ℝ} (hR : RateFacts M B σ) {f : M.H}
    (hf : ‖f‖ ≤ D14r B σ) (m : D05Mesh L κ) : DiscreteSol M B σ m f := by
  obtain ⟨hex, heb⟩ := hR.small (some m) f hf
  have hs := solution_spec hex
  set u := M.solution B σ (some m) f with hu
  have heq : u = M.linearFlow (some m) f + M.Q σ (some m) u u := hs.2.2.2.2
  have hps : M.ProductSource σ u u := hs.2.2.1
  -- the weak Duhamel formula
  have hQ : ∀ t, M.Q σ (some m) u u t =
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (M.weakProduct (u s) (u s))) : M.H)
        ∂timeMeasure := by
    intro t
    change M.Kweak σ (some m) (M.productClass σ u u) t = _
    rw [productClass_eq hps, Kweak_discrete hR]
  have hpt : ∀ t, u t = (M.Th m t (M.Pi m f) : M.H) +
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (M.weakProduct (u s) (u s))) : M.H)
        ∂timeMeasure := by
    intro t
    have := congrFun heq t
    rw [Pi.add_apply, hQ t] at this
    exact this
  have hmem : ∀ t, u t ∈ M.X m := by
    intro t
    rw [hpt t, coe_integral hP]
    exact (M.X m).add_mem (M.Th m t (M.Pi m f)).2 (Subtype.mem _)
  refine ⟨hs, heb, hmem, fun t => ?_⟩
  change u t = (M.Th m t (M.Pi m f) : M.H) +
    ∫ s in Iic t, (M.Th m (t - s) (M.Pi m (M.nonlinear (u s))) : M.H) ∂timeMeasure
  rw [hpt t]
  congr 1
  refine setIntegral_congr_fun measurableSet_Iic (fun s _ => ?_)
  have hv : u s ∈ (M.V 1).carrier := X_mem_V1 hP ⟨u s, hmem s⟩
  rw [weakProduct_eq hR hv hv, PiMinus_iota hR]
  rfl

/-- The discrete solution as a continuous discrete-valued curve. -/
theorem discrete_continuous {σ : ℝ} {m : D05Mesh L κ} {f : M.H} (hD : DiscreteSol M B σ m f) :
    Continuous (fun t => (⟨M.solution B σ (some m) f t, hD.mem t⟩ : M.X m)) :=
  hD.small.2.1.1.1.subtype_mk _

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/Kernels.lean <==
import OrderingError.Spec11.Threads.T4.Basic
import Mathlib.Analysis.SpecialFunctions.Integrability.Basic

   
                                                                
                                                                             
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal
namespace OrderingError.Spec11.T4

/-- The truncated singular weight (min y 1)^(-a). -/
def kw (a y : ℝ) : ℝ := (min y 1) ^ (-a)

theorem kw_nonneg (a y : ℝ) (hy : 0 ≤ y) : 0 ≤ kw a y :=
  Real.rpow_nonneg (le_min hy zero_le_one) _

theorem kw_le (a : ℝ) {y : ℝ} (hy : 0 < y) (_ha : 0 ≤ a) : kw a y ≤ y ^ (-a) + 1 := by
  unfold kw
  rcases le_total y 1 with h | h
  · rw [min_eq_left h]; linarith
  · rw [min_eq_right h, Real.one_rpow]
    linarith [Real.rpow_nonneg hy.le (-a)]

theorem kw_anti {a y z : ℝ} (ha : 0 ≤ a) (hy : 0 < y) (hyz : y ≤ z) : kw a z ≤ kw a y := by
  unfold kw
  exact Real.rpow_le_rpow_of_nonpos (lt_min hy zero_lt_one) (min_le_min_right 1 hyz)
    (by linarith)

theorem kw_of_le_one {a y : ℝ} (hy : y ≤ 1) : kw a y = y ^ (-a) := by
  unfold kw; rw [min_eq_left hy]

theorem kw_le_two {a y : ℝ} (ha : 0 ≤ a) (ha1 : a ≤ 1) (hy : 1 / 2 ≤ y) : kw a y ≤ 2 := by
  calc kw a y ≤ kw a (1 / 2) := kw_anti ha (by norm_num) hy
    _ = (1 / 2 : ℝ) ^ (-a) := kw_of_le_one (by norm_num)
    _ ≤ (1 / 2 : ℝ) ^ (-1 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_ge (by norm_num) (by norm_num) (by linarith)
    _ = 2 := by norm_num

theorem measurable_kw (a : ℝ) : Measurable (kw a) := by
  unfold kw
  exact (measurable_id.min measurable_const).pow_const _

theorem intervalIntegrable_rpow_neg {b t : ℝ} (hb1 : b < 1) :
    IntervalIntegrable (fun x : ℝ => x ^ (-b)) volume 0 t :=
  intervalIntegral.intervalIntegrable_rpow' (by linarith)

theorem integral_rpow_neg {b t : ℝ} (hb1 : b < 1) (_ht : 0 ≤ t) :
    ∫ x in (0 : ℝ)..t, x ^ (-b) = t ^ (1 - b) / (1 - b) := by
  rw [integral_rpow (Or.inl (by linarith))]
  have h1 : -b + 1 = 1 - b := by ring
  rw [h1, Real.zero_rpow (by linarith), sub_zero]

theorem intervalIntegrable_kw {b t : ℝ} (hb : 0 ≤ b) (hb1 : b < 1) (ht : 0 ≤ t) :
    IntervalIntegrable (kw b) volume 0 t := by
  have hg : IntervalIntegrable (fun x : ℝ => x ^ (-b) + 1) volume 0 t :=
    (intervalIntegrable_rpow_neg hb1).add intervalIntegrable_const
  refine hg.mono_fun (measurable_kw b).aestronglyMeasurable ?_
  rw [uIoc_of_le ht]
  refine (ae_restrict_iff' measurableSet_Ioc).mpr (Eventually.of_forall fun x hx => ?_)
  dsimp only
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (kw_nonneg b x hx.1.le),
    abs_of_nonneg (by positivity [Real.rpow_nonneg hx.1.le (-b)])]
  exact kw_le b hx.1 hb

theorem integral_kw_le {b t : ℝ} (hb : 0 ≤ b) (hb1 : b < 1) (ht : 0 ≤ t) :
    ∫ x in (0 : ℝ)..t, kw b x ≤ t ^ (1 - b) / (1 - b) + t := by
  have hg : IntervalIntegrable (fun x : ℝ => x ^ (-b) + 1) volume 0 t :=
    (intervalIntegrable_rpow_neg hb1).add intervalIntegrable_const
  calc ∫ x in (0 : ℝ)..t, kw b x ≤ ∫ x in (0 : ℝ)..t, (x ^ (-b) + 1) := by
        refine intervalIntegral.integral_mono_ae_restrict ht (intervalIntegrable_kw hb hb1 ht) hg ?_
        refine (ae_restrict_iff' measurableSet_Icc).mpr ?_
        filter_upwards [Measure.ae_ne volume 0] with x hx0 hx
        exact kw_le b (lt_of_le_of_ne hx.1 (Ne.symm hx0)) hb
    _ = t ^ (1 - b) / (1 - b) + t := by
        rw [intervalIntegral.integral_add (intervalIntegrable_rpow_neg hb1) intervalIntegrable_const,
          integral_rpow_neg hb1 ht]
        simp

/-- Pointwise splitting of the convolution integrand at t/2. -/
theorem kw_mul_split {a b t x : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) (hx0 : 0 < x) (hxt : x < t) :
    kw a (t - x) * kw b x ≤ kw a (t / 2) * kw b x + kw b (t / 2) * kw a (t - x) := by
  have h1 := kw_nonneg a (t - x) (by linarith)
  have h2 := kw_nonneg b x hx0.le
  have h3 := kw_nonneg a (t / 2) (by linarith)
  have h4 := kw_nonneg b (t / 2) (by linarith)
  rcases le_total x (t / 2) with h | h
  · have : kw a (t - x) ≤ kw a (t / 2) := kw_anti ha (by linarith) (by linarith)
    nlinarith [mul_le_mul_of_nonneg_right this h2, mul_nonneg h4 h1]
  · have : kw b x ≤ kw b (t / 2) := kw_anti hb (by linarith) h
    nlinarith [mul_le_mul_of_nonneg_left this h1, mul_nonneg h3 h2]

theorem integral_kw_reflect {a t : ℝ} :
    ∫ x in (0 : ℝ)..t, kw a (t - x) = ∫ x in (0 : ℝ)..t, kw a x := by
  rw [intervalIntegral.integral_comp_sub_left (fun x => kw a x) t]
  simp

theorem intervalIntegrable_kw_reflect {a t : ℝ} (ha : 0 ≤ a) (ha1 : a < 1) (ht : 0 ≤ t) :
    IntervalIntegrable (fun x => kw a (t - x)) volume 0 t := by
  have h := (intervalIntegrable_kw ha ha1 ht).comp_sub_left t
  simpa using h.symm

/-- The basic convolution kernel estimate, before simplification. -/
theorem kernel_integral_le {a b t : ℝ} (ha : 0 ≤ a) (ha1 : a < 1) (hb : 0 ≤ b) (hb1 : b < 1)
    (ht : 0 < t) :
    IntervalIntegrable (fun x => kw a (t - x) * kw b x) volume 0 t ∧
    ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x ≤
      kw a (t / 2) * (t ^ (1 - b) / (1 - b) + t) + kw b (t / 2) * (t ^ (1 - a) / (1 - a) + t) := by
  have hib := intervalIntegrable_kw hb hb1 ht.le
  have hia := intervalIntegrable_kw_reflect ha ha1 ht.le
  have hG : IntervalIntegrable
      (fun x => kw a (t / 2) * kw b x + kw b (t / 2) * kw a (t - x)) volume 0 t :=
    (hib.const_mul _).add (hia.const_mul _)
  have hbound : ∀ᵐ x ∂(volume.restrict (Ioc 0 t)),
      ‖kw a (t - x) * kw b x‖ ≤ kw a (t / 2) * kw b x + kw b (t / 2) * kw a (t - x) := by
    refine (ae_restrict_iff' measurableSet_Ioc).mpr ?_
    filter_upwards [Measure.ae_ne volume t] with x hxt hx
    have hlt : x < t := lt_of_le_of_ne hx.2 hxt
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (kw_nonneg a _ (by linarith))
      (kw_nonneg b x hx.1.le))]
    exact kw_mul_split ha hb hx.1 hlt
  have hmeas : AEStronglyMeasurable (fun x => kw a (t - x) * kw b x) (volume.restrict (Ioc 0 t)) :=
    (((measurable_kw a).comp (measurable_const.sub measurable_id)).mul
      (measurable_kw b)).aestronglyMeasurable
  have hint : IntervalIntegrable (fun x => kw a (t - x) * kw b x) volume 0 t := by
    rw [intervalIntegrable_iff_integrableOn_Ioc_of_le ht.le]
    exact Integrable.mono' ((intervalIntegrable_iff_integrableOn_Ioc_of_le ht.le).mp hG) hmeas hbound
  refine ⟨hint, ?_⟩
  calc ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x
      ≤ ∫ x in (0 : ℝ)..t, (kw a (t / 2) * kw b x + kw b (t / 2) * kw a (t - x)) := by
        refine intervalIntegral.integral_mono_ae_restrict ht.le hint hG ?_
        refine (ae_restrict_iff' measurableSet_Icc).mpr ?_
        filter_upwards [Measure.ae_ne volume t, Measure.ae_ne volume 0] with x hxt hx0 hx
        exact kw_mul_split ha hb (lt_of_le_of_ne hx.1 (Ne.symm hx0)) (lt_of_le_of_ne hx.2 hxt)
    _ = kw a (t / 2) * (∫ x in (0 : ℝ)..t, kw b x) + kw b (t / 2) * (∫ x in (0 : ℝ)..t, kw a x) := by
        rw [intervalIntegral.integral_add (hib.const_mul _) (hia.const_mul _),
          intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
          integral_kw_reflect]
    _ ≤ _ := by
        gcongr
        · exact kw_nonneg a _ (by linarith)
        · exact integral_kw_le hb hb1 ht.le
        · exact kw_nonneg b _ (by linarith)
        · exact integral_kw_le ha ha1 ht.le

/-- The explicit kernel constant. -/
def kernelConst (a b δ : ℝ) : ℝ := 2 * (1 / (1 - a) + 1 / (1 - b) + 2) * (1 + 1 / δ)

theorem kernelConst_pos {a b δ : ℝ} (ha1 : a < 1) (hb1 : b < 1) (hδ : 0 < δ) :
    0 < kernelConst a b δ := by
  unfold kernelConst
  have h1 : 0 < 1 / (1 - a) := by apply div_pos one_pos; linarith
  have h2 : 0 < 1 / (1 - b) := by apply div_pos one_pos; linarith
  positivity

theorem exp_neg_mul_le {δ t : ℝ} (hδ : 0 < δ) (ht : 0 ≤ t) :
    Real.exp (-δ * t) * (1 + t) ≤ 1 + 1 / δ := by
  have he : 1 + δ * t ≤ Real.exp (δ * t) := by
    have := Real.add_one_le_exp (δ * t); linarith
  have hpos := Real.exp_pos (δ * t)
  have hinv : Real.exp (-δ * t) = (Real.exp (δ * t))⁻¹ := by
    rw [← Real.exp_neg]; ring_nf
  rw [hinv, inv_mul_le_iff₀ hpos]
  have hdt : 0 ≤ δ * t := by positivity
  have hid : 0 ≤ 1 / δ := by positivity
  have hexp : (1 + 1 / δ) * (1 + δ * t) = 1 + t + δ * t + 1 / δ := by
    field_simp; ring
  calc 1 + t ≤ (1 + 1 / δ) * (1 + δ * t) := by rw [hexp]; linarith
    _ ≤ (1 + 1 / δ) * Real.exp (δ * t) := by gcongr
    _ = Real.exp (δ * t) * (1 + 1 / δ) := by ring

/-- The simplified kernel bound with an exponential factor: no condition on a+b. -/
theorem kernel_exp_bound {a b δ t : ℝ} (ha : 0 ≤ a) (ha1 : a < 1) (hb : 0 ≤ b) (hb1 : b < 1)
    (hδ : 0 < δ) (ht : 0 < t) :
    Real.exp (-δ * t) * ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x ≤
      kernelConst a b δ * (min t 1) ^ (1 - a - b) := by
  obtain ⟨_, hI⟩ := kernel_integral_le ha ha1 hb hb1 ht
  have hE := exp_neg_mul_le hδ ht.le
  have hepos := Real.exp_pos (-δ * t)
  have hc1 : 0 < 1 / (1 - a) := by apply div_pos one_pos; linarith
  have hc2 : 0 < 1 / (1 - b) := by apply div_pos one_pos; linarith
  set S := 1 / (1 - a) + 1 / (1 - b) + 2 with hS
  rcases le_or_gt t 1 with h1 | h1
  · -- short times: everything is a power of t
    have hm : min t 1 = t := min_eq_left h1
    rw [hm]
    have ht2 : t / 2 ≤ 1 := by linarith
    have hka : kw a (t / 2) = (t / 2) ^ (-a) := kw_of_le_one ht2
    have hkb : kw b (t / 2) = (t / 2) ^ (-b) := kw_of_le_one ht2
    have htb : t ≤ t ^ (1 - b) := Real.self_le_rpow_of_le_one ht.le h1 (by linarith)
    have hta : t ≤ t ^ (1 - a) := Real.self_le_rpow_of_le_one ht.le h1 (by linarith)
    have hpa : (t / 2) ^ (-a) ≤ 2 * t ^ (-a) := by
      rw [Real.div_rpow ht.le (by norm_num), div_eq_mul_inv, mul_comm]
      have : (2 : ℝ) ^ (-a) = ((2 : ℝ) ^ a)⁻¹ := Real.rpow_neg (by norm_num) a
      rw [← Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2), neg_neg]
      have h2a : (2 : ℝ) ^ a ≤ 2 := by
        calc (2 : ℝ) ^ a ≤ (2 : ℝ) ^ (1 : ℝ) :=
              Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
          _ = 2 := Real.rpow_one 2
      have := Real.rpow_nonneg ht.le (-a)
      nlinarith
    have hpb : (t / 2) ^ (-b) ≤ 2 * t ^ (-b) := by
      rw [Real.div_rpow ht.le (by norm_num), div_eq_mul_inv, mul_comm]
      rw [← Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2), neg_neg]
      have h2b : (2 : ℝ) ^ b ≤ 2 := by
        calc (2 : ℝ) ^ b ≤ (2 : ℝ) ^ (1 : ℝ) :=
              Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
          _ = 2 := Real.rpow_one 2
      have := Real.rpow_nonneg ht.le (-b)
      nlinarith
    have hprod_a : t ^ (-a) * t ^ (1 - b) = t ^ (1 - a - b) := by
      rw [← Real.rpow_add ht]; ring_nf
    have hprod_b : t ^ (-b) * t ^ (1 - a) = t ^ (1 - a - b) := by
      rw [← Real.rpow_add ht]; ring_nf
    have hB1 : t ^ (1 - b) / (1 - b) + t ≤ t ^ (1 - b) * (1 / (1 - b) + 1) := by
      rw [div_eq_mul_one_div]; nlinarith
    have hB2 : t ^ (1 - a) / (1 - a) + t ≤ t ^ (1 - a) * (1 / (1 - a) + 1) := by
      rw [div_eq_mul_one_div]; nlinarith
    have hpow := Real.rpow_nonneg ht.le (1 - a - b)
    have hta' := Real.rpow_nonneg ht.le (-a)
    have htb' := Real.rpow_nonneg ht.le (-b)
    have h1a := Real.rpow_nonneg ht.le (1 - a)
    have h1b := Real.rpow_nonneg ht.le (1 - b)
    have hI' : ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x ≤ 2 * S * t ^ (1 - a - b) := by
      calc _ ≤ _ := hI
        _ ≤ (2 * t ^ (-a)) * (t ^ (1 - b) * (1 / (1 - b) + 1)) +
            (2 * t ^ (-b)) * (t ^ (1 - a) * (1 / (1 - a) + 1)) := by
          rw [hka, hkb]
          gcongr
        _ = 2 * t ^ (1 - a - b) * (1 / (1 - a) + 1 / (1 - b) + 2) := by
          rw [show (2 * t ^ (-a)) * (t ^ (1 - b) * (1 / (1 - b) + 1)) =
            2 * (t ^ (-a) * t ^ (1 - b)) * (1 / (1 - b) + 1) by ring,
            show (2 * t ^ (-b)) * (t ^ (1 - a) * (1 / (1 - a) + 1)) =
            2 * (t ^ (-b) * t ^ (1 - a)) * (1 / (1 - a) + 1) by ring, hprod_a, hprod_b]
          ring
        _ = 2 * S * t ^ (1 - a - b) := by rw [hS]; ring
    have hexp1 : Real.exp (-δ * t) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith
    have hIn : 0 ≤ ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x :=
      intervalIntegral.integral_nonneg ht.le (fun x hx =>
        mul_nonneg (kw_nonneg a _ (by linarith [hx.2])) (kw_nonneg b x hx.1))
    calc Real.exp (-δ * t) * ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x
        ≤ 1 * (2 * S * t ^ (1 - a - b)) := by gcongr
      _ ≤ kernelConst a b δ * t ^ (1 - a - b) := by
        unfold kernelConst
        rw [← hS]
        have : 0 ≤ 1 / δ := by positivity
        have hS0 : 0 < S := by rw [hS]; positivity
        nlinarith [mul_nonneg (mul_nonneg (by norm_num : (0 : ℝ) ≤ 2) hS0.le) hpow]
  · -- long times: the weights are bounded by 2
    have hm : min t 1 = 1 := min_eq_right h1.le
    rw [hm, Real.one_rpow, mul_one]
    have hka : kw a (t / 2) ≤ 2 := kw_le_two ha ha1.le (by linarith)
    have hkb : kw b (t / 2) ≤ 2 := kw_le_two hb hb1.le (by linarith)
    have htb : t ^ (1 - b) ≤ t := by
      calc t ^ (1 - b) ≤ t ^ (1 : ℝ) := Real.rpow_le_rpow_of_exponent_le h1.le (by linarith)
        _ = t := Real.rpow_one t
    have hta : t ^ (1 - a) ≤ t := by
      calc t ^ (1 - a) ≤ t ^ (1 : ℝ) := Real.rpow_le_rpow_of_exponent_le h1.le (by linarith)
        _ = t := Real.rpow_one t
    have hB1 : t ^ (1 - b) / (1 - b) + t ≤ t * (1 / (1 - b) + 1) := by
      rw [div_eq_mul_one_div]; nlinarith
    have hB2 : t ^ (1 - a) / (1 - a) + t ≤ t * (1 / (1 - a) + 1) := by
      rw [div_eq_mul_one_div]; nlinarith
    have hB1n : 0 ≤ t ^ (1 - b) / (1 - b) + t := by
      have := Real.rpow_nonneg ht.le (1 - b); positivity
    have hB2n : 0 ≤ t ^ (1 - a) / (1 - a) + t := by
      have := Real.rpow_nonneg ht.le (1 - a); positivity
    have hI' : ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x ≤ 2 * S * (1 + t) := by
      calc _ ≤ _ := hI
        _ ≤ 2 * (t * (1 / (1 - b) + 1)) + 2 * (t * (1 / (1 - a) + 1)) := by
          gcongr
        _ = 2 * S * t := by rw [hS]; ring
        _ ≤ 2 * S * (1 + t) := by
          have hS0 : 0 < S := by rw [hS]; positivity
          nlinarith
    have hS0 : 0 < S := by rw [hS]; positivity
    calc Real.exp (-δ * t) * ∫ x in (0 : ℝ)..t, kw a (t - x) * kw b x
        ≤ Real.exp (-δ * t) * (2 * S * (1 + t)) := by gcongr
      _ = 2 * S * (Real.exp (-δ * t) * (1 + t)) := by ring
      _ ≤ 2 * S * (1 + 1 / δ) := by gcongr
      _ = kernelConst a b δ := by unfold kernelConst; rw [hS]

/-! Algebra of the weights. -/

theorem exp_gap {lam ν δ t s : ℝ} (hδ1 : δ ≤ lam - ν) (hδ2 : δ ≤ ν) (hs : 0 ≤ s) (hst : s ≤ t) :
    Real.exp (-lam * (t - s)) * Real.exp (-(2 * ν) * s) ≤
      Real.exp (-ν * t) * Real.exp (-δ * t) := by
  rw [← Real.exp_add, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  nlinarith


theorem kw_mul {a b y : ℝ} (hy : 0 < y) : kw a y * kw b y = kw (a + b) y := by
  unfold kw
  rw [← Real.rpow_add (lt_min hy zero_lt_one)]; ring_nf

theorem kw_rpow {a c y : ℝ} (hy : 0 ≤ y) : (kw a y) ^ c = kw (a * c) y := by
  unfold kw
  rw [← Real.rpow_mul (le_min hy zero_le_one)]; ring_nf

theorem kw_zero (y : ℝ) : kw 0 y = 1 := by unfold kw; simp

theorem kw_le_kw {a b y : ℝ} (hy : 0 < y) (hab : a ≤ b) : kw a y ≤ kw b y := by
  unfold kw
  rcases le_or_gt y 1 with h | h
  · rw [min_eq_left h]
    exact Real.rpow_le_rpow_of_exponent_ge hy h (by linarith)
  · rw [min_eq_right h.le, Real.one_rpow, Real.one_rpow]

theorem kw_one_le {a y : ℝ} (ha : 0 ≤ a) (hy : 0 < y) : 1 ≤ kw a y := by
  have := kw_le_kw (a := 0) (b := a) hy ha
  rwa [kw_zero] at this

theorem kw_pos (a : ℝ) {y : ℝ} (hy : 0 < y) : 0 < kw a y :=
  Real.rpow_pos_of_pos (lt_min hy zero_lt_one) _

theorem kw_mul_rpow_self {a y : ℝ} (hy : 0 < y) : (min y 1) ^ a * kw a y = 1 := by
  unfold kw
  rw [← Real.rpow_add (lt_min hy zero_lt_one)]; simp

/-! The time measure has no atoms, and the time version of the kernel bound. -/

theorem timeMeasure_singleton (c : Time) : timeMeasure {c} = 0 := by
  unfold timeMeasure
  rw [time_embedding.comap_apply, Set.image_singleton]
  exact nonpos_iff_eq_zero.mp ((Measure.restrict_apply_le _ _).trans (by simp))

instance : NullSingletonClass timeMeasure := ⟨timeMeasure_singleton⟩

theorem ae_time_ne (c : Time) : ∀ᵐ s ∂timeMeasure, s ≠ c := Measure.ae_ne timeMeasure c

theorem time_kernel_eq {a b : ℝ} (t : Time) :
    ∫ s in Iic t, kw a ((t : ℝ) - s) * kw b s ∂timeMeasure =
      ∫ x in (0 : ℝ)..t, kw a ((t : ℝ) - x) * kw b x := by
  rw [setIntegral_Iic_time]
  refine intervalIntegral.integral_congr (fun x hx => ?_)
  rw [uIcc_of_le t.coe_nonneg] at hx
  simp only [Real.coe_toNNReal _ hx.1]

theorem time_kernel_integrable {a b : ℝ} (ha : 0 ≤ a) (ha1 : a < 1) (hb : 0 ≤ b) (hb1 : b < 1)
    {t : Time} (ht : 0 < t) :
    IntegrableOn (fun s : Time => kw a ((t : ℝ) - s) * kw b s) (Iic t) timeMeasure := by
  rw [integrableOn_Iic_time_iff]
  refine (kernel_integral_le ha ha1 hb hb1 (show (0 : ℝ) < t from ht)).1.congr ?_
  rw [uIoc_of_le (show (0 : ℝ) ≤ t from t.coe_nonneg)]
  intro x hx
  simp only [Real.coe_toNNReal _ hx.1.le]

/-- Generic Bochner estimate by the singular kernel, with exponential gap delta. -/
theorem norm_integral_le_kernel {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (φ : Time → E) {t : Time} (ht : 0 < t) {a b δ C : ℝ} (ha : 0 ≤ a) (ha1 : a < 1)
    (hb : 0 ≤ b) (hb1 : b < 1) (hδ : 0 < δ) (hC : 0 ≤ C)
    (hφ : ∀ s : Time, 0 < s → s < t →
      ‖φ s‖ ≤ C * Real.exp (-δ * t) * (kw a ((t : ℝ) - s) * kw b s)) :
    ‖∫ s in Iic t, φ s ∂timeMeasure‖ ≤ C * kernelConst a b δ * (min (t : ℝ) 1) ^ (1 - a - b) := by
  have hint := time_kernel_integrable ha ha1 hb hb1 ht
  have hG : IntegrableOn (fun s : Time => C * Real.exp (-δ * t) *
      (kw a ((t : ℝ) - s) * kw b s)) (Iic t) timeMeasure := hint.const_mul _
  calc ‖∫ s in Iic t, φ s ∂timeMeasure‖ ≤ ∫ s in Iic t, ‖φ s‖ ∂timeMeasure :=
        norm_integral_le_integral_norm _
    _ ≤ ∫ s in Iic t, C * Real.exp (-δ * t) * (kw a ((t : ℝ) - s) * kw b s) ∂timeMeasure := by
        refine integral_mono_of_nonneg (Eventually.of_forall fun _ => norm_nonneg _) hG ?_
        refine (ae_restrict_iff' measurableSet_Iic).mpr ?_
        filter_upwards [ae_time_ne 0, ae_time_ne t] with s hs0 hst hs
        exact hφ s (lt_of_le_of_ne zero_le (Ne.symm hs0)) (lt_of_le_of_ne hs hst)
    _ = C * (Real.exp (-δ * t) * ∫ x in (0 : ℝ)..t, kw a ((t : ℝ) - x) * kw b x) := by
        rw [integral_const_mul, time_kernel_eq]; ring
    _ ≤ C * (kernelConst a b δ * (min (t : ℝ) 1) ^ (1 - a - b)) := by
        exact mul_le_mul_of_nonneg_left
          (kernel_exp_bound ha ha1 hb hb1 hδ (show (0 : ℝ) < t from ht)) hC
    _ = _ := by ring

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/L415Tools.lean <==
import OrderingError.Spec11.Threads.T4.Thm22

   
                                                                          
                                              
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Dual
variable (hP : Premises M B)
include hP

theorem d1_pos {m : D05Mesh L κ} {ψ : M.X m} (hψ : ψ ≠ 0) : 0 < M.d1 (ψ : M.H) := by
  rcases (norm_nonneg ((M.energySpace).ofH (ψ : M.H))).lt_or_eq with h | h
  · exact h
  · exfalso
    have h0 := eq_zero_of_size_eq_zero M.energySpace (X_mem_V1 hP ψ) h.symm
    exact hψ (Subtype.ext h0)

theorem norm_le_p_d1 {m : D05Mesh L κ} (ψ : M.X m) :
    ‖(ψ : M.H)‖ ≤ D01p L * M.d1 (ψ : M.H) := hP.L01.a.1 _ (X_mem_V1 hP ψ)

omit hP in
theorem D01p_nonneg (L : ℝ) : 0 ≤ D01p L := by
  unfold D01p
  rcases le_or_gt 0 L with h | h
  · positivity
  · have : Real.sqrt (2 * L) = 0 := Real.sqrt_eq_zero'.mpr (by linarith)
    rw [this]; simp

omit hP in
theorem minusNorm_le {m : D05Mesh L κ} (r : M.X m) {K : ℝ} (hK : 0 ≤ K)
    (h : ∀ ψ : M.X m, ψ ≠ 0 → ‖inner ℂ (ψ : M.H) (r : M.H)‖ ≤ K * M.d1 (ψ : M.H)) :
    M.minusNorm m r ≤ K := by
  unfold Model.minusNorm
  refine Real.sSup_le (fun q hq => ?_) hK
  obtain ⟨ψ, hψ, rfl⟩ := hq
  rcases (show 0 ≤ M.d1 (ψ : M.H) from norm_nonneg _).lt_or_eq with hd | hd
  · rw [div_le_iff₀ hd]; exact h ψ hψ
  · rw [show M.d1 (ψ : M.H) = 0 from hd.symm, div_zero]; exact hK

omit hP in
theorem minusNorm_nonneg {m : D05Mesh L κ} (r : M.X m) : 0 ≤ M.minusNorm m r := by
  unfold Model.minusNorm
  refine Real.sSup_nonneg (fun q hq => ?_)
  obtain ⟨ψ, -, rfl⟩ := hq
  exact div_nonneg (norm_nonneg _) (norm_nonneg _)

theorem minusNorm_ge {m : D05Mesh L κ} (r : M.X m) {ψ : M.X m} (hψ : ψ ≠ 0) :
    ‖inner ℂ (ψ : M.H) (r : M.H)‖ ≤ M.minusNorm m r * M.d1 (ψ : M.H) := by
  have hd := d1_pos hP hψ
  have hbdd : BddAbove {q : ℝ | ∃ ψ : M.X m, ψ ≠ 0 ∧
      q = ‖inner ℂ (ψ : M.H) (r : M.H)‖ / M.d1 (ψ : M.H)} := by
    refine ⟨D01p L * ‖(r : M.H)‖, fun q hq => ?_⟩
    obtain ⟨φ, hφ, rfl⟩ := hq
    have hdφ := d1_pos hP hφ
    rw [div_le_iff₀ hdφ]
    calc ‖inner ℂ (φ : M.H) (r : M.H)‖ ≤ ‖(φ : M.H)‖ * ‖(r : M.H)‖ := norm_inner_le_norm _ _
      _ ≤ D01p L * M.d1 (φ : M.H) * ‖(r : M.H)‖ := by gcongr; exact norm_le_p_d1 hP φ
      _ = _ := by ring
  have hle : ‖inner ℂ (ψ : M.H) (r : M.H)‖ / M.d1 (ψ : M.H) ≤ M.minusNorm m r :=
    le_csSup hbdd ⟨ψ, hψ, rfl⟩
  exact (div_le_iff₀ hd).mp hle

theorem minusNorm_lipschitz {m : D05Mesh L κ} (x y : M.X m) :
    M.minusNorm m x ≤ M.minusNorm m y + D01p L * ‖x - y‖ := by
  have hK : 0 ≤ M.minusNorm m y + D01p L * ‖x - y‖ :=
    add_nonneg (minusNorm_nonneg y) (mul_nonneg (D01p_nonneg L) (norm_nonneg _))
  refine minusNorm_le x hK (fun ψ hψ => ?_)
  have h1 := minusNorm_ge hP y hψ
  have hxy : (x : M.H) = (y : M.H) + ((x - y : M.X m) : M.H) := by simp
  rw [hxy, inner_add_right]
  calc ‖inner ℂ (ψ : M.H) (y : M.H) + inner ℂ (ψ : M.H) ((x - y : M.X m) : M.H)‖
      ≤ ‖inner ℂ (ψ : M.H) (y : M.H)‖ + ‖inner ℂ (ψ : M.H) ((x - y : M.X m) : M.H)‖ :=
        norm_add_le _ _
    _ ≤ M.minusNorm m y * M.d1 (ψ : M.H) + ‖(ψ : M.H)‖ * ‖x - y‖ := by
        gcongr
        exact norm_inner_le_norm _ _
    _ ≤ M.minusNorm m y * M.d1 (ψ : M.H) + D01p L * M.d1 (ψ : M.H) * ‖x - y‖ := by
        gcongr; exact norm_le_p_d1 hP ψ
    _ = _ := by ring

theorem minusNorm_continuous (m : D05Mesh L κ) : Continuous (M.minusNorm m) := by
  refine LipschitzWith.continuous (K := Real.toNNReal (D01p L)) ?_
  refine LipschitzWith.of_dist_le_mul fun x y => ?_
  rw [Real.dist_eq, dist_eq_norm, Real.coe_toNNReal _ (D01p_nonneg L), abs_le]
  have h1 := minusNorm_lipschitz hP x y
  have h2 := minusNorm_lipschitz hP y x
  rw [norm_sub_rev] at h2
  constructor <;> linarith

/-- The discrete dual norm of a projected vector is bounded by its anti-dual norm. -/
theorem minusNorm_Pi_le {σ : ℝ} (hR : RateFacts M B σ) (m : D05Mesh L κ) (z : M.H) :
    M.minusNorm m (M.Pi m z) ≤ ‖M.iota z‖ := by
  refine minusNorm_le _ (M.iota z).opNorm_nonneg (fun ψ _ => ?_)
  have horth := hP.L04.a.1 m z ψ
  have hip : inner ℂ (ψ : M.H) ((M.Pi m z : M.X m) : M.H) = inner ℂ (ψ : M.H) z := by
    have : z = M.project m z + (z - M.project m z) := by abel
    conv_rhs => rw [this, inner_add_right, horth, add_zero]
    rfl
  rw [hip]
  have hio : M.iota z (M.energySpace.ofH (ψ : M.H)) = inner ℂ (ψ : M.H) z := by
    unfold Model.iota
    rw [ContinuousLinearMap.comp_apply, hR.ident.1, val_ofH M.energySpace (X_mem_V1 hP ψ),
      innerSLFlip_apply_apply]
  rw [← hio]
  exact (ContinuousLinearMap.le_opNorm _ _).trans_eq rfl

end Dual

/-! The actual error kernel. -/

theorem PiCLM_apply (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    M.PiCLM m f = M.Pi m f := by
  unfold Model.PiCLM
  rw [dite_eq_left ⟨1, fun f => by rw [one_mul]; exact norm_Pi_le hP m f⟩]
  rfl

theorem Lmap_apply (hP : Premises M B) (m : D05Mesh L κ) (t : Time) (f : M.H) :
    M.Lmap m t f = M.linearError m f t := by
  unfold Model.Lmap Model.linearError Model.linearFlow Model.flowh
  simp [PiCLM_apply hP]

theorem linearError_le_Lambda (hP : Premises M B) (σ : ℝ) (m : D05Mesh L κ) (t : Time)
    (f : M.H) :
    ‖M.linearError m f t‖ ≤ Real.exp (-σ * t) * M.Lambda σ m t * ‖f‖ := by
  rw [← Lmap_apply hP]
  have he : Real.exp (-σ * t) * M.Lambda σ m t = ‖M.Lmap m t‖ := by
    unfold Model.Lambda
    rw [← mul_assoc, ← Real.exp_add]; simp
  rw [he]
  exact (M.Lmap m t).le_opNorm f

/-- Reflection of a kernel on [0, t]. -/
theorem integral_reflect_Iic (g : Time → ℝ) (t : Time) :
    ∫ s in Iic t, g (t - s) ∂timeMeasure = ∫ s in Iic t, g s ∂timeMeasure := by
  rw [setIntegral_Iic_time, setIntegral_Iic_time]
  have h1 : ∫ x in (0 : ℝ)..t, g (t - Real.toNNReal x) =
      ∫ x in (0 : ℝ)..t, (fun y : ℝ => g (Real.toNNReal y)) ((t : ℝ) - x) := by
    refine intervalIntegral.integral_congr (fun x hx => ?_)
    rw [uIcc_of_le t.coe_nonneg] at hx
    congr 1
    apply NNReal.eq
    rw [NNReal.coe_sub ((Real.toNNReal_le_iff_le_coe).mpr hx.2), Real.coe_toNNReal _ hx.1,
      Real.coe_toNNReal _ (by linarith [hx.2])]
  rw [h1, intervalIntegral.integral_comp_sub_left (fun y : ℝ => g (Real.toNNReal y)) (t : ℝ)]
  simp

theorem integrableOn_reflect_Iic {g : Time → ℝ} (hg : Integrable g timeMeasure) (t : Time) :
    IntegrableOn (fun s => g (t - s)) (Iic t) timeMeasure := by
  have h0 : IntervalIntegrable (fun x : ℝ => g (Real.toNNReal x)) volume 0 t :=
    (integrableOn_Iic_time_iff g t).mp hg.integrableOn
  rw [integrableOn_Iic_time_iff]
  have h1 := h0.comp_sub_left (t : ℝ)
  simp only [sub_self, sub_zero] at h1
  refine h1.symm.congr (fun x hx => ?_)
  rw [uIoc_of_le t.coe_nonneg] at hx
  congr 1
  apply NNReal.eq
  rw [NNReal.coe_sub ((Real.toNNReal_le_iff_le_coe).mpr hx.2), Real.coe_toNNReal _ hx.1.le,
    Real.coe_toNNReal _ (by linarith [hx.2])]

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/Lemma415.lean <==
import OrderingError.Spec11.Threads.T4.L415Tools

   
                                                                                 
                                                                      
                                                                                       
                                                                                    
                             
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

section Tools
variable (hP : Premises M B)
include hP

theorem Th_joint (m : D05Mesh L κ) : Continuous (fun p : Time × M.X m => M.Th m p.1 p.2) := by
  obtain ⟨-, -, -, hsg⟩ := hP.L05.a m
  refine continuous_prod_of_continuous_lipschitzWith' _ 1 (fun a => ?_) (fun b => hsg.2.2.1 b)
  refine LipschitzWith.of_dist_le_mul fun x y => ?_
  rw [dist_eq_norm, dist_eq_norm, ← map_sub, NNReal.coe_one, one_mul]
  have h := Th_norm_le hP m a (x - y)
  have he : Real.exp (-D01lambda L * a) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [lambda_nonneg L, a.coe_nonneg]
  nlinarith [norm_nonneg (x - y)]

/-- The projection as a bounded operator. -/
def PiCL (m : D05Mesh L κ) : M.H →L[ℂ] M.X m :=
  LinearMap.mkContinuous (M.Pi m) 1 (fun f => by rw [one_mul]; exact norm_Pi_le hP m f)

theorem disc_continuous (m : D05Mesh L κ) {z : Time → M.H} (hz : Continuous z) (t : Time) :
    Continuous (fun s => (M.Th m (t - s) (M.Pi m (z s)) : M.H)) :=
  continuous_subtype_val.comp ((Th_joint hP m).comp
    ((continuous_const.sub continuous_id).prodMk ((PiCL hP m).continuous.comp hz)))

theorem disc_integrableOn (m : D05Mesh L κ) {z : Time → M.H} (hz : Continuous z) {G : ℝ}
    (hG : ∀ s, ‖z s‖ ≤ G) (t : Time) :
    IntegrableOn (fun s => (M.Th m (t - s) (M.Pi m (z s)) : M.H)) (Iic t) timeMeasure := by
  refine Measure.integrableOn_of_bounded (timeMeasure_Iic_lt_top t).ne
    (disc_continuous hP m hz t).aestronglyMeasurable (M := G) (Eventually.of_forall fun s => ?_)
  have h1 := Th_norm_le hP m (t - s) (M.Pi m (z s))
  have h2 := norm_Pi_le hP m (z s)
  have he : Real.exp (-D01lambda L * ((t - s : Time) : ℝ)) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [lambda_nonneg L, (t - s).coe_nonneg]
  calc ‖((M.Th m (t - s) (M.Pi m (z s)) : M.X m) : M.H)‖ = ‖M.Th m (t - s) (M.Pi m (z s))‖ := rfl
    _ ≤ _ := h1
    _ ≤ 1 * ‖z s‖ := by
      apply mul_le_mul he h2 (norm_nonneg _) zero_le_one
    _ ≤ G := by rw [one_mul]; exact hG s

theorem disc_lift {σ : ℝ} {m : D05Mesh L κ} {f : M.H} (hD : DiscreteSol M B σ m f) :
    M.ContinuousLift (M.V 1) (M.solution B σ (some m) f) :=
  ⟨fun t => iotaV hP m ⟨_, hD.mem t⟩, (iotaV hP m).continuous.comp (discrete_continuous hD),
    fun _ => rfl⟩

omit hP in
theorem nonlinear_sub {a b : M.H} (ha : a ∈ (M.V 1).carrier) (hb : b ∈ (M.V 1).carrier)
    (hsym : ∀ x y : (M.V 1).Space, M.F x y = M.F y x) :
    M.nonlinear a - M.nonlinear b = M.product (a + b) (a - b) := by
  unfold Model.nonlinear
  rw [product_add_left ha hb]
  unfold Model.product
  rw [ofH_sub _ ha hb, map_sub, map_sub, hsym ((M.V 1).ofH b) ((M.V 1).ofH a)]
  abel

end Tools

/-! The constants of Lemma 4.15. -/

def Gc415 (B : D01Budget) (ν : ℝ) : ℝ := B.bound "C01_b" 0 1 * (2 * cLin B ν) ^ 2
def A415 (B : D01Budget) (ν : ℝ) : ℝ :=
  B.bound "L12_a" ν 1 + Gc415 B ν * B.bound "L12_d" ν 1
def D415 (B : D01Budget) (ν : ℝ) : ℝ :=
  4 * B.bound "L05_d" ν * B.bound "C01_c" * D14ell B ν
def r415 (B : D01Budget) (L ν : ℝ) : ℝ :=
  min (r22 B L ν 1) (min 1 (1 / (2 * D415 B ν * B.bound "L02_embed" 0 1 0 + 1)))
def Ce415 (B : D01Budget) (ν : ℝ) : ℝ := 2 * A415 B ν
def Co415 (B : D01Budget) (ν : ℝ) : ℝ :=
  Gc415 B ν * B.bound "L12_d" ν 1 + 2 * D415 B ν * B.bound "L02_embed" 0 1 0 * A415 B ν

theorem Gc415_pos (B : D01Budget) (ν : ℝ) : 0 < Gc415 B ν := by
  unfold Gc415; have := cLin_pos B ν; have := bound_pos B "C01_b" 0 1 0; positivity
theorem A415_pos (B : D01Budget) (ν : ℝ) : 0 < A415 B ν := by
  unfold A415; have := Gc415_pos B ν; have := bound_pos B "L12_a" ν 1 0
  have := bound_pos B "L12_d" ν 1 0; positivity
theorem D415_pos (B : D01Budget) (ν : ℝ) : 0 < D415 B ν := by
  unfold D415; have := D14ell_pos B ν; have := bound_pos B "L05_d" ν 0 0
  have := bound_pos B "C01_c" 0 0 0; positivity
theorem r415_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < r415 B L ν := by
  unfold r415
  have h1 := r22_pos B hν hνL one_pos
  have := D415_pos B ν
  have := bound_pos B "L02_embed" 0 1 0
  exact lt_min h1 (lt_min one_pos (by positivity))
theorem Ce415_pos (B : D01Budget) (ν : ℝ) : 0 < Ce415 B ν := by
  unfold Ce415; have := A415_pos B ν; positivity
theorem Co415_pos (B : D01Budget) (ν : ℝ) : 0 < Co415 B ν := by
  unfold Co415; have := A415_pos B ν; have := D415_pos B ν; have := Gc415_pos B ν
  have := bound_pos B "L12_d" ν 1 0; have := bound_pos B "L02_embed" 0 1 0; positivity

instance : IsFiniteMeasureOnCompacts timeMeasure := by
  refine ⟨fun K hK => ?_⟩
  obtain ⟨T, hT⟩ := hK.bddAbove
  exact (measure_mono (fun s hs => (hT hs : s ≤ T))).trans_lt (timeMeasure_Iic_lt_top T)

theorem cont_integrableOn {E : Type*} [NormedAddCommGroup E] {g : Time → E} (hg : Continuous g)
    (t : Time) : IntegrableOn g (Iic t) timeMeasure :=
  hg.continuousOn.integrableOn_compact (by rw [← Set.Icc_bot]; exact isCompact_Icc)

/-- The radius conditions of the series identification. -/
theorem r22_cond (hP : Premises M B) {r0 : ℝ} {f : M.H} (hf : f ∈ (M.V 1).carrier)
    (hx : ‖(M.V 1).ofH f‖ < 2 * r22 B L ν r0) :
    ‖(M.V 1).ofH f‖ < analyticRadius (cLin B ν) (cQuad B L ν) ∧
      ‖(M.V 1).ofH f‖ ≤ D14R B ν / (2 * cLin B ν) ∧ ‖f‖ ≤ D14r B ν := by
  have hr1 : r22 B L ν r0 ≤ analyticRadius (cLin B ν) (cQuad B L ν) / 2 := min_le_left _ _
  have hr2 : r22 B L ν r0 ≤ D14R B ν / (2 * cLin B ν) / 2 :=
    (min_le_right _ _).trans (min_le_left _ _)
  have hr3 : r22 B L ν r0 ≤ D14r B ν / B.bound "L02_embed" 0 1 0 / 2 :=
    (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _))
  have hcE := bound_pos B "L02_embed" 0 1 0
  refine ⟨by linarith, by linarith, ?_⟩
  have h1 : ‖f‖ ≤ B.bound "L02_embed" 0 1 0 * ‖(M.V 1).ofH f‖ := norm_le_vnorm1 hP hf
  have h4 : B.bound "L02_embed" 0 1 0 * (2 * r22 B L ν r0) ≤ D14r B ν := by
    have := mul_le_mul_of_nonneg_left hr3 (by positivity : (0 : ℝ) ≤ 2 * B.bound "L02_embed" 0 1 0)
    have e : 2 * B.bound "L02_embed" 0 1 0 * (D14r B ν / B.bound "L02_embed" 0 1 0 / 2) =
      D14r B ν := by field_simp
    nlinarith
  nlinarith

/-- The continuous small solution for V_1 data: the facts used in Section 4.6. -/
structure ContSol (M : Model.{u} L κ) (B : D01Budget) (ν : ℝ) (f : M.H) : Prop where
  mem : ∀ t, M.solution B ν none f t ∈ (M.V 1).carrier
  lift : M.ContinuousLift (M.V 1) (M.solution B ν none f)
  vbound : ∀ t : Time, M.vnorm 1 (M.solution B ν none f t) ≤
    2 * cLin B ν * M.vnorm 1 f * Real.exp (-ν * t)
  ebound : M.EBound ν (M.solution B ν none f) (2 * D14ell B ν * ‖f‖)
  mild : ∀ t, M.solution B ν none f t =
    M.T t f + ∫ s in Iic t, M.T (t - s) (M.nonlinear (M.solution B ν none f s)) ∂timeMeasure

theorem contSol (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hR : RateFacts M B ν) {r0 : ℝ} {f : M.H} (hf : f ∈ (M.V 1).carrier)
    (hx : ‖(M.V 1).ofH f‖ < 2 * r22 B L ν r0) : ContSol M B ν f := by
  obtain ⟨h1, h2, h3⟩ := r22_cond hP hf hx
  have hsol := solution_eq_serSol hP hν hνL hR hf h1 h2 h3
  set S := serSol hP hν hνL hR ((M.V 1).ofH f)
  have hb := quadB hP hν hνL hR
  have heq : S = LinOp hP hν hνL hR ((M.V 1).ofH f) + BetaOp hP hν hνL hR S S :=
    quadraticSolution_equation hb h1
  have hn : ‖S‖ ≤ 2 * cLin B ν * ‖(M.V 1).ofH f‖ := quadraticSolution_bound hb h1
  refine ⟨fun t => by rw [hsol]; exact S.mem_V1 t, by rw [hsol]; exact S.xtheta.2.1.1,
    fun t => ?_, (hR.small none f h3).2, fun t => ?_⟩
  · rw [hsol]
    exact (S.vnorm_le t).trans (mul_le_mul_of_nonneg_right hn (Real.exp_pos _).le)
  · have := congrArg XOne.tr heq
    rw [XOne.tr_add, LinOp_tr, BetaOp_tr, val_ofH _ hf, Q_tr_eq hP hν hR S S] at this
    rw [hsol]
    exact congrFun this t

section Main
variable (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L) (hR : RateFacts M B ν)
include hP hν hνL hR

omit hR in
/-- The weighted convolution with the actual error kernel, L12(d) with p = 1. -/
theorem conv_bound (m : D05Mesh L κ) {z : Time → M.H} {G : ℝ} (hG0 : 0 ≤ G)
    (hz : ∀ s : Time, ‖z s‖ ≤ G * Real.exp (-(2 * ν) * s)) (τ : Time) :
    Real.exp (ν * τ) * ‖∫ s in Iic τ, M.linearError m (z s) (τ - s) ∂timeMeasure‖ ≤
      G * (B.bound "L12_d" ν 1 * m.h ^ (2 / 3 : ℝ)) := by
  obtain ⟨-, hd⟩ := hP.L12.d ν hν hνL m
  obtain ⟨hint1, hbd1⟩ := hd 1 (Or.inl rfl)
  have hint : Integrable (M.Lambda ν m) timeMeasure := by
    simpa only [Real.rpow_one] using hint1
  have hbd : ∫ t, M.Lambda ν m t ∂timeMeasure ≤ B.bound "L12_d" ν 1 * m.h ^ (2 / 3 : ℝ) := by
    have e : (2 / (3 * 1) : ℝ) = 2 / 3 := by norm_num
    simpa only [Real.rpow_one, div_one, e] using hbd1
  have hΛ0 : ∀ t, 0 ≤ M.Lambda ν m t := fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)
  have hrefl := integrableOn_reflect_Iic hint τ
  have hb : IntegrableOn (fun s => G * Real.exp (-ν * τ) * M.Lambda ν m (τ - s)) (Iic τ)
      timeMeasure := hrefl.const_mul _
  have hpt : ∀ᵐ s ∂(timeMeasure.restrict (Iic τ)),
      ‖M.linearError m (z s) (τ - s)‖ ≤ G * Real.exp (-ν * τ) * M.Lambda ν m (τ - s) := by
    refine (ae_restrict_iff' measurableSet_Iic).mpr (Eventually.of_forall fun s hs => ?_)
    have h1 := linearError_le_Lambda hP ν m (τ - s) (z s)
    have hcs : ((τ - s : Time) : ℝ) = τ - s := NNReal.coe_sub hs
    rw [hcs] at h1
    have he : Real.exp (-ν * ((τ : ℝ) - s)) * Real.exp (-(2 * ν) * s) ≤ Real.exp (-ν * τ) := by
      rw [← Real.exp_add]; apply Real.exp_le_exp.mpr; nlinarith [s.coe_nonneg]
    have hΛ := hΛ0 (τ - s)
    calc ‖M.linearError m (z s) (τ - s)‖
        ≤ Real.exp (-ν * ((τ : ℝ) - s)) * M.Lambda ν m (τ - s) * ‖z s‖ := h1
      _ ≤ Real.exp (-ν * ((τ : ℝ) - s)) * M.Lambda ν m (τ - s) *
          (G * Real.exp (-(2 * ν) * s)) := by gcongr; exact hz s
      _ = G * M.Lambda ν m (τ - s) *
          (Real.exp (-ν * ((τ : ℝ) - s)) * Real.exp (-(2 * ν) * s)) := by ring
      _ ≤ G * M.Lambda ν m (τ - s) * Real.exp (-ν * τ) := by gcongr
      _ = _ := by ring
  have h1 := norm_integral_le_of_norm_le hb hpt
  rw [integral_const_mul, integral_reflect_Iic (M.Lambda ν m) τ] at h1
  have h2 : ∫ s in Iic τ, M.Lambda ν m s ∂timeMeasure ≤ ∫ t, M.Lambda ν m t ∂timeMeasure :=
    setIntegral_le_integral hint (Eventually.of_forall hΛ0)
  have he : Real.exp (ν * τ) * Real.exp (-ν * τ) = 1 := by rw [← Real.exp_add]; simp
  calc Real.exp (ν * τ) * ‖∫ s in Iic τ, M.linearError m (z s) (τ - s) ∂timeMeasure‖
      ≤ Real.exp (ν * τ) * (G * Real.exp (-ν * τ) * ∫ s in Iic τ, M.Lambda ν m s ∂timeMeasure) := by
        gcongr
    _ = G * ∫ s in Iic τ, M.Lambda ν m s ∂timeMeasure := by
        rw [show Real.exp (ν * τ) * (G * Real.exp (-ν * τ) * ∫ s in Iic τ, M.Lambda ν m s ∂timeMeasure)
          = G * (Real.exp (ν * τ) * Real.exp (-ν * τ)) * ∫ s in Iic τ, M.Lambda ν m s ∂timeMeasure
          by ring, he, mul_one]
    _ ≤ G * (B.bound "L12_d" ν 1 * m.h ^ (2 / 3 : ℝ)) := by gcongr; exact h2.trans hbd

omit hνL in
/-- The weak source of the comparison equation: pointwise bound of its discrete dual norm. -/
theorem weak_source_point (m : D05Mesh L κ) {u uh : Time → M.H}
    (hu : ∀ s, u s ∈ (M.V 1).carrier) (huh : ∀ s, uh s ∈ (M.V 1).carrier) {P : ℝ}
    (he : ∀ s : Time, ‖u s - uh s‖ ≤ P * Real.exp (-ν * s)) (s : Time) :
    Real.exp (2 * ν * s) * M.minusNorm m (M.Pi m (M.nonlinear (uh s)) - M.Pi m (M.nonlinear (u s))) ^ 2
      ≤ (B.bound "C01_c" * P) ^ 2 *
        (2 * (Real.exp (2 * ν * s) * M.d1 (u s) ^ 2) + 2 * (Real.exp (2 * ν * s) * M.d1 (uh s) ^ 2)) := by
  have hw : u s + uh s ∈ (M.V 1).carrier := (M.V 1).carrier.add_mem (hu s) (huh s)
  have hde : u s - uh s ∈ (M.V 1).carrier := (M.V 1).carrier.sub_mem (hu s) (huh s)
  have hsym : ∀ x y : (M.V 1).Space, M.F x y = M.F y x := hP.C01.a
  have hdiff : M.Pi m (M.nonlinear (uh s)) - M.Pi m (M.nonlinear (u s)) =
      M.Pi m (-(M.product (u s + uh s) (u s - uh s))) := by
    rw [← map_sub, ← nonlinear_sub (hu s) (huh s) hsym, neg_sub]
  have hmn : M.minusNorm m (M.Pi m (M.nonlinear (uh s)) - M.Pi m (M.nonlinear (u s))) ≤
      B.bound "C01_c" * M.d1 (u s + uh s) * ‖u s - uh s‖ := by
    rw [hdiff]
    refine (minusNorm_Pi_le hP hR m _).trans ?_
    have hneg : M.iota (-(M.product (u s + uh s) (u s - uh s))) =
        -M.iota (M.product (u s + uh s) (u s - uh s)) := by
      unfold Model.iota; rw [map_neg, ContinuousLinearMap.neg_comp]
    rw [hneg, ContinuousLinearMap.opNorm_neg]
    exact (hP.C01.c _ _ hw hde).2
  have hd1 : M.d1 (u s + uh s) ≤ M.d1 (u s) + M.d1 (uh s) :=
    size_add_le M.energySpace (hu s) (huh s)
  have hc := bound_pos B "C01_c" 0 0 0
  have hmn0 := minusNorm_nonneg (M.Pi m (M.nonlinear (uh s)) - M.Pi m (M.nonlinear (u s)))
  have hP0 : 0 ≤ P * Real.exp (-ν * s) := (norm_nonneg _).trans (he s)
  have hx : Real.exp (ν * s) * Real.exp (-ν * s) = 1 := by rw [← Real.exp_add]; simp
  have hes : Real.exp (2 * ν * s) = Real.exp (ν * s) ^ 2 := by
    rw [← Real.exp_nat_mul]; ring_nf
  have hdu := (norm_nonneg ((M.energySpace).ofH (u s)))
  have hduh := (norm_nonneg ((M.energySpace).ofH (uh s)))
  have hmn' : Real.exp (ν * s) * M.minusNorm m (M.Pi m (M.nonlinear (uh s)) -
      M.Pi m (M.nonlinear (u s))) ≤ B.bound "C01_c" * P * (M.d1 (u s) + M.d1 (uh s)) := by
    calc Real.exp (ν * s) * M.minusNorm m _ ≤
        Real.exp (ν * s) * (B.bound "C01_c" * M.d1 (u s + uh s) * ‖u s - uh s‖) := by gcongr
      _ ≤ Real.exp (ν * s) * (B.bound "C01_c" * (M.d1 (u s) + M.d1 (uh s)) *
          (P * Real.exp (-ν * s))) := by
          gcongr
          · exact mul_nonneg hc.le (add_nonneg hdu hduh)
          · exact he s
      _ = B.bound "C01_c" * P * (M.d1 (u s) + M.d1 (uh s)) *
          (Real.exp (ν * s) * Real.exp (-ν * s)) := by ring
      _ = _ := by rw [hx, mul_one]
  have hsq := pow_le_pow_left₀ (mul_nonneg (Real.exp_pos _).le hmn0) hmn' 2
  have he1 : 1 ≤ Real.exp (2 * ν * s) := Real.one_le_exp (by nlinarith [s.coe_nonneg])
  calc Real.exp (2 * ν * s) * M.minusNorm m _ ^ 2 =
      (Real.exp (ν * s) * M.minusNorm m (M.Pi m (M.nonlinear (uh s)) -
        M.Pi m (M.nonlinear (u s)))) ^ 2 := by rw [hes]; ring
    _ ≤ (B.bound "C01_c" * P * (M.d1 (u s) + M.d1 (uh s))) ^ 2 := hsq
    _ ≤ (B.bound "C01_c" * P) ^ 2 * (2 * M.d1 (u s) ^ 2 + 2 * M.d1 (uh s) ^ 2) := by
        rw [mul_pow]
        gcongr
        nlinarith [sq_nonneg (M.d1 (u s) - M.d1 (uh s))]
    _ ≤ _ := by
        gcongr
        · nlinarith [sq_nonneg (M.d1 (u s))]
        · nlinarith [sq_nonneg (M.d1 (uh s))]

/-- Lemma 4.15 for s = 1, with the comparison flow decomposition. -/
theorem lemma415_one {f : M.H} (hf : f ∈ (M.V 1).carrier) (hfr : M.vnorm 1 f ≤ r415 B L ν)
    (m : D05Mesh L κ) (τ : Time) :
    Real.exp (ν * τ) * ‖M.error B ν m f τ‖ ≤ Ce415 B ν * m.h ^ (2 / 3 : ℝ) * M.vnorm 1 f ∧
    Real.exp (ν * τ) * ‖M.orderingError B ν m f τ‖ ≤
      Co415 B ν * m.h ^ (2 / 3 : ℝ) * (M.vnorm 1 f) ^ 2 := by
  set ε := M.vnorm 1 f with hεdef
  have hε0 : 0 ≤ ε := norm_nonneg _
  have hr1 : r415 B L ν ≤ r22 B L ν 1 := min_le_left _ _
  have hr2 : r415 B L ν ≤ 1 := (min_le_right _ _).trans (min_le_left _ _)
  have hr3 : r415 B L ν ≤ 1 / (2 * D415 B ν * B.bound "L02_embed" 0 1 0 + 1) :=
    (min_le_right _ _).trans (min_le_right _ _)
  have hrpos := r22_pos B hν hνL one_pos
  have hx2 : ‖(M.V 1).ofH f‖ < 2 * r22 B L ν 1 := by
    change ε < _; linarith
  obtain ⟨-, -, hf'⟩ := r22_cond hP hf hx2
  have hcs := contSol hP hν hνL hR hf hx2
  have hD := discreteSol hP hR hf' m
  set u := M.solution B ν none f with hudef
  set uh := M.solution B ν (some m) f with huhdef
  set ℓ := D14ell B ν
  set cE := B.bound "L02_embed" 0 1 0
  have hcE := bound_pos B "L02_embed" 0 1 0
  have hℓ := D14ell_pos B ν
  have hfn : ‖f‖ ≤ cE * ε := norm_le_vnorm1 hP hf
  have hmemu : ∀ s, u s ∈ (M.V 1).carrier := hcs.mem
  have hmemh : ∀ s, uh s ∈ (M.V 1).carrier := fun s => X_mem_V1 hP ⟨uh s, hD.mem s⟩
  -- the continuous nonlinearity
  set Gu := Gc415 B ν * ε ^ 2 with hGu
  have hGu0 : 0 ≤ Gu := by have := Gc415_pos B ν; positivity
  have hNu : ∀ s : Time, ‖M.nonlinear (u s)‖ ≤ Gu * Real.exp (-(2 * ν) * s) := by
    intro s
    have h1 := product_norm_le hP (hmemu s) (hmemu s)
    have h2 := hcs.vbound s
    have hc := bound_pos B "C01_b" 0 1 0
    have hv0 : 0 ≤ M.vnorm 1 (u s) := norm_nonneg _
    have he : Real.exp (-(2 * ν) * s) = Real.exp (-ν * s) ^ 2 := by
      rw [← Real.exp_nat_mul]; ring_nf
    calc ‖M.nonlinear (u s)‖ ≤ B.bound "C01_b" 0 1 * M.vnorm 1 (u s) * M.vnorm 1 (u s) := h1
      _ ≤ B.bound "C01_b" 0 1 * (2 * cLin B ν * ε * Real.exp (-ν * s)) *
          (2 * cLin B ν * ε * Real.exp (-ν * s)) := by
          gcongr
          exact mul_nonneg hc.le (mul_nonneg (mul_nonneg (mul_nonneg zero_le_two
            (cLin_pos B ν).le) hε0) (Real.exp_pos _).le)
      _ = Gu * Real.exp (-(2 * ν) * s) := by rw [he, hGu]; unfold Gc415; ring
  have hNuc : Continuous (fun s => M.nonlinear (u s)) :=
    prodTraj_continuous hP hcs.lift hcs.lift
  have hNhc : Continuous (fun s => M.nonlinear (uh s)) :=
    prodTraj_continuous hP (disc_lift hP hD) (disc_lift hP hD)
  -- the three integrals at each time
  set I1 : Time → M.H := fun τ =>
    ∫ s in Iic τ, (M.Th m (τ - s) (M.Pi m (M.nonlinear (u s))) : M.H) ∂timeMeasure
  set I2 : Time → M.H := fun τ =>
    ∫ s in Iic τ, (M.Th m (τ - s) (M.Pi m (M.nonlinear (uh s))) : M.H) ∂timeMeasure
  set K : Time → M.H := fun τ =>
    ∫ s in Iic τ, M.T (τ - s) (M.nonlinear (u s)) ∂timeMeasure
  set E : Time → M.H := fun τ =>
    ∫ s in Iic τ, M.linearError m (M.nonlinear (u s)) (τ - s) ∂timeMeasure
  have hint1 : ∀ τ, IntegrableOn (fun s => (M.Th m (τ - s) (M.Pi m (M.nonlinear (u s))) : M.H))
      (Iic τ) timeMeasure := fun τ => cont_integrableOn (disc_continuous hP m hNuc τ) τ
  have hint2 : ∀ τ, IntegrableOn (fun s => (M.Th m (τ - s) (M.Pi m (M.nonlinear (uh s))) : M.H))
      (Iic τ) timeMeasure := fun τ => cont_integrableOn (disc_continuous hP m hNhc τ) τ
  have hintK : ∀ τ, IntegrableOn (fun s => M.T (τ - s) (M.nonlinear (u s))) (Iic τ)
      timeMeasure := fun τ => cont_integrableOn
        ((T_joint hP).comp ((continuous_const.sub continuous_id).prodMk hNuc)) τ
  have hE : ∀ τ, E τ = I1 τ - K τ := by
    intro τ
    simp only [E, I1, K]
    rw [← integral_sub (hint1 τ) (hintK τ)]
    rfl
  -- the discrete comparison source
  set gX : Time → M.X m := fun s => M.Pi m (M.nonlinear (uh s)) - M.Pi m (M.nonlinear (u s))
  have hgXc : Continuous gX :=
    ((PiCL hP m).continuous.comp hNhc).sub ((PiCL hP m).continuous.comp hNuc)
  have hDF : ∀ τ, M.DiscreteForced m 0 gX τ = I2 τ - I1 τ := by
    intro τ
    unfold Model.DiscreteForced
    simp only [map_zero, ZeroMemClass.coe_zero, zero_add, gX, map_sub, Submodule.coe_sub, I1, I2]
    exact integral_sub (hint2 τ) (hint1 τ)
  -- energy integrals of the two solutions
  have hEu := hcs.ebound
  have hEh := hD.ebound
  have hIu := hEu.1.2.2.2
  have hIh := hEh.1.2.2.2
  have hcrude : ∀ s : Time, ‖u s - uh s‖ ≤ (4 * ℓ * ‖f‖) * Real.exp (-ν * s) := by
    intro s
    have h1 := ebound_point hEu s
    have h2 := ebound_point hEh s
    calc ‖u s - uh s‖ ≤ ‖u s‖ + ‖uh s‖ := norm_sub_le _ _
      _ ≤ _ := by linarith
  have hws := weak_source_point hP hν hR m hmemu hmemh hcrude
  have hcontW : Continuous (fun s : Time => Real.exp (2 * ν * s) * M.minusNorm m (gX s) ^ 2) :=
    (Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)).mul
      (((minusNorm_continuous hP m).comp hgXc).pow 2)
  have hdws : M.DiscreteWeakSource ν m gX := by
    refine ⟨hgXc.aestronglyMeasurable, ?_⟩
    refine Integrable.mono' (((hIu.const_mul 2).add (hIh.const_mul 2)).const_mul
      ((B.bound "C01_c" * (4 * ℓ * ‖f‖)) ^ 2)) hcontW.aestronglyMeasurable
      (Eventually.of_forall fun s => ?_)
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (Real.exp_pos _).le (sq_nonneg _))]
    exact hws s
  have hL5 := hP.L05.d ν hν hνL m 0 gX hdws
  set Ey := M.energy ν (M.DiscreteForced m 0 gX)
  have hEy0 : 0 ≤ Ey := energy_nonneg hL5.1.1
  have hyp : ∀ s : Time, Real.exp (ν * s) * ‖I2 s - I1 s‖ ≤ Ey := fun s => by
    rw [← hDF s]; exact energy_point hL5.1.1 s
  -- the comparison error
  set A0 := B.bound "L12_a" ν 1 * m.h ^ (2 / 3 : ℝ) * ε +
    Gu * (B.bound "L12_d" ν 1 * m.h ^ (2 / 3 : ℝ))
  have hconv : ∀ τ : Time, Real.exp (ν * τ) * ‖E τ‖ ≤
      Gu * (B.bound "L12_d" ν 1 * m.h ^ (2 / 3 : ℝ)) :=
    fun τ => conv_bound hP hν hνL m hGu0 hNu τ
  have hlin : ∀ τ : Time, Real.exp (ν * τ) * ‖M.linearError m f τ‖ ≤
      B.bound "L12_a" ν 1 * m.h ^ (2 / 3 : ℝ) * ε := fun τ => by
    have h := hP.L12.a ν hν hνL m 1 (Or.inl rfl) f hf τ
    have e : (2 * 1 / 3 : ℝ) = 2 / 3 := by norm_num
    rwa [e] at h
  -- the error decomposition
  have hlinE : ∀ τ : Time, M.linearError m f τ = (M.Th m τ (M.Pi m f) : M.H) - M.T τ f :=
    fun τ => rfl
  have herr : ∀ τ, M.error B ν m f τ = -(M.linearError m f τ + E τ + (I2 τ - I1 τ)) := by
    intro τ
    have h1 : u τ = M.T τ f + K τ := hcs.mild τ
    have h2 : uh τ = (M.Th m τ (M.Pi m f) : M.H) + I2 τ := hD.mild τ
    change u τ - uh τ = _
    rw [h1, h2, hE τ, hlinE τ]; abel
  have hord : ∀ τ, M.orderingError B ν m f τ = -(E τ + (I2 τ - I1 τ)) := by
    intro τ
    have h1 : u τ = M.T τ f + K τ := hcs.mild τ
    have h2 : uh τ = (M.Th m τ (M.Pi m f) : M.H) + I2 τ := hD.mild τ
    change (u τ - M.T τ f) - (uh τ - (M.Th m τ (M.Pi m f) : M.H)) = _
    rw [h1, h2, hE τ]; abel
  -- refined source bound and absorption
  have hsum : ∀ s : Time, Real.exp (ν * s) * (‖M.linearError m f s‖ + ‖E s‖ + ‖I2 s - I1 s‖)
      ≤ A0 + Ey := by
    intro s
    have ha := add_le_add (add_le_add (hlin s) (hconv s)) (hyp s)
    calc Real.exp (ν * s) * (‖M.linearError m f s‖ + ‖E s‖ + ‖I2 s - I1 s‖)
        = Real.exp (ν * s) * ‖M.linearError m f s‖ + Real.exp (ν * s) * ‖E s‖ +
          Real.exp (ν * s) * ‖I2 s - I1 s‖ := by ring
      _ ≤ _ := ha
  have htri : ∀ s : Time, ‖M.linearError m f s + E s + (I2 s - I1 s)‖ ≤
      ‖M.linearError m f s‖ + ‖E s‖ + ‖I2 s - I1 s‖ := fun s =>
    (norm_add_le _ _).trans (add_le_add (norm_add_le _ _) le_rfl)
  have hrefined : ∀ s : Time, ‖u s - uh s‖ ≤ (A0 + Ey) * Real.exp (-ν * s) := by
    intro s
    have h := herr s
    change u s - uh s = _ at h
    rw [h, norm_neg]
    have hepos := Real.exp_pos (ν * s)
    have hx : Real.exp (ν * s) * Real.exp (-ν * s) = 1 := by rw [← Real.exp_add]; simp
    refine (htri s).trans ?_
    have h2 := mul_le_mul_of_nonneg_right (hsum s) (Real.exp_pos (-ν * s)).le
    calc ‖M.linearError m f s‖ + ‖E s‖ + ‖I2 s - I1 s‖ =
        Real.exp (ν * s) * (‖M.linearError m f s‖ + ‖E s‖ + ‖I2 s - I1 s‖) *
          Real.exp (-ν * s) := by
          rw [mul_comm (Real.exp (ν * s)), mul_assoc, hx, mul_one]
      _ ≤ _ := h2
  have hws2 := weak_source_point hP hν hR m hmemu hmemh hrefined
  have hIu2 : ∫ s, Real.exp (2 * ν * s) * M.d1 (u s) ^ 2 ∂timeMeasure ≤ (2 * ℓ * ‖f‖) ^ 2 := by
    have h1 := hEu.2
    have hsq := Real.sqrt_nonneg (∫ s, Real.exp (2 * ν * s) * M.d1 (u s) ^ 2 ∂timeMeasure)
    have hsup : 0 ≤ sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖u t‖)) :=
      Real.sSup_nonneg (by rintro _ ⟨t, rfl⟩; positivity)
    have hle : Real.sqrt (∫ s, Real.exp (2 * ν * s) * M.d1 (u s) ^ 2 ∂timeMeasure) ≤
        2 * ℓ * ‖f‖ := by unfold Model.energy at h1; linarith
    have h0 : 0 ≤ ∫ s, Real.exp (2 * ν * s) * M.d1 (u s) ^ 2 ∂timeMeasure :=
      integral_nonneg (fun s => by positivity)
    rw [← Real.sq_sqrt h0]
    exact pow_le_pow_left₀ hsq hle 2
  have hIh2 : ∫ s, Real.exp (2 * ν * s) * M.d1 (uh s) ^ 2 ∂timeMeasure ≤ (2 * ℓ * ‖f‖) ^ 2 := by
    have h1 := hEh.2
    have hsq := Real.sqrt_nonneg (∫ s, Real.exp (2 * ν * s) * M.d1 (uh s) ^ 2 ∂timeMeasure)
    have hsup : 0 ≤ sSup (Set.range (fun t : Time => Real.exp (ν * t) * ‖uh t‖)) :=
      Real.sSup_nonneg (by rintro _ ⟨t, rfl⟩; positivity)
    have hle : Real.sqrt (∫ s, Real.exp (2 * ν * s) * M.d1 (uh s) ^ 2 ∂timeMeasure) ≤
        2 * ℓ * ‖f‖ := by unfold Model.energy at h1; linarith
    have h0 : 0 ≤ ∫ s, Real.exp (2 * ν * s) * M.d1 (uh s) ^ 2 ∂timeMeasure :=
      integral_nonneg (fun s => by positivity)
    rw [← Real.sq_sqrt h0]
    exact pow_le_pow_left₀ hsq hle 2
  have hDWS : M.DiscreteWeakSize ν m gX ≤ B.bound "C01_c" * (A0 + Ey) * (4 * ℓ * ‖f‖) := by
    unfold Model.DiscreteWeakSize
    have hmono : ∫ s, Real.exp (2 * ν * s) * M.minusNorm m (gX s) ^ 2 ∂timeMeasure ≤
        (B.bound "C01_c" * (A0 + Ey)) ^ 2 *
          (2 * ∫ s, Real.exp (2 * ν * s) * M.d1 (u s) ^ 2 ∂timeMeasure +
            2 * ∫ s, Real.exp (2 * ν * s) * M.d1 (uh s) ^ 2 ∂timeMeasure) := by
      rw [← integral_const_mul, ← integral_const_mul, ← integral_add (hIu.const_mul 2)
        (hIh.const_mul 2), ← integral_const_mul]
      exact integral_mono hdws.2 (((hIu.const_mul 2).add (hIh.const_mul 2)).const_mul _) hws2
    have hb : (B.bound "C01_c" * (A0 + Ey)) ^ 2 *
          (2 * ∫ s, Real.exp (2 * ν * s) * M.d1 (u s) ^ 2 ∂timeMeasure +
            2 * ∫ s, Real.exp (2 * ν * s) * M.d1 (uh s) ^ 2 ∂timeMeasure) ≤
        (B.bound "C01_c" * (A0 + Ey) * (4 * ℓ * ‖f‖)) ^ 2 := by
      have := add_le_add (mul_le_mul_of_nonneg_left hIu2 (by norm_num : (0 : ℝ) ≤ 2))
        (mul_le_mul_of_nonneg_left hIh2 (by norm_num : (0 : ℝ) ≤ 2))
      calc _ ≤ (B.bound "C01_c" * (A0 + Ey)) ^ 2 * (2 * (2 * ℓ * ‖f‖) ^ 2 + 2 * (2 * ℓ * ‖f‖) ^ 2) :=
            by gcongr
        _ = _ := by ring
    have hA0 : 0 ≤ A0 := add_nonneg (mul_nonneg (mul_nonneg (bound_pos B _ _ _ _).le
      (Real.rpow_nonneg (NNReal.coe_nonneg _) _)) hε0) (mul_nonneg hGu0 (mul_nonneg
        (bound_pos B _ _ _ _).le (Real.rpow_nonneg (NNReal.coe_nonneg _) _)))
    have hc := bound_pos B "C01_c" 0 0 0
    calc Real.sqrt (∫ s, Real.exp (2 * ν * s) * M.minusNorm m (gX s) ^ 2 ∂timeMeasure)
        ≤ Real.sqrt ((B.bound "C01_c" * (A0 + Ey) * (4 * ℓ * ‖f‖)) ^ 2) :=
          Real.sqrt_le_sqrt (hmono.trans hb)
      _ = _ := Real.sqrt_sq (by positivity)
  have hEyb : Ey ≤ B.bound "L05_d" ν * (B.bound "C01_c" * (A0 + Ey) * (4 * ℓ * ‖f‖)) := by
    have h := hL5.2
    rw [norm_zero, zero_add] at h
    exact h.trans (mul_le_mul_of_nonneg_left hDWS (bound_pos B _ _ _ _).le)
  have hDf : D415 B ν * ‖f‖ ≤ 1 / 2 := by
    have hD0 := D415_pos B ν
    have hεr : ε * (2 * D415 B ν * cE + 1) ≤ 1 := by
      have hpos : 0 < 2 * D415 B ν * cE + 1 := by positivity
      have := hfr.trans hr3
      rw [le_div_iff₀ hpos] at this; linarith
    nlinarith [mul_le_mul_of_nonneg_left hfn hD0.le]
  have hEy2 : Ey ≤ 2 * D415 B ν * ‖f‖ * A0 := by
    have : Ey ≤ D415 B ν * ‖f‖ * (A0 + Ey) := by
      unfold D415; linarith [hEyb]
    nlinarith
  have hA0b : A0 ≤ A415 B ν * m.h ^ (2 / 3 : ℝ) * ε := by
    have hε1 : ε ≤ 1 := hfr.trans hr2
    have hh0 : 0 ≤ m.h ^ (2 / 3 : ℝ) := Real.rpow_nonneg (NNReal.coe_nonneg _) _
    have hGu1 : Gu ≤ Gc415 B ν * ε := by
      rw [hGu]
      have : ε ^ 2 ≤ ε := by nlinarith
      exact mul_le_mul_of_nonneg_left this (Gc415_pos B ν).le
    simp only [A0, A415]
    have := bound_pos B "L12_d" ν 1 0
    nlinarith [mul_le_mul_of_nonneg_right hGu1 (mul_nonneg this.le hh0)]
  have hfe : 2 * D415 B ν * ‖f‖ * A0 ≤ A0 := by
    have hA0 : 0 ≤ A0 := add_nonneg (mul_nonneg (mul_nonneg (bound_pos B _ _ _ _).le
      (Real.rpow_nonneg (NNReal.coe_nonneg _) _)) hε0) (mul_nonneg hGu0 (mul_nonneg
        (bound_pos B _ _ _ _).le (Real.rpow_nonneg (NNReal.coe_nonneg _) _)))
    have := mul_le_mul_of_nonneg_right hDf hA0
    linarith
  constructor
  · rw [herr τ, norm_neg]
    have h1 := mul_le_mul_of_nonneg_left (htri τ) (Real.exp_pos (ν * τ)).le
    have h2 := (hsum τ)
    have h3 : A0 + Ey ≤ 2 * A0 := by linarith
    have h4 : 2 * A0 ≤ Ce415 B ν * m.h ^ (2 / 3 : ℝ) * ε := by
      unfold Ce415
      have := mul_le_mul_of_nonneg_left hA0b (zero_le_two : (0 : ℝ) ≤ 2)
      linarith
    exact h1.trans (h2.trans (h3.trans h4))
  · rw [hord τ, norm_neg]
    have h1 := mul_le_mul_of_nonneg_left (norm_add_le (E τ) (I2 τ - I1 τ))
      (Real.exp_pos (ν * τ)).le
    have h2 : Real.exp (ν * τ) * (‖E τ‖ + ‖I2 τ - I1 τ‖) ≤
        Gu * (B.bound "L12_d" ν 1 * m.h ^ (2 / 3 : ℝ)) + Ey := by
      have := add_le_add (hconv τ) (hyp τ)
      calc Real.exp (ν * τ) * (‖E τ‖ + ‖I2 τ - I1 τ‖) =
          Real.exp (ν * τ) * ‖E τ‖ + Real.exp (ν * τ) * ‖I2 τ - I1 τ‖ := by ring
        _ ≤ _ := this
    have hh0 : 0 ≤ m.h ^ (2 / 3 : ℝ) := Real.rpow_nonneg (NNReal.coe_nonneg _) _
    have hD0 := D415_pos B ν
    have hA0 : 0 ≤ A0 := add_nonneg (mul_nonneg (mul_nonneg (bound_pos B _ _ _ _).le hh0) hε0)
      (mul_nonneg hGu0 (mul_nonneg (bound_pos B _ _ _ _).le hh0))
    have h3 : 2 * D415 B ν * ‖f‖ * A0 ≤
        2 * D415 B ν * (cE * ε) * (A415 B ν * m.h ^ (2 / 3 : ℝ) * ε) := by
      have hA1 : 0 ≤ A415 B ν * m.h ^ (2 / 3 : ℝ) * ε :=
        mul_nonneg (mul_nonneg (A415_pos B ν).le hh0) hε0
      exact mul_le_mul (mul_le_mul_of_nonneg_left hfn (by positivity)) hA0b hA0
        (mul_nonneg (by positivity) (mul_nonneg hcE.le hε0))
    have h4 : Gu * (B.bound "L12_d" ν 1 * m.h ^ (2 / 3 : ℝ)) +
        2 * D415 B ν * (cE * ε) * (A415 B ν * m.h ^ (2 / 3 : ℝ) * ε) =
        Co415 B ν * m.h ^ (2 / 3 : ℝ) * ε ^ 2 := by
      rw [hGu]; unfold Co415; ring
    calc Real.exp (ν * τ) * ‖E τ + (I2 τ - I1 τ)‖ ≤
        Real.exp (ν * τ) * (‖E τ‖ + ‖I2 τ - I1 τ‖) := h1
      _ ≤ Gu * (B.bound "L12_d" ν 1 * m.h ^ (2 / 3 : ℝ)) + Ey := h2
      _ ≤ Gu * (B.bound "L12_d" ν 1 * m.h ^ (2 / 3 : ℝ)) +
          2 * D415 B ν * (cE * ε) * (A415 B ν * m.h ^ (2 / 3 : ℝ) * ε) := by linarith
      _ = _ := h4

end Main


def r415s (B : D01Budget) (L ν : ℝ) : ℝ := r415 B L ν / B.bound "L02_embed" 0 2 1
def C415s (B : D01Budget) (ν : ℝ) : ℝ := max (Ce415 B ν) (Co415 B ν) * B.bound "L02_embed" 0 2 1 ^ 2

theorem r415s_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < r415s B L ν := div_pos (r415_pos B hν hνL) (bound_pos B _ _ _ _)

theorem C415s_pos (B : D01Budget) (ν : ℝ) : 0 < C415s B ν := by
  unfold C415s
  have := Ce415_pos B ν
  have := bound_pos B "L02_embed" 0 2 1
  have : 0 < max (Ce415 B ν) (Co415 B ν) := lt_max_of_lt_left (Ce415_pos B ν)
  positivity

/-- Lemma 4.15 in the interface form, at a fixed admissible rate. -/
theorem lemma415_at (hP : Premises M B) (hC : Consistency M B) (hν : 0 < ν)
    (hνL : ν < D01lambda L) : Lemma415 M B ν (r415s B L ν) (C415s B ν) := by
  have hR := rateFacts hC hν hνL
  set c := B.bound "L02_embed" 0 2 1
  have hc1 : 1 ≤ c := one_le_bound B _ _ _ _
  have hc0 : 0 < c := by linarith
  have hmax1 : Ce415 B ν ≤ C415s B ν := by
    unfold C415s
    have := le_max_left (Ce415 B ν) (Co415 B ν)
    have hc2 : 1 ≤ c ^ 2 := one_le_pow₀ hc1
    nlinarith [Ce415_pos B ν]
  have hmax2 : Co415 B ν ≤ C415s B ν := by
    unfold C415s
    have := le_max_right (Ce415 B ν) (Co415 B ν)
    have hc2 : 1 ≤ c ^ 2 := one_le_pow₀ hc1
    nlinarith [Co415_pos B ν]
  have hrle : r415s B L ν ≤ r415 B L ν := by
    unfold r415s
    exact div_le_self (r415_pos B hν hνL).le hc1
  intro s hs f hf hfr m t
  have hh0 : 0 ≤ m.h ^ (2 / 3 : ℝ) := Real.rpow_nonneg (NNReal.coe_nonneg _) _
  rcases hs with rfl | rfl
  · obtain ⟨h1, h2⟩ := lemma415_one hP hν hνL hR hf (hfr.trans hrle) m t
    have hε := (norm_nonneg ((M.V 1).ofH f) : 0 ≤ M.vnorm 1 f)
    refine ⟨h1.trans ?_, h2.trans ?_⟩
    · gcongr
    · gcongr
  · have hf1 : f ∈ (M.V 1).carrier := V_nest hP zero_le_one (by norm_num) (by norm_num) hf
    have hv12 : M.vnorm 1 f ≤ c * M.vnorm 2 f := vnorm1_le_vnorm2 hP hf
    have hv2 := (norm_nonneg ((M.V 2).ofH f) : 0 ≤ M.vnorm 2 f)
    have hv1 := (norm_nonneg ((M.V 1).ofH f) : 0 ≤ M.vnorm 1 f)
    have hfr1 : M.vnorm 1 f ≤ r415 B L ν := by
      calc M.vnorm 1 f ≤ c * M.vnorm 2 f := hv12
        _ ≤ c * r415s B L ν := by gcongr
        _ = r415 B L ν := by
          show c * (r415 B L ν / c) = r415 B L ν
          exact mul_div_cancel₀ _ hc0.ne'
    obtain ⟨h1, h2⟩ := lemma415_one hP hν hνL hR hf1 hfr1 m t
    refine ⟨h1.trans ?_, h2.trans ?_⟩
    · calc Ce415 B ν * m.h ^ (2 / 3 : ℝ) * M.vnorm 1 f
          ≤ Ce415 B ν * m.h ^ (2 / 3 : ℝ) * (c * M.vnorm 2 f) := by
            have := Ce415_pos B ν; gcongr
        _ = (Ce415 B ν * c) * m.h ^ (2 / 3 : ℝ) * M.vnorm 2 f := by ring
        _ ≤ C415s B ν * m.h ^ (2 / 3 : ℝ) * M.vnorm 2 f := by
            gcongr
            show Ce415 B ν * c ≤ max (Ce415 B ν) (Co415 B ν) * c ^ 2
            have hm := le_max_left (Ce415 B ν) (Co415 B ν)
            have hcc : c ≤ c ^ 2 := by nlinarith
            calc Ce415 B ν * c ≤ max (Ce415 B ν) (Co415 B ν) * c :=
                  mul_le_mul_of_nonneg_right hm hc0.le
              _ ≤ _ := mul_le_mul_of_nonneg_left hcc (le_trans (Ce415_pos B ν).le hm)
    · calc Co415 B ν * m.h ^ (2 / 3 : ℝ) * M.vnorm 1 f ^ 2
          ≤ Co415 B ν * m.h ^ (2 / 3 : ℝ) * (c * M.vnorm 2 f) ^ 2 := by
            have := Co415_pos B ν; gcongr
        _ = (Co415 B ν * c ^ 2) * m.h ^ (2 / 3 : ℝ) * M.vnorm 2 f ^ 2 := by ring
        _ ≤ C415s B ν * m.h ^ (2 / 3 : ℝ) * M.vnorm 2 f ^ 2 := by
            gcongr
            show Co415 B ν * c ^ 2 ≤ max (Ce415 B ν) (Co415 B ν) * c ^ 2
            exact mul_le_mul_of_nonneg_right (le_max_right _ _) (sq_nonneg c)

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/Lemma416.lean <==
import OrderingError.Spec11.Threads.T4.Discrete

   
                                                                 
                                                                      
                                            
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

/-- A continuity (first crossing) argument on the half-line. -/
theorem bootstrap {φ : Time → ℝ} (hc : Continuous φ) (h0 : φ 0 = 0) {K : ℝ} (hK : 0 < K)
    (hstep : ∀ t : Time, 0 < t → (∀ s : Time, s < t → φ s ≤ K) → φ t < K) :
    ∀ t, φ t < K := by
  by_contra hne
  simp only [not_forall, not_lt] at hne
  set S := {t : Time | K ≤ φ t} with hSdef
  have hS : IsClosed S := isClosed_le continuous_const hc
  have hSne : S.Nonempty := hne
  have hmem : sInf S ∈ S := hS.csInf_mem hSne (OrderBot.bddBelow S)
  have hbelow : ∀ s : Time, s < sInf S → φ s ≤ K := by
    intro s hs
    by_contra hsK
    rw [not_le] at hsK
    have : sInf S ≤ s := csInf_le (OrderBot.bddBelow S) hsK.le
    exact absurd hs (not_lt.mpr this)
  have hpos : 0 < sInf S := by
    rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ sInf S) with h | h
    · have h1 : K ≤ φ (sInf S) := hmem
      rw [← h, h0] at h1
      linarith
    · exact h
  have := hstep (sInf S) hpos hbelow
  have h2 : K ≤ φ (sInf S) := hmem
  linarith

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The inclusion of a discrete space into the energy space (continuous by C11). -/
def iotaE (hP : Premises M B) (m : D05Mesh L κ) : M.X m →L[ℂ] M.energySpace.Space :=
  haveI := X_finiteDimensional hP m
  LinearMap.toContinuousLinearMap
    { toFun := fun x => (show M.energySpace.Space from ⟨(x : M.H), X_mem_V1 hP x⟩)
      map_add' := fun _ _ => rfl
      map_smul' := fun _ _ => rfl }

theorem norm_iotaE (hP : Premises M B) (m : D05Mesh L κ) (x : M.X m) :
    ‖iotaE hP m x‖ = M.d1 (x : M.H) := by
  unfold Model.d1 D03Subspace.size
  rw [ofH_of_mem M.energySpace (X_mem_V1 hP x)]
  rfl

/-- C01(e) on the diagonal, with given bounds for the two norms. -/
theorem agmon_diag (hP : Premises M B) {x : M.H} (hx : x ∈ (M.V 1).carrier) {P Q : ℝ}
    (hP0 : ‖x‖ ≤ P) (hQ0 : M.d1 x ≤ Q) :
    ‖M.nonlinear x‖ ≤ 2 * B.bound "C01_e" * (Real.sqrt P * Real.sqrt Q * Q) := by
  have h := hP.C01.e x x hx hx
  have hd := (norm_nonneg _ : 0 ≤ M.d1 x)
  rw [← Real.sqrt_eq_rpow, ← Real.sqrt_eq_rpow] at h
  have h1 : Real.sqrt ‖x‖ ≤ Real.sqrt P := Real.sqrt_le_sqrt hP0
  have h2 : Real.sqrt (M.d1 x) ≤ Real.sqrt Q := Real.sqrt_le_sqrt hQ0
  have hc := bound_pos B "C01_e" 0 0 0
  have hprod : Real.sqrt ‖x‖ * Real.sqrt (M.d1 x) * M.d1 x ≤
      Real.sqrt P * Real.sqrt Q * Q := by
    gcongr
  change ‖M.product x x‖ ≤ _
  calc ‖M.product x x‖ ≤ B.bound "C01_e" *
      (Real.sqrt ‖x‖ * Real.sqrt (M.d1 x) * M.d1 x +
        Real.sqrt ‖x‖ * Real.sqrt (M.d1 x) * M.d1 x) := h
    _ ≤ B.bound "C01_e" * (Real.sqrt P * Real.sqrt Q * Q + Real.sqrt P * Real.sqrt Q * Q) := by
      gcongr
    _ = _ := by ring


/-- The constant of the linear part. -/
def lin416 (B : D01Budget) : ℝ :=
  Real.sqrt (D01a⁻¹ * B.bound "L14" 0 1 * B.bound "L02_embed" 0 1 0)

theorem lin416_pos (B : D01Budget) : 0 < lin416 B := by
  unfold lin416 D01a
  apply Real.sqrt_pos.mpr
  have := bound_pos B "L14" 0 1 0
  have := bound_pos B "L02_embed" 0 1 0
  positivity

/-- The linear part of Lemma 4.16: L05(c) and L14 with s=1. -/
theorem lin416_bound (hP : Premises M B) (m : D05Mesh L κ) {f : M.H}
    (hf : f ∈ (M.V 1).carrier) {t : Time} (ht : 0 < t) :
    M.d1 (M.Th m t (M.Pi m f) : M.H) ≤
      lin416 B * M.vnorm 1 f * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) *
        Real.exp (-D01lambda L * t) := by
  set x := M.Th m t (M.Pi m f)
  set ε := M.vnorm 1 f
  have hε : 0 ≤ ε := norm_nonneg _
  have hmin : 0 < min (t : ℝ) 1 := lt_min (by exact_mod_cast ht) one_pos
  have h14 := hP.L14 1 (Or.inl rfl) m f hf t ht
  have hex : ‖(x : M.H)‖ ≤ Real.exp (-D01lambda L * t) * (B.bound "L02_embed" 0 1 0 * ε) := by
    calc ‖(x : M.H)‖ = ‖x‖ := rfl
      _ ≤ Real.exp (-D01lambda L * t) * ‖M.Pi m f‖ := Th_norm_le hP m t _
      _ ≤ Real.exp (-D01lambda L * t) * (B.bound "L02_embed" 0 1 0 * ε) := by
        gcongr
        exact (norm_Pi_le hP m f).trans (norm_le_vnorm1 hP hf)
  have hd2 := ((hP.L05.c m).2.1 x)
  have hA : ‖M.Ah m x‖ ≤ B.bound "L14" 0 1 * (min (t : ℝ) 1) ^ (-1 : ℝ) *
      Real.exp (-D01lambda L * t) * ε := by
    have : (-(3 - 1) / 2 : ℝ) = -1 := by norm_num
    rw [this] at h14
    exact h14
  set X := lin416 B * ε * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) * Real.exp (-D01lambda L * t)
  have hX0 : 0 ≤ X := by
    have := lin416_pos B
    positivity
  have hXsq : X ^ 2 = D01a⁻¹ * (B.bound "L14" 0 1 * (min (t : ℝ) 1) ^ (-1 : ℝ) *
      Real.exp (-D01lambda L * t) * ε) *
      (Real.exp (-D01lambda L * t) * (B.bound "L02_embed" 0 1 0 * ε)) := by
    have hl : lin416 B ^ 2 = D01a⁻¹ * B.bound "L14" 0 1 * B.bound "L02_embed" 0 1 0 := by
      unfold lin416
      rw [Real.sq_sqrt]
      unfold D01a
      have := bound_pos B "L14" 0 1 0
      have := bound_pos B "L02_embed" 0 1 0
      positivity
    have hp : ((min (t : ℝ) 1) ^ (-1 / 2 : ℝ)) ^ 2 = (min (t : ℝ) 1) ^ (-1 : ℝ) := by
      rw [← Real.rpow_natCast, ← Real.rpow_mul hmin.le]; norm_num
    have he : (Real.exp (-D01lambda L * t)) ^ 2 =
        Real.exp (-D01lambda L * t) * Real.exp (-D01lambda L * t) := sq _
    simp only [X, mul_pow, hl, hp, he]
    ring
  have hle : M.d1 (x : M.H) ^ 2 ≤ X ^ 2 := by
    rw [hXsq]
    calc M.d1 (x : M.H) ^ 2 ≤ D01a⁻¹ * ‖M.Ah m x‖ * ‖x‖ := hd2
      _ ≤ _ := by
        have : 0 ≤ D01a⁻¹ := by unfold D01a; norm_num
        apply mul_le_mul (mul_le_mul_of_nonneg_left hA this) hex (norm_nonneg _)
        have := bound_pos B "L14" 0 1 0
        positivity
  exact (pow_le_pow_iff_left₀ (norm_nonneg _) hX0 (by norm_num)).mp hle

theorem kw_half (y : ℝ) : kw (1 / 2) y = (min y 1) ^ (-1 / 2 : ℝ) := by
  unfold kw; norm_num

/-- Removing the weight exp(nu s) (min s 1)^(1/2). -/
theorem unweight_half {ν K d : ℝ} {s : ℝ} (hs : 0 < s)
    (h : Real.exp (ν * s) * (min s 1) ^ (1 / 2 : ℝ) * d ≤ K) :
    d ≤ K * kw (1 / 2) s * Real.exp (-ν * s) := by
  have hk := kw_mul_rpow_self (a := 1 / 2) hs
  have he : Real.exp (ν * s) * Real.exp (-ν * s) = 1 := by
    rw [← Real.exp_add]; simp
  have hpos : 0 ≤ kw (1 / 2) s * Real.exp (-ν * s) :=
    mul_nonneg (kw_nonneg _ _ hs.le) (Real.exp_pos _).le
  calc d = (Real.exp (ν * s) * (min s 1) ^ (1 / 2 : ℝ) * d) *
        (kw (1 / 2) s * Real.exp (-ν * s)) := by
        have : (Real.exp (ν * s) * (min s 1) ^ (1 / 2 : ℝ) * d) *
            (kw (1 / 2) s * Real.exp (-ν * s)) =
            d * ((min s 1) ^ (1 / 2 : ℝ) * kw (1 / 2) s) *
              (Real.exp (ν * s) * Real.exp (-ν * s)) := by ring
        rw [this, hk, he]; ring
    _ ≤ K * (kw (1 / 2) s * Real.exp (-ν * s)) := mul_le_mul_of_nonneg_right h hpos
    _ = _ := by ring

theorem sqrt_kw_mul {s : ℝ} (hs : 0 < s) :
    Real.sqrt (kw (1 / 2) s) * kw (1 / 2) s = kw (3 / 4) s := by
  rw [Real.sqrt_eq_rpow, kw_rpow hs.le, kw_mul hs]; norm_num

/-- The nonlinear part of Lemma 4.16 under a bootstrap hypothesis. -/
def nl416 (B : D01Budget) (δ : ℝ) : ℝ :=
  (B.bound "L02_d" * B.bound "L02_eq") *
    ((B.bound "L02_eq" * B.bound "L02_d") * B.bound "L06_b" * (2 * B.bound "C01_e") *
      kernelConst (3 / 4) (3 / 4) δ)

theorem nl416_pos (B : D01Budget) {δ : ℝ} (hδ : 0 < δ) : 0 < nl416 B δ := by
  unfold nl416
  have := kernelConst_pos (a := 3 / 4) (b := 3 / 4) (by norm_num) (by norm_num) hδ
  have := bound_pos B "L02_d" 0 0 0
  have := bound_pos B "L02_eq" 0 0 0
  have := bound_pos B "L06_b" 0 0 0
  have := bound_pos B "C01_e" 0 0 0
  positivity

theorem nl416_bound (hP : Premises M B) (m : D05Mesh L κ) {u : Time → M.H}
    (hu : ∀ s, u s ∈ M.X m) {t : Time} (ht : 0 < t) {ν δ P K : ℝ}
    (hδ : 0 < δ) (hδ1 : δ ≤ D01lambda L - ν) (hδ2 : δ ≤ ν) (hP0 : 0 ≤ P) (hK0 : 0 ≤ K)
    (hnorm : ∀ s : Time, ‖u s‖ ≤ P * Real.exp (-ν * s))
    (hd1 : ∀ s : Time, 0 < s → s < t → M.d1 (u s) ≤ K * kw (1 / 2) s * Real.exp (-ν * s)) :
    M.d1 (∫ s in Iic t, (M.Th m (t - s) (M.Pi m (M.nonlinear (u s))) : M.H) ∂timeMeasure) ≤
      nl416 B δ * (Real.sqrt P * Real.sqrt K * K) * Real.exp (-ν * t) *
        (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) := by
  set ψ : Time → M.X m := fun s => M.Th m (t - s) (M.Pi m (M.nonlinear (u s))) with hψ
  have hcoe := coe_integral hP m ψ (timeMeasure.restrict (Iic t))
  change M.d1 (∫ s in Iic t, (ψ s : M.H) ∂timeMeasure) ≤ _
  rw [hcoe]
  have hmemI := X_mem_V1 hP (∫ s in Iic t, ψ s ∂timeMeasure)
  refine (d1_le_vnorm1 hP hmemI).trans ?_
  have := X_complete hP m
  have := V_complete hP 1 (by norm_num) (by norm_num)
  rw [← norm_iotaV hP, ← (iotaV hP m).integral_comp_comm' (iotaV_antilipschitz hP m)]
  set cV := B.bound "L02_d" * B.bound "L02_eq"
  set cV' := B.bound "L02_eq" * B.bound "L02_d"
  set c6 := B.bound "L06_b"
  set ce := B.bound "C01_e"
  have hcV : 0 < cV := by positivity [bound_pos B "L02_d" 0 0 0, bound_pos B "L02_eq" 0 0 0]
  have hcV' : 0 < cV' := by positivity [bound_pos B "L02_d" 0 0 0, bound_pos B "L02_eq" 0 0 0]
  have hc6 : 0 < c6 := bound_pos B _ _ _ _
  have hce : 0 < ce := bound_pos B _ _ _ _
  set Cst := cV' * c6 * (2 * ce) * (Real.sqrt P * Real.sqrt K * K) * Real.exp (-ν * t)
  have hCst : 0 ≤ Cst := by positivity
  have hpt : ∀ s : Time, 0 < s → s < t → ‖iotaV hP m (ψ s)‖ ≤
      Cst * Real.exp (-δ * t) * (kw (3 / 4) ((t : ℝ) - s) * kw (3 / 4) s) := by
    intro s hs0 hst
    have hs0' : (0 : ℝ) < s := hs0
    have hst' : (s : ℝ) < t := hst
    have hts : 0 < t - s := tsub_pos_of_lt hst
    have hcoets : ((t - s : Time) : ℝ) = (t : ℝ) - s := NNReal.coe_sub hst.le
    have hv : u s ∈ (M.V 1).carrier := X_mem_V1 hP ⟨u s, hu s⟩
    have hN := agmon_diag hP hv (hnorm s) (hd1 s hs0 hst)
    have h6 := hP.L06.b.1 m (t - s) hts (M.Pi m (M.nonlinear (u s)))
    rw [hcoets] at h6
    have hkw : D01tw (t - s) ^ (-3 / 4 : ℝ) = kw (3 / 4) ((t : ℝ) - s) := by
      unfold D01tw kw; rw [hcoets]; norm_num
    rw [hkw] at h6
    have hPi : ‖M.Pi m (M.nonlinear (u s))‖ ≤ ‖M.nonlinear (u s)‖ := norm_Pi_le hP m _
    set e := Real.exp (-ν * s)
    set k := kw (1 / 2) (s : ℝ)
    have he0 : 0 < e := Real.exp_pos _
    have hk0 : 0 ≤ k := kw_nonneg _ _ hs0'.le
    have hsq : Real.sqrt (P * e) * Real.sqrt (K * k * e) * (K * k * e) =
        (Real.sqrt P * Real.sqrt K * K) * kw (3 / 4) s * (e * e) := by
      rw [Real.sqrt_mul hP0, Real.sqrt_mul (mul_nonneg hK0 hk0), Real.sqrt_mul hK0,
        ← sqrt_kw_mul hs0']
      have hee : Real.sqrt e * Real.sqrt e = e := Real.mul_self_sqrt he0.le
      calc Real.sqrt P * Real.sqrt e * (Real.sqrt K * Real.sqrt k * Real.sqrt e) * (K * k * e)
          = (Real.sqrt P * Real.sqrt K * K) * (Real.sqrt k * k) *
              ((Real.sqrt e * Real.sqrt e) * e) := by ring
        _ = _ := by rw [hee]
    have hee2 : e * e = Real.exp (-(2 * ν) * s) := by
      simp only [e]; rw [← Real.exp_add]; ring_nf
    have hgap := exp_gap (lam := D01lambda L) (ν := ν) (t := t) (s := s) hδ1 hδ2 hs0'.le hst'.le
    have hk34 : 0 ≤ kw (3 / 4) ((t : ℝ) - s) := kw_nonneg _ _ (by linarith)
    have hk34s : 0 ≤ kw (3 / 4) (s : ℝ) := kw_nonneg _ _ hs0'.le
    calc ‖iotaV hP m (ψ s)‖ = M.vnorm 1 (ψ s : M.H) := norm_iotaV hP m _
      _ ≤ cV' * M.d1 (ψ s : M.H) := vnorm1_le_d1 hP (X_mem_V1 hP _)
      _ ≤ cV' * (c6 * kw (3 / 4) ((t : ℝ) - s) * Real.exp (-D01lambda L * ((t : ℝ) - s)) *
            ‖M.Pi m (M.nonlinear (u s))‖) := by gcongr
      _ ≤ cV' * (c6 * kw (3 / 4) ((t : ℝ) - s) * Real.exp (-D01lambda L * ((t : ℝ) - s)) *
            (2 * ce * (Real.sqrt (P * e) * Real.sqrt (K * k * e) * (K * k * e)))) := by
          gcongr
          exact hPi.trans hN
      _ = cV' * c6 * (2 * ce) * (Real.sqrt P * Real.sqrt K * K) *
            (Real.exp (-D01lambda L * ((t : ℝ) - s)) * Real.exp (-(2 * ν) * s)) *
            (kw (3 / 4) ((t : ℝ) - s) * kw (3 / 4) s) := by
          rw [hsq, hee2]; ring
      _ ≤ cV' * c6 * (2 * ce) * (Real.sqrt P * Real.sqrt K * K) *
            (Real.exp (-ν * t) * Real.exp (-δ * t)) *
            (kw (3 / 4) ((t : ℝ) - s) * kw (3 / 4) s) := by
          gcongr
      _ = Cst * Real.exp (-δ * t) * (kw (3 / 4) ((t : ℝ) - s) * kw (3 / 4) s) := by
          simp only [Cst]; ring
  have hker := norm_integral_le_kernel (fun s => iotaV hP m (ψ s)) ht
    (a := 3 / 4) (b := 3 / 4) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hδ hCst hpt
  have hexp : (1 - 3 / 4 - 3 / 4 : ℝ) = -1 / 2 := by norm_num
  rw [hexp] at hker
  have hmin : 0 ≤ (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) := Real.rpow_nonneg (le_min t.2 zero_le_one) _
  calc cV * ‖∫ s in Iic t, iotaV hP m (ψ s) ∂timeMeasure‖
      ≤ cV * (Cst * kernelConst (3 / 4) (3 / 4) δ * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ)) := by
        gcongr
    _ = nl416 B δ * (Real.sqrt P * Real.sqrt K * K) * Real.exp (-ν * t) *
        (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) := by
        simp only [Cst, nl416, cV, cV', c6, ce]; ring



/-- The radius of Lemma 4.16. -/
def r416 (B : D01Budget) (ν δ : ℝ) : ℝ :=
  min (D14r B ν / B.bound "L02_embed" 0 1 0)
    (1 / (4 * (nl416 B δ * Real.sqrt (2 * D14ell B ν * B.bound "L02_embed" 0 1 0)) *
      Real.sqrt (2 * lin416 B) + 1))

theorem r416_pos (B : D01Budget) (ν : ℝ) {δ : ℝ} (hδ : 0 < δ) : 0 < r416 B ν δ := by
  unfold r416
  have h1 := D14r_pos B ν
  have h2 := bound_pos B "L02_embed" 0 1 0
  have h3 := nl416_pos B hδ
  apply lt_min (by positivity)
  apply div_pos one_pos
  positivity

/-- Lemma 4.16 in the paper's form at a fixed admissible rate. -/
theorem lemma416_at (hP : Premises M B) (hC : Consistency M B) {ν : ℝ} (hν : 0 < ν)
    (hνL : ν < D01lambda L) :
    Lemma416 M B ν (r416 B ν (min (D01lambda L - ν) ν)) (2 * B.bound "L02_d" * lin416 B) := by
  intro f hf hfr m t ht
  set δ := min (D01lambda L - ν) ν with hδdef
  have hδ : 0 < δ := lt_min (by linarith) hν
  have hδ1 : δ ≤ D01lambda L - ν := min_le_left _ _
  have hδ2 : δ ≤ ν := min_le_right _ _
  have hR := rateFacts hC hν hνL
  set ε := M.vnorm 1 f with hεdef
  set cE := B.bound "L02_embed" 0 1 0
  have hcE : 0 < cE := bound_pos B _ _ _ _
  have hε0 : 0 ≤ ε := norm_nonneg _
  have hfnorm : ‖f‖ ≤ cE * ε := norm_le_vnorm1 hP hf
  have hr1 : r416 B ν δ ≤ D14r B ν / cE := min_le_left _ _
  have hfr' : ‖f‖ ≤ D14r B ν := by
    calc ‖f‖ ≤ cE * ε := hfnorm
      _ ≤ cE * (D14r B ν / cE) := by gcongr; exact hfr.trans hr1
      _ = D14r B ν := by field_simp
  have hD := discreteSol hP hR hfr' m
  set u := M.solution B ν (some m) f with hudef
  set ℓ := D14ell B ν
  have hℓ : 0 < ℓ := D14ell_pos B ν
  set P := 2 * ℓ * cE * ε with hPdef
  have hP0 : 0 ≤ P := by positivity
  have hnorm : ∀ s : Time, ‖u s‖ ≤ P * Real.exp (-ν * s) := by
    intro s
    have h := ebound_point hD.ebound s
    calc ‖u s‖ ≤ 2 * ℓ * ‖f‖ * Real.exp (-ν * s) := h
      _ ≤ 2 * ℓ * (cE * ε) * Real.exp (-ν * s) := by gcongr
      _ = P * Real.exp (-ν * s) := by simp only [P]; ring
  have hmemt : u t ∈ (M.V 1).carrier := X_mem_V1 hP ⟨u t, hD.mem t⟩
  refine ⟨Or.inr hmemt, ?_⟩
  have hnj : M.nj 1 (u t) ≤ B.bound "L02_d" * M.d1 (u t) := nj1_le_d1 hP hmemt
  have hA := lin416_pos B
  set A := lin416 B
  rcases eq_or_lt_of_le hε0 with hε | hε
  · -- zero datum
    have hf0 : ‖f‖ = 0 := le_antisymm (by rw [← hε] at hfnorm; simpa using hfnorm) (norm_nonneg _)
    have hu0 : u t = 0 := by
      have h := hnorm t
      rw [hPdef, ← hε] at h
      simpa using h
    rw [hu0]
    have : M.nj 1 0 = 0 := by
      unfold Model.nj; simp [size_zero]
    rw [this, ← hε]; simp
  · -- positive datum: bootstrap
    set Kb := 2 * A * ε with hKb
    have hKb0 : 0 < Kb := by positivity
    set φ : Time → ℝ := fun s => Real.exp (ν * s) * (min (s : ℝ) 1) ^ (1 / 2 : ℝ) * M.d1 (u s)
      with hφdef
    have hφc : Continuous φ := by
      have hc1 : Continuous (fun s : Time => Real.exp (ν * s)) :=
        Real.continuous_exp.comp (continuous_const.mul NNReal.continuous_coe)
      have hc2 : Continuous (fun s : Time => (min (s : ℝ) 1) ^ (1 / 2 : ℝ)) :=
        (NNReal.continuous_coe.min continuous_const).rpow_const (fun _ => Or.inr (by norm_num))
      have hc3 : Continuous (fun s : Time => M.d1 (u s)) := by
        have h := (iotaE hP m).continuous.comp (discrete_continuous hD)
        have h' := continuous_norm.comp h
        refine h'.congr (fun s => ?_)
        simp only [Function.comp_apply]
        exact norm_iotaE hP m _
      exact (hc1.mul hc2).mul hc3
    have hφ0 : φ 0 = 0 := by
      simp only [φ, NNReal.coe_zero, min_eq_left zero_le_one]
      rw [Real.zero_rpow (by norm_num)]; ring
    -- the key inequality used by the bootstrap
    set Dc := nl416 B δ * Real.sqrt (2 * ℓ * cE)
    have hr2 : r416 B ν δ ≤ 1 / (4 * Dc * Real.sqrt (2 * A) + 1) := min_le_right _ _
    have hsmall : Dc * Real.sqrt (2 * A) * (2 * A) * ε ^ 2 ≤ A * ε / 2 := by
      have hD0 : 0 ≤ Dc := by have := nl416_pos B hδ; positivity
      have hs0 : 0 ≤ Real.sqrt (2 * A) := Real.sqrt_nonneg _
      have hεr : ε * (4 * Dc * Real.sqrt (2 * A) + 1) ≤ 1 := by
        have hpos : 0 < 4 * Dc * Real.sqrt (2 * A) + 1 := by positivity
        have := hfr.trans hr2
        rw [le_div_iff₀ hpos] at this
        linarith
      nlinarith [mul_nonneg (mul_nonneg hD0 hs0) hε.le, mul_nonneg hA.le hε.le]
    have hstep : ∀ τ : Time, 0 < τ → (∀ s : Time, s < τ → φ s ≤ Kb) → φ τ < Kb := by
      intro τ hτ hbs
      have hτ' : (0 : ℝ) < τ := hτ
      have hd1s : ∀ s : Time, 0 < s → s < τ →
          M.d1 (u s) ≤ Kb * kw (1 / 2) s * Real.exp (-ν * s) :=
        fun s hs _ => unweight_half (show (0 : ℝ) < s from hs) (hbs s ‹_›)
      have hlin := lin416_bound hP m hf hτ
      have hnl : M.d1 (∫ s in Iic τ, (M.Th m (τ - s) (M.Pi m (M.nonlinear (u s))) : M.H)
          ∂timeMeasure) ≤ nl416 B δ * (Real.sqrt P * Real.sqrt Kb * Kb) * Real.exp (-ν * τ) *
            (min (τ : ℝ) 1) ^ (-1 / 2 : ℝ) :=
        nl416_bound hP m hD.mem hτ hδ hδ1 hδ2 hP0 hKb0.le hnorm hd1s
      have hsplit : u τ = (M.Th m τ (M.Pi m f) : M.H) +
          ∫ s in Iic τ, (M.Th m (τ - s) (M.Pi m (M.nonlinear (u s))) : M.H) ∂timeMeasure :=
        hD.mild τ
      have hm1 : (M.Th m τ (M.Pi m f) : M.H) ∈ (M.V 1).carrier := X_mem_V1 hP _
      have hm2 : (∫ s in Iic τ, (M.Th m (τ - s) (M.Pi m (M.nonlinear (u s))) : M.H)
          ∂timeMeasure) ∈ (M.V 1).carrier := by
        rw [coe_integral hP m (fun s => M.Th m (τ - s) (M.Pi m (M.nonlinear (u s))))]
        exact X_mem_V1 hP _
      have htri : M.d1 (u τ) ≤ M.d1 (M.Th m τ (M.Pi m f) : M.H) +
          M.d1 (∫ s in Iic τ, (M.Th m (τ - s) (M.Pi m (M.nonlinear (u s))) : M.H)
            ∂timeMeasure) := by
        rw [hsplit]; exact size_add_le M.energySpace hm1 hm2
      have hmin : 0 < min (τ : ℝ) 1 := lt_min hτ' one_pos
      have hw : (min (τ : ℝ) 1) ^ (1 / 2 : ℝ) * (min (τ : ℝ) 1) ^ (-1 / 2 : ℝ) = 1 := by
        rw [← Real.rpow_add hmin]; norm_num
      have hwpos : 0 ≤ Real.exp (ν * τ) * (min (τ : ℝ) 1) ^ (1 / 2 : ℝ) := by positivity
      have he1 : Real.exp (ν * τ) * Real.exp (-D01lambda L * τ) ≤ 1 := by
        rw [← Real.exp_add, Real.exp_le_one_iff]; nlinarith
      have he2 : Real.exp (ν * τ) * Real.exp (-ν * τ) = 1 := by rw [← Real.exp_add]; simp
      have hsP : Real.sqrt P = Real.sqrt (2 * ℓ * cE) * Real.sqrt ε := by
        simp only [P]; rw [Real.sqrt_mul (by positivity)]
      have hsK : Real.sqrt Kb = Real.sqrt (2 * A) * Real.sqrt ε := by
        simp only [Kb]; rw [Real.sqrt_mul (by positivity)]
      have hee : Real.sqrt ε * Real.sqrt ε = ε := Real.mul_self_sqrt hε0
      calc φ τ = Real.exp (ν * τ) * (min (τ : ℝ) 1) ^ (1 / 2 : ℝ) * M.d1 (u τ) := rfl
        _ ≤ Real.exp (ν * τ) * (min (τ : ℝ) 1) ^ (1 / 2 : ℝ) *
            (A * ε * (min (τ : ℝ) 1) ^ (-1 / 2 : ℝ) * Real.exp (-D01lambda L * τ) +
              nl416 B δ * (Real.sqrt P * Real.sqrt Kb * Kb) * Real.exp (-ν * τ) *
                (min (τ : ℝ) 1) ^ (-1 / 2 : ℝ)) := by
            gcongr
            exact htri.trans (add_le_add hlin hnl)
        _ = A * ε * (Real.exp (ν * τ) * Real.exp (-D01lambda L * τ)) *
              ((min (τ : ℝ) 1) ^ (1 / 2 : ℝ) * (min (τ : ℝ) 1) ^ (-1 / 2 : ℝ)) +
            nl416 B δ * (Real.sqrt P * Real.sqrt Kb * Kb) *
              (Real.exp (ν * τ) * Real.exp (-ν * τ)) *
              ((min (τ : ℝ) 1) ^ (1 / 2 : ℝ) * (min (τ : ℝ) 1) ^ (-1 / 2 : ℝ)) := by ring
        _ ≤ A * ε * 1 * 1 + nl416 B δ * (Real.sqrt P * Real.sqrt Kb * Kb) * 1 * 1 := by
            rw [hw, he2]
            gcongr
        _ = A * ε + Dc * Real.sqrt (2 * A) * (2 * A) * ε ^ 2 := by
            rw [hsP, hsK]
            simp only [Dc, Kb]
            have : Real.sqrt ε * Real.sqrt ε * ε = ε ^ 2 := by rw [hee]; ring
            calc A * ε * 1 * 1 + nl416 B δ * (Real.sqrt (2 * ℓ * cE) * Real.sqrt ε *
                  (Real.sqrt (2 * A) * Real.sqrt ε) * (2 * A * ε)) * 1 * 1
                = A * ε + nl416 B δ * Real.sqrt (2 * ℓ * cE) * Real.sqrt (2 * A) * (2 * A) *
                    (Real.sqrt ε * Real.sqrt ε * ε) := by ring
              _ = _ := by rw [this]
        _ ≤ A * ε + A * ε / 2 := by linarith
        _ < Kb := by simp only [Kb]; nlinarith
    have hall := bootstrap hφc hφ0 hKb0 hstep
    have hd := unweight_half (ν := ν) (show (0 : ℝ) < t from ht) (hall t).le
    calc M.nj 1 (u t) ≤ B.bound "L02_d" * M.d1 (u t) := hnj
      _ ≤ B.bound "L02_d" * (Kb * kw (1 / 2) t * Real.exp (-ν * t)) := by
          have := bound_pos B "L02_d" 0 0 0
          gcongr
      _ = 2 * B.bound "L02_d" * A * ε * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) := by
          rw [kw_half]; simp only [Kb, D01tw]; ring

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/ModelFacts.lean <==
import OrderingError.Spec11.Threads.T4.Kernels

   
                                                                    
                                                                  
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

theorem bound_pos (B : D01Budget) (tag : String) (σ s r : ℝ) : 0 < B.bound tag σ s r := by
  unfold D01Budget.bound; positivity

theorem one_le_bound (B : D01Budget) (tag : String) (σ s r : ℝ) : 1 ≤ B.bound tag σ s r := by
  unfold D01Budget.bound; linarith [abs_nonneg (B.raw tag σ s r)]

theorem D14ell_pos (B : D01Budget) (σ : ℝ) : 0 < D14ell B σ :=
  lt_of_lt_of_le (bound_pos B _ _ _ _) (le_max_left _ _)

theorem D14b_pos (B : D01Budget) (σ : ℝ) : 0 < D14b B σ :=
  lt_of_lt_of_le one_pos (le_max_left _ _)

theorem D14R_pos (B : D01Budget) (σ : ℝ) : 0 < D14R B σ := by
  unfold D14R; have := D14b_pos B σ; positivity

theorem D14r_pos (B : D01Budget) (σ : ℝ) : 0 < D14r B σ := by
  unfold D14r; have := D14R_pos B σ; have := D14ell_pos B σ; positivity

theorem lambda_pos (L : ℝ) (hL : 0 < L) : 0 < D01lambda L := by
  unfold D01lambda D01a D01p
  have h1 : 0 < Real.sqrt (2 * L) := Real.sqrt_pos.mpr (by linarith)
  have h2 : 0 < Real.sqrt (2 * L) * L / Real.pi := by positivity
  positivity

theorem lambda_nonneg (L : ℝ) : 0 ≤ D01lambda L := by
  unfold D01lambda D01a; positivity

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Premise
variable (hP : Premises M B)
include hP

theorem V_nest {r s : ℝ} (h0 : 0 ≤ r) (hrs : r ≤ s) (hs3 : s ≤ 3) {x : M.H}
    (hx : x ∈ (M.V s).carrier) : x ∈ (M.V r).carrier := by
  obtain ⟨-, -, -, -, -, -, hnest, -⟩ := hP.Q01.a
  exact hnest r s h0 hrs hs3 hx

theorem X_mem_V2 {m : D05Mesh L κ} (x : M.X m) : (x : M.H) ∈ (M.V 2).carrier := by
  obtain ⟨-, -, -, -, -, -, -, -, -, -, hX⟩ := hP.Q01.a
  exact hX m x.2

theorem X_mem_V1 {m : D05Mesh L κ} (x : M.X m) : (x : M.H) ∈ (M.V 1).carrier :=
  V_nest hP (by norm_num) (by norm_num) (by norm_num) (X_mem_V2 hP x)

theorem X_finiteDimensional (m : D05Mesh L κ) : FiniteDimensional ℂ (M.X m) := by
  obtain ⟨-, -, -, -, -, -, -, -, -, hfin, -⟩ := hP.Q01.a
  exact hfin m

theorem vnorm_zero_eq (f : M.H) : M.vnorm 0 f = ‖f‖ := by
  obtain ⟨-, hv, -⟩ := hP.Q01.a
  exact hv f

theorem mem_V0 (f : M.H) : f ∈ (M.V 0).carrier := by
  obtain ⟨hV, -⟩ := hP.Q01.a
  rw [hV]; trivial

/-- The ambient norm is controlled by the V_1 norm, with a budget constant. -/
theorem norm_le_vnorm1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    ‖f‖ ≤ B.bound "L02_embed" 0 1 0 * M.vnorm 1 f := by
  have h := hP.L02.a.2.2.2 0 1 le_rfl zero_le_one (by norm_num) f hf
  rwa [vnorm_zero_eq hP] at h

theorem vnorm1_le_vnorm2 {f : M.H} (hf : f ∈ (M.V 2).carrier) :
    M.vnorm 1 f ≤ B.bound "L02_embed" 0 2 1 * M.vnorm 2 f :=
  hP.L02.a.2.2.2 1 2 zero_le_one (by norm_num) (by norm_num) f hf

theorem nj1_le_d1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.nj 1 f ≤ B.bound "L02_d" * M.d1 f := by
  have h := (hP.L02.a.2.1 f hf).1
  have hb := bound_pos B "L02_d" 0 0 0
  have := mul_le_mul_of_nonneg_left h hb.le
  rwa [← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] at this

theorem d1_le_nj1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := (hP.L02.a.2.1 f hf).2

theorem vnorm1_le_nj1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := by
  have h := (hP.L02.a.1 1 le_rfl (by norm_num) f (by exact_mod_cast hf)).1
  have hb := bound_pos B "L02_eq" 0 0 0
  have := mul_le_mul_of_nonneg_left h hb.le
  rw [← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] at this
  exact_mod_cast this

theorem nj1_le_vnorm1 {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.nj 1 f ≤ B.bound "L02_eq" * M.vnorm 1 f := by
  have h := (hP.L02.a.1 1 le_rfl (by norm_num) f (by exact_mod_cast hf)).2
  exact_mod_cast h

theorem norm_project_le (m : D05Mesh L κ) (f : M.H) : ‖M.project m f‖ ≤ ‖f‖ := by
  have horth := hP.L04.a.1 m f (M.Pi m f)
  have hsplit : f = M.project m f + (f - M.project m f) := by abel
  have hpy := norm_add_sq_eq_norm_sq_add_norm_sq_of_inner_eq_zero (M.project m f)
    (f - M.project m f) horth
  rw [← hsplit] at hpy
  have h0 := sq_nonneg ‖f - M.project m f‖
  have : ‖M.project m f‖ ^ 2 ≤ ‖f‖ ^ 2 := by linarith
  exact (sq_le_sq₀ (norm_nonneg _) (norm_nonneg _)).mp this

theorem norm_Pi_le (m : D05Mesh L κ) (f : M.H) : ‖M.Pi m f‖ ≤ ‖f‖ :=
  norm_project_le hP m f

theorem Th_norm_le (m : D05Mesh L κ) (t : Time) (x : M.X m) :
    ‖M.Th m t x‖ ≤ Real.exp (-D01lambda L * t) * ‖x‖ :=
  ((M.Th m t).le_opNorm x).trans
    (mul_le_mul_of_nonneg_right ((hP.L05.c m).1 t) (norm_nonneg _))

theorem T_norm_le (t : Time) (x : M.H) :
    ‖M.T t x‖ ≤ Real.exp (-D01lambda L * t) * ‖x‖ :=
  ((M.T t).le_opNorm x).trans (mul_le_mul_of_nonneg_right (hP.L01.c.1 t) (norm_nonneg _))

end Premise

/-! Energy qualification gives pointwise bounds. -/

theorem energy_point {σ : ℝ} {w : M.Trajectory} (hw : M.Energy σ w) (t : Time) :
    Real.exp (σ * t) * ‖w t‖ ≤ M.energy σ w := by
  obtain ⟨-, ⟨R, hR⟩, -, -⟩ := hw
  have hbdd : BddAbove (Set.range (fun t : Time => Real.exp (σ * t) * ‖w t‖)) :=
    ⟨R, by rintro _ ⟨s, rfl⟩; exact hR s⟩
  unfold Model.energy
  have h1 := le_csSup hbdd (Set.mem_range_self t)
  have h2 := Real.sqrt_nonneg (∫ t : Time, Real.exp (2 * σ * t) * M.d1 (w t) ^ 2 ∂timeMeasure)
  linarith

theorem ebound_point {σ R : ℝ} {w : M.Trajectory} (hw : M.EBound σ w R) (t : Time) :
    ‖w t‖ ≤ R * Real.exp (-σ * t) := by
  have h := (energy_point hw.1 t).trans hw.2
  have he := Real.exp_pos (σ * t)
  have hinv : Real.exp (-σ * t) = (Real.exp (σ * t))⁻¹ := by rw [← Real.exp_neg]; ring_nf
  rw [hinv, ← div_eq_mul_inv, le_div_iff₀ he, mul_comm]
  exact h

theorem solution_spec {σ : ℝ} {d : Option (D05Mesh L κ)} {f : M.H}
    (h : ∃! w, M.SmallSolution B σ d f w) : M.SmallSolution B σ d f (M.solution B σ d f) := by
  unfold Model.solution
  rw [dite_eq_left h]
  exact Classical.choose_spec h.exists

theorem solution_eq_of_small {σ : ℝ} {d : Option (D05Mesh L κ)} {f : M.H} {w : M.Trajectory}
    (h : ∃! w, M.SmallSolution B σ d f w) (hw : M.SmallSolution B σ d f w) :
    M.solution B σ d f = w :=
  h.unique (solution_spec h) hw

/-- Consistency at a fixed admissible rate, split into named parts. -/
structure RateFacts (M : Model.{u} L κ) (B : D01Budget) (σ : ℝ) : Prop where
  ext : M.Extensions σ
  ident : M.ExtensionIdentities σ
  ball : M.FixedPointBall B σ
  laws : ∀ θ, (θ = 0 ∨ θ = 1 ∨ θ = 2 ∨ θ = 3 / 2) →
      M.TrajectoryNormLaws σ θ ∧ M.TrajectoryComplete σ θ
  quad : ∀ d w z, M.X0 σ w → M.X0 σ z →
      M.ProductSource σ w z ∧ M.X0 σ (M.Q σ d w z) ∧
      M.energy σ (M.Q σ d w z) ≤ D14b B σ * M.energy σ w * M.energy σ z
  small : ∀ d f, ‖f‖ ≤ D14r B σ →
      (∃! w, M.SmallSolution B σ d f w) ∧
      M.EBound σ (M.solution B σ d f) (2 * D14ell B σ * ‖f‖)

theorem rateFacts (hC : Consistency M B) {σ : ℝ} (h0 : 0 < σ) (h1 : σ < D01lambda L) :
    RateFacts M B σ := by
  obtain ⟨a, b, c, d, e, f⟩ := hC.1 σ h0 h1
  exact ⟨a, b, c, d, e, f⟩

theorem weakProduct_eq {σ : ℝ} (hR : RateFacts M B σ) {x y : M.H}
    (hx : x ∈ (M.V 1).carrier) (hy : y ∈ (M.V 1).carrier) :
    M.weakProduct x y = M.iota (M.product x y) := by
  have hspec := hR.ident.2.2.1 ((M.V 1).ofH x) ((M.V 1).ofH y)
  rw [val_ofH _ hx, val_ofH _ hy] at hspec
  exact hspec

theorem PiMinus_iota {σ : ℝ} (hR : RateFacts M B σ) (m : D05Mesh L κ) (x : M.H) :
    M.PiMinus m (M.iota x) = M.Pi m x := hR.ident.2.1 m x

theorem Kweak_discrete {σ : ℝ} (hR : RateFacts M B σ) (g : Time → M.Weak)
    (hg : MemLp g 2 (M.weightedMeasure σ)) (m : D05Mesh L κ) (t : Time) :
    M.Kweak σ (some m) (hg.toLp g) t =
      ∫ s in Iic t, (M.Th m (t - s) (M.PiMinus m (g s)) : M.H) ∂timeMeasure :=
  hR.ident.2.2.2.2.2 g hg m t

theorem productClass_eq {σ : ℝ} {w z : M.Trajectory} (h : M.ProductSource σ w z) :
    M.productClass σ w z = MemLp.toLp (fun t => M.weakProduct (w t) (z t))
      (show MemLp (fun t => M.weakProduct (w t) (z t)) 2 (M.weightedMeasure σ) from h) := by
  unfold Model.productClass
  rw [dite_eq_left h]

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/Quadratic.lean <==
import OrderingError.Spec11.Threads.T4.Basic
import Mathlib.Analysis.Analytic.ChangeOrigin
import Mathlib.Analysis.Analytic.Linear
import Mathlib.Analysis.Normed.Module.Multilinear.Curry
import Mathlib.Combinatorics.Enumerative.Catalan.Basic
import Mathlib.Analysis.Normed.Ring.InfiniteSum
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Tactic.Abel

   
                                                                         
                                                                           
                                                                          
                                                         
  

open Finset Set Metric
open scoped NNReal ENNReal Topology

namespace OrderingError.Spec11.T4


/-- The operator bounds in the abstract quadratic fixed-point theorem.
These are pure functional-analytic data, not PDE assumptions. -/
structure QuadraticBounds {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    [NormedAddCommGroup X] [NormedSpace ℂ X]
    (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (l q : ℝ) : Prop where
  linear_pos : 0 < l
  bilinear_pos : 0 < q
  linear_bound : ‖L‖ ≤ l
  bilinear_bound : ‖Q‖ ≤ q

/-- The explicit data radius in the proof of Theorem 2.2, arXiv v1. -/
noncomputable def analyticRadius (l q : ℝ) : ℝ := (8 * q * l)⁻¹

/-- The closed solution ball used for uniqueness in Theorem 2.2. -/
noncomputable def quadraticSolutionRadius (q : ℝ) : ℝ := (4 * q)⁻¹




section Coefficients
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X]

/-- Compose a bilinear map with multilinear maps in disjoint blocks. -/
noncomputable def quadraticJoin {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) : H [×(a + b)]→L[ℂ] X :=
  let post := (ContinuousLinearMap.compContinuousMultilinearMapL ℂ (fun _ : Fin b => H) X X).flip B
  ContinuousMultilinearMap.domDomCongr finSumFinEquiv
    (((post.comp Q).compContinuousMultilinearMap A).uncurrySum)

lemma quadraticJoin_diagonal {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) (f : H) :
    quadraticJoin Q A B (fun _ => f) = Q (A (fun _ => f)) (B (fun _ => f)) := by
  simp [quadraticJoin, ContinuousMultilinearMap.domDomCongr_apply, Function.comp_def]

lemma quadraticJoin_norm {a b : ℕ} (Q : X →L[ℂ] X →L[ℂ] X)
    (A : H [×a]→L[ℂ] X) (B : H [×b]→L[ℂ] X) :
    ‖quadraticJoin Q A B‖ ≤ ‖Q‖ * ‖A‖ * ‖B‖ := by
  let post := (ContinuousLinearMap.compContinuousMultilinearMapL ℂ (fun _ : Fin b => H) X X).flip B
  have hp : ‖post.comp Q‖ ≤ ‖Q‖ * ‖B‖ := by
    apply (post.comp Q).opNorm_le_bound (by positivity)
    intro x
    simp only [ContinuousLinearMap.comp_apply, ContinuousLinearMap.flip_apply,
      ContinuousLinearMap.compContinuousMultilinearMapL_apply, post]
    calc
      _ ≤ ‖Q x‖ * ‖B‖ := ContinuousLinearMap.norm_compContinuousMultilinearMap_le _ _
      _ ≤ (‖Q‖ * ‖x‖) * ‖B‖ := by gcongr; exact Q.le_opNorm x
      _ = _ := by ring
  dsimp only [quadraticJoin]
  rw [ContinuousMultilinearMap.norm_domDomCongr]
  change ‖(ContinuousMultilinearMap.currySumEquiv ℂ (Fin a) (Fin b) H X).symm
    ((post.comp Q).compContinuousMultilinearMap A)‖ ≤ _
  rw [LinearIsometryEquiv.norm_map]
  calc
    _ ≤ ‖post.comp Q‖ * ‖A‖ := ContinuousLinearMap.norm_compContinuousMultilinearMap_le _ _
    _ ≤ (‖Q‖ * ‖B‖) * ‖A‖ := by gcongr
    _ = _ := by ring

/-- Coefficient number n represents the homogeneous term of degree n+1.
The finite sum is the Catalan recursion with positive degrees. -/
noncomputable def quadraticCoeff (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) :
    (n : ℕ) → H [×(n + 1)]→L[ℂ] X
  | 0 => (continuousMultilinearCurryFin1 ℂ H X).symm L
  | n + 1 => ∑ i : Fin (n + 1),
      ContinuousMultilinearMap.domDomCongr (finCongr (by omega : (i.val + 1) + (n - i.val + 1) = n + 1 + 1))
        (quadraticJoin Q (quadraticCoeff L Q i.val) (quadraticCoeff L Q (n - i.val)))
termination_by n => n

/-- The complete formal multilinear series, including its zero constant term. -/
noncomputable def quadraticPowerSeries (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) :
    FormalMultilinearSeries ℂ H X
  | 0 => 0
  | n + 1 => quadraticCoeff L Q n

/-- The solution is defined by its homogeneous power series. -/
noncomputable def quadraticSolution (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) : X :=
  ∑' n, quadraticCoeff L Q n (fun _ => f)

@[simp] lemma quadraticCoeff_zero (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) :
    quadraticCoeff L Q 0 (fun _ => f) = L f := by simp [quadraticCoeff]

lemma quadraticCoeff_succ (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (n : ℕ) (f : H) :
    quadraticCoeff L Q (n + 1) (fun _ => f) =
      ∑ i : Fin (n + 1), Q (quadraticCoeff L Q i.val (fun _ => f))
        (quadraticCoeff L Q (n - i.val) (fun _ => f)) := by
  simp only [quadraticCoeff, _root_.sum_apply,
    ContinuousMultilinearMap.domDomCongr_apply]
  simp only [quadraticJoin_diagonal]

@[simp] lemma quadraticCoeff_one (L : H →L[ℂ] X) (Q : X →L[ℂ] X →L[ℂ] X) (f : H) :
    quadraticCoeff L Q 1 (fun _ => f) = Q (L f) (L f) := by
  simpa using quadraticCoeff_succ L Q 0 f

lemma catalan_le_four_pow (n : ℕ) : catalan n ≤ 4 ^ n := by
  rw [catalan_eq_centralBinom_div]
  exact (Nat.div_le_self _ _).trans (Nat.centralBinom_le_four_pow n)

/-- The sharp Catalan majorant controls the actual multilinear operator norm. -/
theorem quadraticCoeff_norm {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
    (hb : QuadraticBounds L Q l q) (n : ℕ) :
    ‖quadraticCoeff L Q n‖ ≤ (catalan n : ℝ) * q ^ n * l ^ (n + 1) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  induction n using Nat.caseStrongRecOn with
  | zero => simpa [quadraticCoeff] using hb.linear_bound
  | ind n ih =>
    rw [quadraticCoeff]
    apply (norm_sum_le _ _).trans
    calc
      _ ≤ ∑ i : Fin (n + 1),
          q * ((catalan i.val : ℝ) * q ^ i.val * l ^ (i.val + 1)) *
            ((catalan (n - i.val) : ℝ) * q ^ (n - i.val) * l ^ (n - i.val + 1)) := by
        apply sum_le_sum
        intro i _
        rw [ContinuousMultilinearMap.norm_domDomCongr]
        apply (quadraticJoin_norm Q _ _).trans
        gcongr
        · exact hb.bilinear_bound
        · exact ih i.val (by omega)
        · exact ih (n - i.val) (by omega)
      _ = (catalan (n + 1) : ℝ) * q ^ (n + 1) * l ^ (n + 1 + 1) := by
        rw [catalan_succ, Nat.cast_sum]
        simp only [Nat.cast_mul, sum_mul]
        apply sum_congr rfl
        intro i _
        have hi : i.val + (n - i.val) = n := by omega
        have hj : (i.val + 1) + (n - i.val + 1) = n + 1 + 1 := by omega
        have heq : q ^ i.val * q ^ (n - i.val) = q ^ n := by rw [← pow_add, hi]
        have hel : l ^ (i.val + 1) * l ^ (n - i.val + 1) = l ^ (n + 1 + 1) := by rw [← pow_add, hj]
        calc
          _ = (catalan i.val : ℝ) * (catalan (n - i.val) : ℝ) *
              (q * (q ^ i.val * q ^ (n - i.val))) *
              (l ^ (i.val + 1) * l ^ (n - i.val + 1)) := by ring
          _ = _ := by rw [heq, hel, pow_succ]; ring

/-- A simpler geometric coefficient majorant. -/
theorem quadraticCoeff_norm_geometric {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}
    (hb : QuadraticBounds L Q l q) (n : ℕ) :
    ‖quadraticCoeff L Q n‖ ≤ l * (4 * q * l) ^ n := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  apply (quadraticCoeff_norm hb n).trans
  calc
    _ ≤ (4 : ℝ) ^ n * q ^ n * l ^ (n + 1) := by
      gcongr
      exact_mod_cast catalan_le_four_pow n
    _ = _ := by simp only [mul_pow, pow_succ]; ring

end Coefficients


section Abstract
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

lemma analyticRadius_pos (hb : QuadraticBounds L Q l q) : 0 < analyticRadius l q := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  dsimp [analyticRadius]
  positivity

lemma quadratic_ratio_lt_half (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : 4 * q * l * ‖f‖ < 1 / 2 := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  have hp := mul_lt_mul_of_pos_left hf (by positivity : 0 < 4 * q * l)
  have heq : 4 * q * l * analyticRadius l q = 1 / 2 := by
    dsimp [analyticRadius]
    field_simp
    ring
  rwa [heq] at hp

/-- The Catalan bound for each homogeneous polynomial on the diagonal. -/
theorem quadraticCoeff_apply_norm (hb : QuadraticBounds L Q l q) (n : ℕ) (f : H) :
    ‖quadraticCoeff L Q n (fun _ => f)‖ ≤
      (catalan n : ℝ) * q ^ n * l ^ (n + 1) * ‖f‖ ^ (n + 1) := by
  apply ((quadraticCoeff L Q n).le_opNorm _).trans
  simpa only [prod_const, card_univ, Fintype.card_fin] using
    mul_le_mul_of_nonneg_right (quadraticCoeff_norm hb n) (pow_nonneg (norm_nonneg f) (n + 1))

lemma quadraticCoeff_apply_geometric (hb : QuadraticBounds L Q l q) (n : ℕ) (f : H) :
    ‖quadraticCoeff L Q n (fun _ => f)‖ ≤ l * ‖f‖ * (4 * q * l * ‖f‖) ^ n := by
  calc
    _ ≤ ‖quadraticCoeff L Q n‖ * ‖f‖ ^ (n + 1) := by
      simpa only [prod_const, card_univ, Fintype.card_fin] using (quadraticCoeff L Q n).le_opNorm (fun _ => f)
    _ ≤ (l * (4 * q * l) ^ n) * ‖f‖ ^ (n + 1) := by
      gcongr
      exact quadraticCoeff_norm_geometric hb n
    _ = _ := by simp only [mul_pow, pow_succ]; ring

lemma quadraticCoeff_continuous (n : ℕ) : Continuous (fun f : H => quadraticCoeff L Q n (fun _ => f)) :=
  (quadraticCoeff L Q n).cont.comp (continuous_pi fun _ => continuous_id)

lemma quadraticCoeff_homogeneous (n : ℕ) (z : ℂ) (f : H) :
    quadraticCoeff L Q n (fun _ => z • f) = z ^ (n + 1) • quadraticCoeff L Q n (fun _ => f) := by
  simpa using (quadraticCoeff L Q n).map_smul_univ (fun _ => z) (fun _ => f)

/-- Absolute convergence, uniform on every smaller ball by the same majorant. -/
theorem quadraticSolution_summable_norm (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : Summable (fun n => ‖quadraticCoeff L Q n (fun _ => f)‖) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  have hr := quadratic_ratio_lt_half hb hf
  apply Summable.of_nonneg_of_le (fun _ => norm_nonneg _) (quadraticCoeff_apply_geometric hb · f)
  exact (summable_geometric_of_lt_one (by positivity) (by linarith : 4 * q * l * ‖f‖ < 1)).mul_left _

/-- The formal series has radius at least (4*q*l)^(-1), twice the stated data radius. -/
lemma quadraticPowerSeries_radius (hb : QuadraticBounds L Q l q) :
    ENNReal.ofReal ((4 * q * l)⁻¹) ≤ (quadraticPowerSeries L Q).radius := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  let R : ℝ≥0 := ⟨(4 * q * l)⁻¹, by positivity⟩
  change ENNReal.ofReal (R : ℝ) ≤ _
  rw [ENNReal.ofReal_coe_nnreal]
  apply (quadraticPowerSeries L Q).le_radius_of_bound (l * (R : ℝ))
  intro n
  cases n with
  | zero => simp [quadraticPowerSeries]; positivity
  | succ n =>
    change ‖quadraticCoeff L Q n‖ * (R : ℝ) ^ (n + 1) ≤ _
    apply (mul_le_mul_of_nonneg_right (quadraticCoeff_norm_geometric hb n) (by positivity)).trans_eq
    change l * (4 * q * l) ^ n * ((4 * q * l)⁻¹) ^ (n + 1) = l * (4 * q * l)⁻¹
    rw [pow_succ]
    have ha : 4 * q * l ≠ 0 := by positivity
    calc
      _ = l * ((4 * q * l) ^ n * ((4 * q * l)⁻¹) ^ n) * (4 * q * l)⁻¹ := by ring
      _ = _ := by rw [← mul_pow, mul_inv_cancel₀ ha, one_pow, mul_one]

variable [CompleteSpace X]

/-- The constructed solution admits its explicit multilinear power series. -/
theorem quadraticSolution_hasFPowerSeries (hb : QuadraticBounds L Q l q) :
    HasFPowerSeriesOnBall (quadraticSolution L Q) (quadraticPowerSeries L Q) 0
      (ENNReal.ofReal (analyticRadius l q)) := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  refine ⟨?_, ENNReal.ofReal_pos.mpr (analyticRadius_pos hb), ?_⟩
  · apply (ENNReal.ofReal_le_ofReal ?_).trans (quadraticPowerSeries_radius hb)
    dsimp [analyticRadius]
    apply inv_le_inv₀ (by positivity) (by positivity) |>.mpr
    nlinarith
  · intro f hf
    have hf' : ‖f‖ < analyticRadius l q := by
      simpa only [mem_eball_zero_iff, ← ofReal_norm,
        ENNReal.ofReal_lt_ofReal_iff (analyticRadius_pos hb)] using hf
    have hs : HasSum (fun n => quadraticPowerSeries L Q (n + 1) (fun _ => f)) (quadraticSolution L Q f) :=
      (quadraticSolution_summable_norm hb hf').of_norm.hasSum
    have ht := HasSum.zero_add (f := fun n => quadraticPowerSeries L Q n (fun _ => f)) hs
    simpa only [quadraticPowerSeries, zero_apply, zero_add] using ht

/-- Holomorphy on the explicit small ball, derived from the constructed series. -/
theorem quadraticSolution_analytic (hb : QuadraticBounds L Q l q) :
    AnalyticOnNhd ℂ (quadraticSolution L Q) (ball 0 (analyticRadius l q)) := by
  intro f hf
  apply (quadraticSolution_hasFPowerSeries hb).analyticAt_of_mem
  simpa only [mem_eball_zero_iff, ← ofReal_norm,
    ENNReal.ofReal_lt_ofReal_iff (analyticRadius_pos hb), mem_ball, dist_zero_right] using hf

/-- An explicit remainder estimate after homogeneous degree m. -/
theorem quadraticSolution_tail (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) (m : ℕ) :
    ‖quadraticSolution L Q f - ∑ n ∈ range m, quadraticCoeff L Q n (fun _ => f)‖ ≤
      (2 * l * (4 * q * l) ^ m) * ‖f‖ ^ (m + 1) := by
  have hl := hb.linear_pos.le
  have hq := hb.bilinear_pos.le
  have hr := quadratic_ratio_lt_half hb hf
  have hs := (quadraticSolution_summable_norm hb hf).of_norm.hasSum
  have ht := norm_sub_le_of_geometric_bound_of_hasSum (by linarith : 4 * q * l * ‖f‖ < 1)
    (quadraticCoeff_apply_geometric hb · f) hs m
  rw [norm_sub_rev] at ht
  apply ht.trans
  have hden : 0 < 1 - 4 * q * l * ‖f‖ := by linarith
  apply (div_le_iff₀ hden).mpr
  have hfac : 0 ≤ l * ‖f‖ * (4 * q * l * ‖f‖) ^ m := by positivity
  have hrhs : (2 * l * (4 * q * l) ^ m) * ‖f‖ ^ (m + 1) =
      2 * (l * ‖f‖ * (4 * q * l * ‖f‖) ^ m) := by simp only [pow_succ, mul_pow]; ring
  rw [hrhs]
  nlinarith

/-- The linear small-data energy bound. -/
theorem quadraticSolution_bound (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) : ‖quadraticSolution L Q f‖ ≤ 2 * l * ‖f‖ := by
  simpa using quadraticSolution_tail hb hf 0

end Abstract


section Equation
variable {H X : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  [NormedAddCommGroup X] [NormedSpace ℂ X] [CompleteSpace X]
  {L : H →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

/-- Cauchy multiplication for an arbitrary continuous bilinear map. -/
lemma bilinear_tsum_antidiagonal (Q : X →L[ℂ] X →L[ℂ] X) (v : ℕ → X)
    (hv : Summable (fun n => ‖v n‖)) :
    Q (∑' n, v n) (∑' n, v n) =
      ∑' n, ∑ i : Fin (n + 1), Q (v i.val) (v (n - i.val)) := by
  have hmul : Summable (fun p : ℕ × ℕ => ‖v p.1‖ * ‖v p.2‖) :=
    hv.mul_of_nonneg hv (fun n => norm_nonneg (v n)) (fun n => norm_nonneg (v n))
  have hdouble : Summable (fun p : ℕ × ℕ => Q (v p.1) (v p.2)) :=
    (hmul.mul_left ‖Q‖).of_norm_bounded (fun p => by
      simpa only [mul_assoc] using Q.le_opNorm₂ (v p.1) (v p.2))
  have hprod : Q (∑' n, v n) (∑' n, v n) = ∑' p : ℕ × ℕ, Q (v p.1) (v p.2) := by
    calc
      _ = ∑' i, Q (v i) (∑' j, v j) := (Q.flip _).map_tsum hv.of_norm
      _ = ∑' i, ∑' j, Q (v i) (v j) := by
        congr 1
        funext i
        exact (Q (v i)).map_tsum hv.of_norm
      _ = _ := (hdouble.tsum_prod' (fun i => (Q (v i)).summable hv.of_norm)).symm
  rw [hprod]
  have hsigma : Summable (fun p : Σ n : ℕ, Finset.antidiagonal n =>
      Q (v p.2.val.1) (v p.2.val.2)) :=
    Finset.HasAntidiagonal.sigmaAntidiagonalEquivProd.summable_iff.mpr hdouble
  calc
    _ = ∑' p : Σ n : ℕ, Finset.antidiagonal n,
        Q (v p.2.val.1) (v p.2.val.2) :=
      (Finset.HasAntidiagonal.sigmaAntidiagonalEquivProd.tsum_eq _).symm
    _ = ∑' n : ℕ, ∑' p : Finset.antidiagonal n, Q (v p.val.1) (v p.val.2) :=
      hsigma.tsum_sigma' (fun _ => (hasSum_fintype _).summable)
    _ = _ := by
      apply tsum_congr
      intro n
      calc
        _ = ∑ p : Finset.antidiagonal n, Q (v p.val.1) (v p.val.2) :=
          tsum_fintype (L := .unconditional _) (fun p : Finset.antidiagonal n => Q (v p.val.1) (v p.val.2))
        _ = ∑ p ∈ Finset.antidiagonal n, Q (v p.1) (v p.2) :=
          Finset.sum_finset_coe (fun p : ℕ × ℕ => Q (v p.1) (v p.2)) (Finset.antidiagonal n)
        _ = ∑ i ∈ Finset.range (n + 1), Q (v i) (v (n - i)) :=
          Nat.sum_antidiagonal_eq_sum_range_succ (fun i j => Q (v i) (v j)) n
        _ = _ := Finset.sum_range (n := n + 1) (fun i => Q (v i) (v (n - i)))
/-- The absolutely convergent series solves the quadratic equation. -/
theorem quadraticSolution_equation (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) :
    quadraticSolution L Q f = L f + Q (quadraticSolution L Q f) (quadraticSolution L Q f) := by
  have hs := (quadraticSolution_summable_norm hb hf).of_norm
  have he := bilinear_tsum_antidiagonal Q (fun n => quadraticCoeff L Q n (fun _ => f))
    (quadraticSolution_summable_norm hb hf)
  change Q (quadraticSolution L Q f) (quadraticSolution L Q f) = _ at he
  rw [he]
  simp_rw [← quadraticCoeff_succ]
  simpa only [quadraticSolution, quadraticCoeff_zero] using hs.tsum_eq_zero_add

/-- The solution lies in the fixed point ball of radius (4*q)^(-1). -/
theorem quadraticSolution_mem_closedBall (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) :
    ‖quadraticSolution L Q f‖ ≤ quadraticSolutionRadius q := by
  have hl := hb.linear_pos
  have hq := hb.bilinear_pos
  apply (quadraticSolution_bound hb hf).trans
  calc
    _ ≤ 2 * l * analyticRadius l q := by gcongr
    _ = _ := by dsimp [analyticRadius, quadraticSolutionRadius]; field_simp; ring

omit [CompleteSpace X] in
/-- The quadratic map has Lipschitz constant at most one half on the fixed
point ball. This algebraic estimate does not assume symmetry of Q. -/
lemma quadratic_map_contraction (hb : QuadraticBounds L Q l q) {x y : X}
    (hx : ‖x‖ ≤ quadraticSolutionRadius q) (hy : ‖y‖ ≤ quadraticSolutionRadius q) :
    ‖Q x x - Q y y‖ ≤ (1 / 2 : ℝ) * ‖x - y‖ := by
  have hq := hb.bilinear_pos
  have hbound (u v : X) : ‖Q u v‖ ≤ q * ‖u‖ * ‖v‖ :=
    (Q.le_opNorm₂ u v).trans (by gcongr; exact hb.bilinear_bound)
  have hsplit : Q x x - Q y y = Q x (x - y) + Q (x - y) y := by
    simp only [map_sub, sub_apply]
    abel
  rw [hsplit]
  apply (norm_add_le _ _).trans
  have h1 := hbound x (x - y)
  have h2 := hbound (x - y) y
  have hr : q * quadraticSolutionRadius q = 1 / 4 := by
    dsimp [quadraticSolutionRadius]
    field_simp
  have hxq : q * ‖x‖ ≤ 1 / 4 := by nlinarith [mul_le_mul_of_nonneg_left hx hq.le]
  have hyq : q * ‖y‖ ≤ 1 / 4 := by nlinarith [mul_le_mul_of_nonneg_left hy hq.le]
  nlinarith [mul_le_mul_of_nonneg_right hxq (norm_nonneg (x - y)),
    mul_le_mul_of_nonneg_right hyq (norm_nonneg (x - y))]

/-- Uniqueness holds in the entire closed fixed point ball. -/
theorem quadraticSolution_unique (hb : QuadraticBounds L Q l q) {f : H}
    (hf : ‖f‖ < analyticRadius l q) {w : X}
    (hw : ‖w‖ ≤ quadraticSolutionRadius q) (heq : w = L f + Q w w) :
    w = quadraticSolution L Q f := by
  have hu := quadraticSolution_equation hb hf
  have hc := quadratic_map_contraction hb hw (quadraticSolution_mem_closedBall hb hf)
  have hdiff : w - quadraticSolution L Q f = Q w w - Q (quadraticSolution L Q f) (quadraticSolution L Q f) := by
    calc
      _ = (L f + Q w w) - (L f + Q (quadraticSolution L Q f) (quadraticSolution L Q f)) :=
        congrArg₂ (fun x y : X => x - y) heq hu
      _ = _ := by abel
  rw [← hdiff] at hc
  apply sub_eq_zero.mp
  apply norm_eq_zero.mp
  nlinarith [norm_nonneg (w - quadraticSolution L Q f)]

end Equation

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/S46.lean <==
import OrderingError.Spec11.Threads.T4.S46Agmon

   
                                                                                  
                                                              
                                                             
                                                                      
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

theorem half_of {b e : ℝ} (hb : 0 < b) (he : 0 ≤ e) (h : e ≤ 1 / (2 * b + 1)) : b * e ≤ 1 / 2 := by
  have hpos : 0 < 2 * b + 1 := by linarith
  rw [le_div_iff₀ hpos] at h
  nlinarith

theorem absorb_half {X A c : ℝ} (hX0 : 0 ≤ X) (hc : c ≤ 1 / 2) (h : X ≤ A + c * X) :
    X ≤ 2 * A := by
  nlinarith [mul_le_mul_of_nonneg_right hc hX0]

/-- The two V_1 estimates behind Theorems 4.2 and 4.3 at theta = 1. -/
structure Core46 (M : Model.{u} L κ) (B : D01Budget) (ν : ℝ) (m : D05Mesh L κ) (f : M.H) :
    Prop where
  share : ∀ t : Time, 0 < t → M.share B ν (some m) f t ∈ (M.V 1).carrier ∧
    M.vnorm 1 (M.share B ν (some m) f t) ≤
      Cds B L ν * Real.exp (-ν * t) * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) * (M.vnorm 1 f) ^ 2
  ord : ∀ t : Time, 0 < t → M.orderingError B ν m f t ∈ (M.V 1).carrier ∧
    M.vnorm 1 (M.orderingError B ν m f t) ≤
      2 * C0 B L ν * Real.exp (-ν * t) * (m.h ^ (1 / 6 : ℝ) * (min (t : ℝ) 1) ^ (-5 / 8 : ℝ)) *
        (M.vnorm 1 f) ^ 2

theorem core46 (hP : Premises M B) (hC : Consistency M B) (hν : 0 < ν) (hνL : ν < D01lambda L)
    {f : M.H} (hf : f ∈ (M.V 1).carrier) (hfr : M.vnorm 1 f ≤ r46 B L ν) (m : D05Mesh L κ) :
    Core46 M B ν m f := by
  have hR := rateFacts hC hν hνL
  set ε := M.vnorm 1 f with hεdef
  have hε0 : 0 ≤ ε := norm_nonneg _
  have hr15 : ε ≤ r415 B L ν := hfr.trans ((min_le_left _ _).trans (min_le_left _ _))
  have hr16 : ε ≤ r416 B ν (gap L ν) := hfr.trans ((min_le_left _ _).trans (min_le_right _ _))
  have hrB : ε ≤ 1 / (2 * B1 B L ν + 1) := hfr.trans (min_le_right _ _)
  have hr22 : r415 B L ν ≤ r22 B L ν 1 := min_le_left _ _
  have hr1 : r415 B L ν ≤ 1 := (min_le_right _ _).trans (min_le_left _ _)
  have hε1 : ε ≤ 1 := hr15.trans hr1
  have hrpos := r22_pos B hν hνL one_pos
  have hx2 : ‖(M.V 1).ofH f‖ < 2 * r22 B L ν 1 := by change ε < _; linarith
  obtain ⟨-, -, hf'⟩ := r22_cond hP hf hx2
  have hcs := contSol hP hν hνL hR hf hx2
  have hD := discreteSol hP hR hf' m
  have h416 := lemma416_at hP hC hν hνL f hf hr16 m
  set u := M.solution B ν none f with hudef
  set uh := M.solution B ν (some m) f with huhdef
  set ℓ := D14ell B ν
  set cE := B.bound "L02_embed" 0 1 0
  set δ := gap L ν
  have hδ : 0 < δ := gap_pos hν hνL
  have hδ1 : δ ≤ D01lambda L - ν := min_le_left _ _
  have hδ2 : δ ≤ ν := min_le_right _ _
  have hcE := bound_pos B "L02_embed" 0 1 0
  have hℓ := D14ell_pos B ν
  have hfn : ‖f‖ ≤ cE * ε := norm_le_vnorm1 hP hf
  have hmemu : ∀ s, u s ∈ (M.V 1).carrier := hcs.mem
  have hmemh : ∀ s, uh s ∈ (M.V 1).carrier := fun s => X_mem_V1 hP ⟨uh s, hD.mem s⟩
  have hh0 : 0 ≤ m.h ^ (1 / 6 : ℝ) := Real.rpow_nonneg (NNReal.coe_nonneg _) _
  have hh1 : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)
  have hpow : ∀ a : ℝ, 1 / 6 ≤ a → m.h ^ a ≤ m.h ^ (1 / 6 : ℝ) := by
    intro a ha
    rcases eq_or_lt_of_le (NNReal.coe_nonneg _ : (0 : ℝ) ≤ m.h) with h0 | h0
    · have hm : m.h = 0 := h0.symm
      rw [hm, Real.zero_rpow (by linarith), Real.zero_rpow (by norm_num)]
    · exact Real.rpow_le_rpow_of_exponent_ge h0 hh1 ha
  -- basic pointwise bounds
  have hun : ∀ s : Time, ‖u s‖ ≤ (2 * ℓ * cE * ε) * Real.exp (-ν * s) := fun s => by
    have h := ebound_point hcs.ebound s
    calc ‖u s‖ ≤ 2 * ℓ * ‖f‖ * Real.exp (-ν * s) := h
      _ ≤ 2 * ℓ * (cE * ε) * Real.exp (-ν * s) := by gcongr
      _ = _ := by ring
  have huhn : ∀ s : Time, ‖uh s‖ ≤ (2 * ℓ * cE * ε) * Real.exp (-ν * s) := fun s => by
    have h := ebound_point hD.ebound s
    calc ‖uh s‖ ≤ 2 * ℓ * ‖f‖ * Real.exp (-ν * s) := h
      _ ≤ 2 * ℓ * (cE * ε) * Real.exp (-ν * s) := by gcongr
      _ = _ := by ring
  have hcV := cV46_pos B
  have hcL := cLin_pos B ν
  have hC16 := C16_pos B
  have hLd := bound_pos B "L02_d" 0 0 0
  have hLe := bound_pos B "L02_eq" 0 0 0
  have hd1u : ∀ s : Time, M.d1 (u s) ≤ cV46 B * (2 * cLin B ν) * ε * Real.exp (-ν * s) :=
    fun s => by
    have h1 := d1_le_vnorm1 hP (hmemu s)
    have h2 := hcs.vbound s
    calc M.d1 (u s) ≤ B.bound "L02_d" * B.bound "L02_eq" * M.vnorm 1 (u s) := h1
      _ ≤ B.bound "L02_d" * B.bound "L02_eq" * (2 * cLin B ν * ε * Real.exp (-ν * s)) :=
          mul_le_mul_of_nonneg_left h2 (by positivity)
      _ = _ := by unfold cV46; ring
  have hd1uh : ∀ s : Time, 0 < s →
      M.d1 (uh s) ≤ (B.bound "L02_d" * C16 B * ε) * kw (1 / 2) s * Real.exp (-ν * s) :=
    fun s hs => by
    obtain ⟨-, hn⟩ := h416 s hs
    have h1 := d1_le_nj1 hP (hmemh s)
    calc M.d1 (uh s) ≤ B.bound "L02_d" * M.nj 1 (uh s) := h1
      _ ≤ B.bound "L02_d" * (2 * B.bound "L02_d" * lin416 B * ε * D01tw s ^ (-1 / 2 : ℝ) *
          Real.exp (-ν * s)) := mul_le_mul_of_nonneg_left hn hLd.le
      _ = _ := by
          rw [show D01tw s ^ (-1 / 2 : ℝ) = kw (1 / 2) s from (kw_half _).symm]; unfold C16; ring
  have hd1w : ∀ s : Time, 0 < s →
      M.d1 (u s + uh s) ≤ (k2 B ν * ε) * kw (1 / 2) s * Real.exp (-ν * s) := fun s hs => by
    have h1 := size_add_le M.energySpace (hmemu s) (hmemh s)
    have hk := kw_one_le (a := 1 / 2) (by norm_num) (show (0 : ℝ) < s from hs)
    have h2 := hd1u s
    have h3 := hd1uh s hs
    have h0 : 0 ≤ cV46 B * (2 * cLin B ν) * ε * Real.exp (-ν * s) := by positivity
    have h2' : cV46 B * (2 * cLin B ν) * ε * Real.exp (-ν * s) ≤
        cV46 B * (2 * cLin B ν) * ε * kw (1 / 2) s * Real.exp (-ν * s) := by nlinarith
    calc M.d1 (u s + uh s) ≤ M.d1 (u s) + M.d1 (uh s) := h1
      _ ≤ cV46 B * (2 * cLin B ν) * ε * kw (1 / 2) s * Real.exp (-ν * s) +
          (B.bound "L02_d" * C16 B * ε) * kw (1 / 2) s * Real.exp (-ν * s) :=
          add_le_add (h2.trans h2') h3
      _ = _ := by unfold k2; ring
  -- the continuous nonlinearity
  set Gu := Gc415 B ν * ε ^ 2 with hGu
  have hGu0 : 0 ≤ Gu := by have := Gc415_pos B ν; positivity
  have hNu : ∀ s : Time, ‖M.nonlinear (u s)‖ ≤ Gu * Real.exp (-(2 * ν) * s) := by
    intro s
    have h1 := product_norm_le hP (hmemu s) (hmemu s)
    have h2 := hcs.vbound s
    have hc := bound_pos B "C01_b" 0 1 0
    have hv0 : 0 ≤ M.vnorm 1 (u s) := norm_nonneg _
    have he : Real.exp (-(2 * ν) * s) = Real.exp (-ν * s) ^ 2 := by
      rw [← Real.exp_nat_mul]; ring_nf
    calc ‖M.nonlinear (u s)‖ ≤ B.bound "C01_b" 0 1 * M.vnorm 1 (u s) * M.vnorm 1 (u s) := h1
      _ ≤ B.bound "C01_b" 0 1 * (2 * cLin B ν * ε * Real.exp (-ν * s)) *
          (2 * cLin B ν * ε * Real.exp (-ν * s)) := by
          gcongr
      _ = Gu * Real.exp (-(2 * ν) * s) := by rw [he, hGu]; unfold Gc415; ring
  have hNu' : ∀ s, ‖M.nonlinear (u s)‖ ≤ Gu := fun s => (hNu s).trans (by
    have : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    exact mul_le_of_le_one_right hGu0 this)
  have hNuc : Continuous (fun s => M.nonlinear (u s)) :=
    prodTraj_continuous hP hcs.lift hcs.lift
  have hNhc : Continuous (fun s => M.nonlinear (uh s)) :=
    prodTraj_continuous hP (disc_lift hP hD) (disc_lift hP hD)
  -- the integrals
  set I1 : Time → M.H := fun τ =>
    ∫ s in Iic τ, (M.Th m (τ - s) (M.Pi m (M.nonlinear (u s))) : M.H) ∂timeMeasure
  set I2 : Time → M.H := fun τ =>
    ∫ s in Iic τ, (M.Th m (τ - s) (M.Pi m (M.nonlinear (uh s))) : M.H) ∂timeMeasure
  set K : Time → M.H := fun τ => ∫ s in Iic τ, M.T (τ - s) (M.nonlinear (u s)) ∂timeMeasure
  set E : Time → M.H := fun τ =>
    ∫ s in Iic τ, M.linearError m (M.nonlinear (u s)) (τ - s) ∂timeMeasure
  have hint1 : ∀ τ, IntegrableOn (fun s => (M.Th m (τ - s) (M.Pi m (M.nonlinear (u s))) : M.H))
      (Iic τ) timeMeasure := fun τ => cont_integrableOn (disc_continuous hP m hNuc τ) τ
  have hint2 : ∀ τ, IntegrableOn (fun s => (M.Th m (τ - s) (M.Pi m (M.nonlinear (uh s))) : M.H))
      (Iic τ) timeMeasure := fun τ => cont_integrableOn (disc_continuous hP m hNhc τ) τ
  have hintK : ∀ τ, IntegrableOn (fun s => M.T (τ - s) (M.nonlinear (u s))) (Iic τ)
      timeMeasure := fun τ => cont_integrableOn
        ((T_joint hP).comp ((continuous_const.sub continuous_id).prodMk hNuc)) τ
  have hE : ∀ τ, E τ = I1 τ - K τ := by
    intro τ
    simp only [E, I1, K]
    rw [← integral_sub (hint1 τ) (hintK τ)]
    rfl
  have hshare_some : ∀ τ, M.share B ν (some m) f τ = I2 τ := by
    intro τ
    have h2 : uh τ = (M.Th m τ (M.Pi m f) : M.H) + I2 τ := hD.mild τ
    change uh τ - (M.Th m τ (M.Pi m f) : M.H) = I2 τ
    rw [h2]; abel
  have hord : ∀ τ, M.orderingError B ν m f τ = K τ - I2 τ := by
    intro τ
    have h1 : u τ = M.T τ f + K τ := hcs.mild τ
    have h2 : uh τ = (M.Th m τ (M.Pi m f) : M.H) + I2 τ := hD.mild τ
    change (u τ - M.T τ f) - (uh τ - (M.Th m τ (M.Pi m f) : M.H)) = _
    rw [h1, h2]; abel
  -- memberships
  have hmemI2 : ∀ τ, I2 τ ∈ (M.V 1).carrier := fun τ => by
    simp only [I2]
    rw [coe_integral hP m (fun s => M.Th m (τ - s) (M.Pi m (M.nonlinear (uh s))))]
    exact X_mem_V1 hP _
  have hmemK : ∀ τ, K τ ∈ (M.V 1).carrier := fun τ =>
    (Kstrong_mem hP hNuc hNu' τ).1
  have hmemOrd : ∀ τ, M.orderingError B ν m f τ ∈ (M.V 1).carrier := fun τ => by
    rw [hord]; exact (M.V 1).carrier.sub_mem (hmemK τ) (hmemI2 τ)
  -- the discrete share
  have hP0 : 0 ≤ 2 * ℓ * cE * ε := by positivity
  have hK0 : 0 ≤ B.bound "L02_d" * C16 B * ε := by positivity
  have hshareB : ∀ t : Time, 0 < t → M.vnorm 1 (I2 t) ≤
      Cds B L ν * Real.exp (-ν * t) * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) * ε ^ 2 := by
    intro t ht
    have h1 : M.d1 (I2 t) ≤ nl416 B δ * (Real.sqrt (2 * ℓ * cE * ε) *
        Real.sqrt (B.bound "L02_d" * C16 B * ε) * (B.bound "L02_d" * C16 B * ε)) *
          Real.exp (-ν * t) * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) :=
      nl416_bound hP m hD.mem ht hδ hδ1 hδ2 hP0 hK0 huhn (fun s hs _ => hd1uh s hs)
    have h2 := vnorm1_le_d1 hP (hmemI2 t)
    have hsq : Real.sqrt (2 * ℓ * cE * ε) * Real.sqrt (B.bound "L02_d" * C16 B * ε) *
        (B.bound "L02_d" * C16 B * ε) = (Real.sqrt (2 * ℓ * cE) *
          Real.sqrt (B.bound "L02_d" * C16 B) * (B.bound "L02_d" * C16 B)) * ε ^ 2 := by
      rw [Real.sqrt_mul (show 0 ≤ 2 * ℓ * cE by positivity) ε,
        Real.sqrt_mul (show 0 ≤ B.bound "L02_d" * C16 B by positivity) ε]
      have : Real.sqrt ε * Real.sqrt ε = ε := Real.mul_self_sqrt hε0
      calc _ = Real.sqrt (2 * ℓ * cE) * Real.sqrt (B.bound "L02_d" * C16 B) *
            (B.bound "L02_d" * C16 B) * ((Real.sqrt ε * Real.sqrt ε) * ε) := by ring
        _ = _ := by rw [this]; ring
    rw [hsq] at h1
    have hnl := nl416_pos B hδ
    calc M.vnorm 1 (I2 t) ≤ B.bound "L02_eq" * B.bound "L02_d" * M.d1 (I2 t) := h2
      _ ≤ B.bound "L02_eq" * B.bound "L02_d" * (nl416 B δ * ((Real.sqrt (2 * ℓ * cE) *
          Real.sqrt (B.bound "L02_d" * C16 B) * (B.bound "L02_d" * C16 B)) * ε ^ 2) *
          Real.exp (-ν * t) * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ)) :=
          mul_le_mul_of_nonneg_left h1 (by positivity)
      _ = _ := by unfold Cds cV46; ring
  -- the a priori bound for the weighted ordering error
  set δ2 := min (D01lambda L - ν) ν / 2
  set Ka := B.bound "L03_b" 0 0 1 * Gu * kernelConst (1 / 2) 0 δ2
  have hKa0 : 0 ≤ Ka := by
    have : 0 < kernelConst (1 / 2) 0 δ2 := kernelConst_pos (by norm_num) (by norm_num) (half_pos hδ)
    have := bound_pos B "L03_b" 0 0 1
    positivity
  have hKw : ∀ t : Time, Real.exp (ν * t) * M.vnorm 1 (K t) ≤ Ka := fun t => by
    have h := Kstrong_weighted hP hNuc hGu0 hν hνL hNu t
    have he : Real.exp (-δ2 * t) ≤ 1 := by
      have h2pos : 0 < δ2 := half_pos hδ
      rw [Real.exp_le_one_iff]; nlinarith [t.coe_nonneg]
    exact h.trans (mul_le_of_le_one_right hKa0 he)
  set φ : Time → ℝ := fun t =>
    Real.exp (ν * t) * (min (t : ℝ) 1) ^ (5 / 8 : ℝ) * M.vnorm 1 (M.orderingError B ν m f t)
  have hmin0 : ∀ t : Time, 0 ≤ min (t : ℝ) 1 := fun t => le_min t.coe_nonneg zero_le_one
  have hmin1 : ∀ t : Time, (min (t : ℝ) 1) ^ (5 / 8 : ℝ) ≤ 1 := fun t =>
    Real.rpow_le_one (hmin0 t) (min_le_right _ _) (by norm_num)
  have hφ0 : ∀ t, 0 ≤ φ t := fun t =>
    mul_nonneg (mul_nonneg (Real.exp_pos _).le (Real.rpow_nonneg (hmin0 t) _)) (norm_nonneg _)
  have hCds := Cds_pos B hν hνL
  have hφbd : ∀ t : Time, 0 < t → φ t ≤ Ka + Cds B L ν * ε ^ 2 := by
    intro t ht
    have hmt : 0 < min (t : ℝ) 1 := lt_min (by exact_mod_cast ht) one_pos
    have h1 : M.vnorm 1 (M.orderingError B ν m f t) ≤ M.vnorm 1 (K t) + M.vnorm 1 (I2 t) := by
      rw [hord]; exact size_sub_le _ (hmemK t) (hmemI2 t)
    have h2 := hshareB t ht
    have h3 := hKw t
    have hw : (min (t : ℝ) 1) ^ (5 / 8 : ℝ) * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) ≤ 1 := by
      rw [← Real.rpow_add hmt]
      exact Real.rpow_le_one (hmin0 t) (min_le_right _ _) (by norm_num)
    have he : Real.exp (ν * t) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
    have hep := (Real.exp_pos (ν * t)).le
    have hm58 := Real.rpow_nonneg (hmin0 t) (5 / 8 : ℝ)
    calc φ t ≤ Real.exp (ν * t) * (min (t : ℝ) 1) ^ (5 / 8 : ℝ) *
          (M.vnorm 1 (K t) + M.vnorm 1 (I2 t)) := by
          simp only [φ]; gcongr
      _ = (min (t : ℝ) 1) ^ (5 / 8 : ℝ) * (Real.exp (ν * t) * M.vnorm 1 (K t)) +
          Real.exp (ν * t) * (min (t : ℝ) 1) ^ (5 / 8 : ℝ) * M.vnorm 1 (I2 t) := by ring
      _ ≤ 1 * Ka + Real.exp (ν * t) * (min (t : ℝ) 1) ^ (5 / 8 : ℝ) *
          (Cds B L ν * Real.exp (-ν * t) * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) * ε ^ 2) := by
          gcongr <;> first | exact hmin1 t | exact mul_nonneg (Real.exp_pos _).le (norm_nonneg _)
      _ = Ka + Cds B L ν * ε ^ 2 * ((min (t : ℝ) 1) ^ (5 / 8 : ℝ) *
          (min (t : ℝ) 1) ^ (-1 / 2 : ℝ)) * (Real.exp (ν * t) * Real.exp (-ν * t)) := by ring
      _ ≤ Ka + Cds B L ν * ε ^ 2 * 1 * 1 := by rw [he]; gcongr
      _ = _ := by ring
  set X := sSup (φ '' Ioi 0) with hXdef
  have hne : (φ '' Ioi 0).Nonempty := ⟨φ 1, 1, by norm_num, rfl⟩
  have hbdd : BddAbove (φ '' Ioi 0) :=
    ⟨Ka + Cds B L ν * ε ^ 2, by rintro _ ⟨t, ht, rfl⟩; exact hφbd t ht⟩
  have hφX : ∀ t : Time, 0 < t → φ t ≤ X := fun t ht => le_csSup hbdd ⟨t, ht, rfl⟩
  have hX0 : 0 ≤ X := (hφ0 1).trans (hφX 1 one_pos)
  have hordX : ∀ s : Time, 0 < s → M.vnorm 1 (M.orderingError B ν m f s) ≤
      X * kw (5 / 8) s * Real.exp (-ν * s) :=
    fun s hs => unweight_gen (show (0 : ℝ) < s from hs) (hφX s hs)
  -- the linear error in the physical first norm (L12(b))
  have hlin1 : ∀ s : Time, 0 < s → M.linearError m f s ∈ (M.V 1).carrier ∧
      M.d1 (M.linearError m f s) ≤
        (B.bound "L02_d" * B.bound "L12_b" ν * m.h ^ (1 / 4 : ℝ) * ε) * kw (5 / 8) s *
          Real.exp (-ν * s) := by
    intro s hs
    have h := hP.L12.b ν hν hνL m f hf s hs
    have hmem : M.linearError m f s ∈ (M.V 1).carrier := h.1.resolve_left one_ne_zero
    refine ⟨hmem, (d1_le_nj1 hP hmem).trans ?_⟩
    have hk : D01tw s ^ (-5 / 8 : ℝ) = kw (5 / 8) s := by unfold D01tw kw; norm_num
    rw [hk] at h
    calc B.bound "L02_d" * M.nj 1 (M.linearError m f s) ≤ B.bound "L02_d" *
        (B.bound "L12_b" ν * m.h ^ (1 / 4 : ℝ) * kw (5 / 8) s * Real.exp (-ν * s) * ε) :=
          mul_le_mul_of_nonneg_left h.2 hLd.le
      _ = _ := by ring
  have herr_eq : ∀ s : Time, u s - uh s =
      M.orderingError B ν m f s - M.linearError m f s := fun s => by
    change u s - uh s = (u s - M.T s f) - (uh s - (M.Th m s (M.Pi m f) : M.H)) -
      ((M.Th m s (M.Pi m f) : M.H) - M.T s f)
    abel
  have hd1e : ∀ s : Time, 0 < s → M.d1 (u s - uh s) ≤
      (B.bound "L02_d" * B.bound "L12_b" ν * m.h ^ (1 / 4 : ℝ) * ε + cV46 B * X) *
        kw (5 / 8) s * Real.exp (-ν * s) := by
    intro s hs
    rw [herr_eq]
    have h1 := size_sub_le M.energySpace (hmemOrd s) (hlin1 s hs).1
    have h2 : M.d1 (M.orderingError B ν m f s) ≤ cV46 B * X * kw (5 / 8) s * Real.exp (-ν * s) := by
      have := d1_le_vnorm1 hP (hmemOrd s)
      calc M.d1 (M.orderingError B ν m f s) ≤ B.bound "L02_d" * B.bound "L02_eq" *
          M.vnorm 1 (M.orderingError B ν m f s) := this
        _ ≤ B.bound "L02_d" * B.bound "L02_eq" * (X * kw (5 / 8) s * Real.exp (-ν * s)) :=
          mul_le_mul_of_nonneg_left (hordX s hs) (by positivity)
        _ = _ := by unfold cV46; ring
    calc M.d1 (M.orderingError B ν m f s - M.linearError m f s) ≤
        M.d1 (M.orderingError B ν m f s) + M.d1 (M.linearError m f s) := h1
      _ ≤ cV46 B * X * kw (5 / 8) s * Real.exp (-ν * s) +
          (B.bound "L02_d" * B.bound "L12_b" ν * m.h ^ (1 / 4 : ℝ) * ε) * kw (5 / 8) s *
            Real.exp (-ν * s) := add_le_add h2 (hlin1 s hs).2
      _ = _ := by ring
  have hen : ∀ s : Time, ‖u s - uh s‖ ≤ (Ce415 B ν * m.h ^ (2 / 3 : ℝ) * ε) * Real.exp (-ν * s) := by
    intro s
    have h := (lemma415_one hP hν hνL hR hf hr15 m s).1
    have he := Real.exp_pos (ν * s)
    have hinv : Real.exp (-ν * s) = (Real.exp (ν * s))⁻¹ := by rw [← Real.exp_neg]; ring_nf
    rw [hinv, ← div_eq_mul_inv, le_div_iff₀ he, mul_comm]
    exact h
  have hwn : ∀ s : Time, ‖u s + uh s‖ ≤ (4 * ℓ * cE * ε) * Real.exp (-ν * s) := fun s => by
    calc ‖u s + uh s‖ ≤ ‖u s‖ + ‖uh s‖ := norm_add_le _ _
      _ ≤ _ := by linarith [hun s, huhn s]
  -- the main pointwise inequality
  have hk1sq : Real.sqrt ((4 * ℓ * cE * ε) * (k2 B ν * ε)) = k1 B ν * ε := by
    unfold k1
    rw [show (4 * ℓ * cE * ε) * (k2 B ν * ε) = (4 * ℓ * cE * k2 B ν) * ε ^ 2 by ring,
      Real.sqrt_mul (by have := k2_pos B ν; positivity), Real.sqrt_sq hε0]
  have hmain : ∀ t : Time, 0 < t →
      φ t ≤ C0 B L ν * ε ^ 2 * m.h ^ (1 / 6 : ℝ) + B1 B L ν * ε * X := by
    intro t ht
    obtain ⟨Pw, hPwd⟩ : ∃ Pw : ℝ, Pw = 4 * ℓ * cE * ε := ⟨_, rfl⟩
    obtain ⟨Kw, hKwd⟩ : ∃ Kw : ℝ, Kw = k2 B ν * ε := ⟨_, rfl⟩
    obtain ⟨Pe, hPed⟩ : ∃ Pe : ℝ, Pe = Ce415 B ν * m.h ^ (2 / 3 : ℝ) * ε := ⟨_, rfl⟩
    obtain ⟨De, hDed⟩ : ∃ De : ℝ,
        De = B.bound "L02_d" * B.bound "L12_b" ν * m.h ^ (1 / 4 : ℝ) * ε + cV46 B * X := ⟨_, rfl⟩
    have hhm : (0 : ℝ) ≤ m.h := NNReal.coe_nonneg _
    have hPw : 0 ≤ Pw := by rw [hPwd]; positivity
    have hKw0 : 0 ≤ Kw := by rw [hKwd]; have := k2_pos B ν; positivity
    have hPe : 0 ≤ Pe := by
      rw [hPed]; have := Ce415_pos B ν; have := Real.rpow_nonneg hhm (2 / 3 : ℝ); positivity
    have hDe : 0 ≤ De := by
      rw [hDed]
      have := Real.rpow_nonneg hhm (1 / 4 : ℝ)
      have := bound_pos B "L12_b" ν 0 0
      positivity
    obtain ⟨Q', hQd⟩ : ∃ Q' : ℝ,
        Q' = B.bound "C01_e" * (Real.sqrt (Pw * Kw) * De + Kw * ((Pe + De) / 2)) := ⟨_, rfl⟩
    have hQ0 : 0 ≤ Q' := by rw [hQd]; have := bound_pos B "C01_e" 0 0 0; positivity
    set ψ' : Time → M.X m := fun s =>
      M.Th m (t - s) (M.Pi m (M.product (u s + uh s) (u s - uh s)))
    have hI12 : I1 t - I2 t = ((∫ s in Iic t, ψ' s ∂timeMeasure : M.X m) : M.H) := by
      rw [← coe_integral hP m]
      simp only [I1, I2]
      rw [← integral_sub (hint1 t) (hint2 t)]
      refine setIntegral_congr_fun measurableSet_Iic (fun s _ => ?_)
      simp only [ψ']
      rw [← nonlinear_sub (hmemu s) (hmemh s) hP.C01.a, map_sub, map_sub]
      rfl
    have hc6 := bound_pos B "L06_b" 0 0 0
    have hpt : ∀ s : Time, 0 < s → s < t → M.d1 (ψ' s : M.H) ≤
        (B.bound "L06_b" * Q' * Real.exp (-ν * t)) * Real.exp (-δ * t) *
          (kw (3 / 4) ((t : ℝ) - s) * kw (7 / 8) s) := by
      intro s hs0 hst
      have hs0' : (0 : ℝ) < s := hs0
      have hst' : (s : ℝ) < t := hst
      have hts : 0 < t - s := tsub_pos_of_lt hst
      have hcoets : ((t - s : Time) : ℝ) = (t : ℝ) - s := NNReal.coe_sub hst.le
      have hA0 := agmon_mixed hP ((M.V 1).carrier.add_mem (hmemu s) (hmemh s))
        ((M.V 1).carrier.sub_mem (hmemu s) (hmemh s)) hs0' (Real.exp_pos (-ν * s))
        hPw hKw0 hPe hDe (by rw [hPwd]; exact hwn s) (by rw [hKwd]; exact hd1w s hs0)
        (by rw [hPed]; exact hen s) (by rw [hDed]; exact hd1e s hs0)
      have hA : ‖M.product (u s + uh s) (u s - uh s)‖ ≤ Q' * kw (7 / 8) s * Real.exp (-ν * s) ^ 2 := by
        rw [hQd]; exact hA0
      have h6 := hP.L06.b.1 m (t - s) hts (M.Pi m (M.product (u s + uh s) (u s - uh s)))
      rw [hcoets] at h6
      have hkw : D01tw (t - s) ^ (-3 / 4 : ℝ) = kw (3 / 4) ((t : ℝ) - s) := by
        unfold D01tw kw; rw [hcoets]; norm_num
      rw [hkw] at h6
      have hPi := norm_Pi_le hP m (M.product (u s + uh s) (u s - uh s))
      have hee : Real.exp (-ν * s) ^ 2 = Real.exp (-(2 * ν) * s) := by
        rw [← Real.exp_nat_mul]; ring_nf
      have hgap := exp_gap (lam := D01lambda L) (ν := ν) (δ := δ) (t := t) (s := s) hδ1 hδ2
        hs0'.le hst'.le
      have hk34 : 0 ≤ kw (3 / 4) ((t : ℝ) - s) := kw_nonneg _ _ (by linarith)
      have hk78 : 0 ≤ kw (7 / 8) (s : ℝ) := kw_nonneg _ _ hs0'.le
      calc M.d1 (ψ' s : M.H) ≤ B.bound "L06_b" * kw (3 / 4) ((t : ℝ) - s) *
            Real.exp (-D01lambda L * ((t : ℝ) - s)) *
            ‖M.Pi m (M.product (u s + uh s) (u s - uh s))‖ := h6
        _ ≤ B.bound "L06_b" * kw (3 / 4) ((t : ℝ) - s) *
            Real.exp (-D01lambda L * ((t : ℝ) - s)) *
            (Q' * kw (7 / 8) s * Real.exp (-ν * s) ^ 2) := by
            gcongr
            exact hPi.trans hA
        _ = B.bound "L06_b" * Q' * (Real.exp (-D01lambda L * ((t : ℝ) - s)) *
            Real.exp (-(2 * ν) * s)) * (kw (3 / 4) ((t : ℝ) - s) * kw (7 / 8) s) := by
            rw [hee]; ring
        _ ≤ B.bound "L06_b" * Q' * (Real.exp (-ν * t) * Real.exp (-δ * t)) *
            (kw (3 / 4) ((t : ℝ) - s) * kw (7 / 8) s) := by gcongr
        _ = _ := by ring
    have hv12 := disc_V1_kernel hP m ψ' ht (a := 3 / 4) (b := 7 / 8) (by norm_num) (by norm_num)
      (by norm_num) (by norm_num) hδ (by positivity) hpt
    have hexp : (1 - 3 / 4 - 7 / 8 : ℝ) = -5 / 8 := by norm_num
    rw [hexp, ← hI12] at hv12
    obtain ⟨hmE, hE1⟩ := conv1_bound hP hν hνL m hNuc hGu0 hNu t
    have hord2 : M.orderingError B ν m f t = (I1 t - I2 t) - E t := by
      rw [hord, hE]; abel
    have hmem12 : I1 t - I2 t ∈ (M.V 1).carrier := by rw [hI12]; exact X_mem_V1 hP _
    have hv : M.vnorm 1 (M.orderingError B ν m f t) ≤ M.vnorm 1 (I1 t - I2 t) + M.vnorm 1 (E t) := by
      rw [hord2]; exact size_sub_le _ hmem12 hmE
    have hmt : 0 < min (t : ℝ) 1 := lt_min (by exact_mod_cast ht) one_pos
    have hw : (min (t : ℝ) 1) ^ (5 / 8 : ℝ) * (min (t : ℝ) 1) ^ (-5 / 8 : ℝ) = 1 := by
      rw [← Real.rpow_add hmt]; norm_num
    have he : Real.exp (ν * t) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
    have hK := kernelConst_pos (a := 3 / 4) (b := 7 / 8) (by norm_num) (by norm_num) hδ
    have hep := (Real.exp_pos (ν * t)).le
    have hm58 := Real.rpow_nonneg (hmin0 t) (5 / 8 : ℝ)
    have hstep1 : φ t ≤ cV46 B * B.bound "L06_b" * kernelConst (3 / 4) (7 / 8) δ * Q' +
        B.bound "L02_eq" * Gu * (B.bound "L12_e" ν * m.h ^ (1 / 6 : ℝ)) := by
      calc φ t ≤ Real.exp (ν * t) * (min (t : ℝ) 1) ^ (5 / 8 : ℝ) *
            (M.vnorm 1 (I1 t - I2 t) + M.vnorm 1 (E t)) := by simp only [φ]; gcongr
        _ ≤ Real.exp (ν * t) * (min (t : ℝ) 1) ^ (5 / 8 : ℝ) *
            ((B.bound "L02_eq" * B.bound "L02_d") * (B.bound "L06_b" * Q' * Real.exp (-ν * t)) *
              kernelConst (3 / 4) (7 / 8) δ * (min (t : ℝ) 1) ^ (-5 / 8 : ℝ) +
             B.bound "L02_eq" * Gu * (B.bound "L12_e" ν * m.h ^ (1 / 6 : ℝ)) *
               Real.exp (-ν * t)) := by gcongr
        _ = cV46 B * B.bound "L06_b" * kernelConst (3 / 4) (7 / 8) δ * Q' *
              ((min (t : ℝ) 1) ^ (5 / 8 : ℝ) * (min (t : ℝ) 1) ^ (-5 / 8 : ℝ)) *
              (Real.exp (ν * t) * Real.exp (-ν * t)) +
            (min (t : ℝ) 1) ^ (5 / 8 : ℝ) *
              (B.bound "L02_eq" * Gu * (B.bound "L12_e" ν * m.h ^ (1 / 6 : ℝ))) *
              (Real.exp (ν * t) * Real.exp (-ν * t)) := by unfold cV46; ring
        _ ≤ _ := by
            rw [hw, he]
            have hG : 0 ≤ B.bound "L02_eq" * Gu * (B.bound "L12_e" ν * m.h ^ (1 / 6 : ℝ)) := by
              have := bound_pos B "L12_e" ν 0 0; positivity
            have h5 := mul_le_of_le_one_left hG (hmin1 t)
            simp only [mul_one]
            linarith
    have hp14 := hpow (1 / 4) (by norm_num)
    have hp23 := hpow (2 / 3) (by norm_num)
    have hk1 := k1_nonneg B ν
    have hk2 := k2_pos B ν
    have hW := W46_pos B hν hνL
    have hsqPK : Real.sqrt (Pw * Kw) = k1 B ν * ε := by rw [hPwd, hKwd]; exact hk1sq
    have hQ' : cV46 B * B.bound "L06_b" * kernelConst (3 / 4) (7 / 8) δ * Q' =
        W46 B L ν * (k1 B ν * ε * De + k2 B ν * ε * ((Pe + De) / 2)) := by
      rw [hQd, hsqPK, hKwd]; unfold W46; ring
    have hc12 : 0 ≤ B.bound "L02_d" * B.bound "L12_b" ν := mul_nonneg hLd.le (bound_pos B _ _ _ _).le
    have hDe' : De ≤ B.bound "L02_d" * B.bound "L12_b" ν * m.h ^ (1 / 6 : ℝ) * ε + cV46 B * X := by
      rw [hDed]
      have h1 := mul_le_mul_of_nonneg_right hp14 hε0
      have h3 : B.bound "L02_d" * B.bound "L12_b" ν * m.h ^ (1 / 4 : ℝ) * ε ≤
          B.bound "L02_d" * B.bound "L12_b" ν * m.h ^ (1 / 6 : ℝ) * ε := by
        have := mul_le_mul_of_nonneg_left h1 hc12; simpa only [mul_assoc] using this
      linarith
    have hPe' : Pe ≤ Ce415 B ν * m.h ^ (1 / 6 : ℝ) * ε := by
      rw [hPed]
      have h1 := mul_le_mul_of_nonneg_right hp23 hε0
      have := mul_le_mul_of_nonneg_left h1 (Ce415_pos B ν).le
      simpa only [mul_assoc] using this
    have hbig : W46 B L ν * (k1 B ν * ε * De + k2 B ν * ε * ((Pe + De) / 2)) ≤
        W46 B L ν * ((k1 B ν + k2 B ν / 2) * (B.bound "L02_d" * B.bound "L12_b" ν) +
          k2 B ν / 2 * Ce415 B ν) * ε ^ 2 * m.h ^ (1 / 6 : ℝ) + B1 B L ν * ε * X := by
      have e1 : W46 B L ν * (k1 B ν * ε * De + k2 B ν * ε * ((Pe + De) / 2)) =
          W46 B L ν * ε * ((k1 B ν + k2 B ν / 2) * De + k2 B ν / 2 * Pe) := by ring
      rw [e1]
      have hWe : 0 ≤ W46 B L ν * ε := by positivity
      calc W46 B L ν * ε * ((k1 B ν + k2 B ν / 2) * De + k2 B ν / 2 * Pe) ≤
          W46 B L ν * ε * ((k1 B ν + k2 B ν / 2) *
            (B.bound "L02_d" * B.bound "L12_b" ν * m.h ^ (1 / 6 : ℝ) * ε + cV46 B * X) +
            k2 B ν / 2 * (Ce415 B ν * m.h ^ (1 / 6 : ℝ) * ε)) :=
            mul_le_mul_of_nonneg_left (add_le_add (mul_le_mul_of_nonneg_left hDe' (by positivity))
              (mul_le_mul_of_nonneg_left hPe' (by positivity))) hWe
        _ = _ := by unfold B1; ring
    have hlast : B.bound "L02_eq" * Gu * (B.bound "L12_e" ν * m.h ^ (1 / 6 : ℝ)) =
        B.bound "L02_eq" * Gc415 B ν * B.bound "L12_e" ν * ε ^ 2 * m.h ^ (1 / 6 : ℝ) := by
      rw [hGu]; ring
    calc φ t ≤ _ := hstep1
      _ ≤ W46 B L ν * ((k1 B ν + k2 B ν / 2) * (B.bound "L02_d" * B.bound "L12_b" ν) +
            k2 B ν / 2 * Ce415 B ν) * ε ^ 2 * m.h ^ (1 / 6 : ℝ) + B1 B L ν * ε * X +
          B.bound "L02_eq" * Gc415 B ν * B.bound "L12_e" ν * ε ^ 2 * m.h ^ (1 / 6 : ℝ) := by
          rw [hQ', hlast]; linarith
      _ = C0 B L ν * ε ^ 2 * m.h ^ (1 / 6 : ℝ) + B1 B L ν * ε * X := by unfold C0; ring
  -- absorption of X
  have hXb : X ≤ C0 B L ν * ε ^ 2 * m.h ^ (1 / 6 : ℝ) + B1 B L ν * ε * X :=
    csSup_le hne (by rintro _ ⟨t, ht, rfl⟩; exact hmain t ht)
  have hB1e : B1 B L ν * ε ≤ 1 / 2 := half_of (B1_pos B hν hνL) hε0 hrB
  have hX2 : X ≤ 2 * C0 B L ν * ε ^ 2 * m.h ^ (1 / 6 : ℝ) := by
    have := absorb_half hX0 hB1e hXb
    linarith
  refine ⟨fun t ht => ⟨by rw [hshare_some]; exact hmemI2 t, by rw [hshare_some]; exact hshareB t ht⟩,
    fun t ht => ⟨hmemOrd t, ?_⟩⟩
  have hkt : kw (5 / 8) t = (min (t : ℝ) 1) ^ (-5 / 8 : ℝ) := by unfold kw; norm_num
  calc M.vnorm 1 (M.orderingError B ν m f t) ≤ X * kw (5 / 8) t * Real.exp (-ν * t) := hordX t ht
    _ ≤ (2 * C0 B L ν * ε ^ 2 * m.h ^ (1 / 6 : ℝ)) * kw (5 / 8) t * Real.exp (-ν * t) := by
        have := kw_nonneg (5 / 8) (t : ℝ) t.coe_nonneg
        gcongr
    _ = _ := by rw [hkt]; ring

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/S46Agmon.lean <==
import OrderingError.Spec11.Threads.T4.S46Const

   
                                                                                 
                                                                 
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- Removing the weight exp(nu s) (min s 1)^a. -/
theorem unweight_gen {ν K d a : ℝ} {s : ℝ} (hs : 0 < s)
    (h : Real.exp (ν * s) * (min s 1) ^ a * d ≤ K) :
    d ≤ K * kw a s * Real.exp (-ν * s) := by
  have hk := kw_mul_rpow_self (a := a) hs
  have he : Real.exp (ν * s) * Real.exp (-ν * s) = 1 := by
    rw [← Real.exp_add]; simp
  have hpos : 0 ≤ kw a s * Real.exp (-ν * s) :=
    mul_nonneg (kw_nonneg _ _ hs.le) (Real.exp_pos _).le
  calc d = (Real.exp (ν * s) * (min s 1) ^ a * d) * (kw a s * Real.exp (-ν * s)) := by
        have : (Real.exp (ν * s) * (min s 1) ^ a * d) * (kw a s * Real.exp (-ν * s)) =
            d * ((min s 1) ^ a * kw a s) * (Real.exp (ν * s) * Real.exp (-ν * s)) := by ring
        rw [this, hk, he]; ring
    _ ≤ K * (kw a s * Real.exp (-ν * s)) := mul_le_mul_of_nonneg_right h hpos
    _ = _ := by ring

theorem sqrt_mul_kw {a : ℝ} {X s : ℝ} (hX : 0 ≤ X) (hs : 0 < s) :
    Real.sqrt (X * kw a s) = Real.sqrt X * kw (a / 2) s := by
  rw [Real.sqrt_mul hX, Real.sqrt_eq_rpow (kw a s), kw_rpow hs.le]; ring_nf

/-- C01(e) with the weights of Section 4.6. -/
theorem agmon_mixed (hP : Premises M B) {x y : M.H} (hx : x ∈ (M.V 1).carrier)
    (hy : y ∈ (M.V 1).carrier) {s e Px Kx Py Dy : ℝ} (hs : 0 < s) (he : 0 < e)
    (hPx : 0 ≤ Px) (hKx : 0 ≤ Kx) (hPy : 0 ≤ Py) (hDy : 0 ≤ Dy)
    (h1 : ‖x‖ ≤ Px * e) (h2 : M.d1 x ≤ Kx * kw (1 / 2) s * e)
    (h3 : ‖y‖ ≤ Py * e) (h4 : M.d1 y ≤ Dy * kw (5 / 8) s * e) :
    ‖M.product x y‖ ≤ B.bound "C01_e" *
      (Real.sqrt (Px * Kx) * Dy + Kx * ((Py + Dy) / 2)) * kw (7 / 8) s * e ^ 2 := by
  have h := hP.C01.e x y hx hy
  rw [← Real.sqrt_eq_rpow, ← Real.sqrt_eq_rpow, ← Real.sqrt_eq_rpow, ← Real.sqrt_eq_rpow] at h
  have hdx := (norm_nonneg _ : 0 ≤ M.d1 x)
  have hdy := (norm_nonneg _ : 0 ≤ M.d1 y)
  have hk12 := kw_nonneg (1 / 2) s hs.le
  have hk58 := kw_nonneg (5 / 8) s hs.le
  have hk1 := kw_one_le (a := 1 / 4) (by norm_num) hs
  -- term A
  have hA : Real.sqrt ‖x‖ * Real.sqrt (M.d1 x) * M.d1 y ≤
      Real.sqrt (Px * Kx) * Dy * kw (7 / 8) s * e ^ 2 := by
    have s1 : Real.sqrt ‖x‖ ≤ Real.sqrt Px * Real.sqrt e := by
      rw [← Real.sqrt_mul hPx]; exact Real.sqrt_le_sqrt h1
    have s2 : Real.sqrt (M.d1 x) ≤ Real.sqrt Kx * kw (1 / 4) s * Real.sqrt e := by
      have := Real.sqrt_le_sqrt h2
      rw [Real.sqrt_mul (mul_nonneg hKx hk12), sqrt_mul_kw hKx hs] at this
      convert this using 2; norm_num
    have hse : Real.sqrt e * Real.sqrt e = e := Real.mul_self_sqrt he.le
    calc Real.sqrt ‖x‖ * Real.sqrt (M.d1 x) * M.d1 y ≤
        (Real.sqrt Px * Real.sqrt e) * (Real.sqrt Kx * kw (1 / 4) s * Real.sqrt e) *
          (Dy * kw (5 / 8) s * e) := by
          gcongr
      _ = Real.sqrt Px * Real.sqrt Kx * Dy * (kw (1 / 4) s * kw (5 / 8) s) *
          ((Real.sqrt e * Real.sqrt e) * e) := by ring
      _ = _ := by
          rw [kw_mul hs, hse, ← Real.sqrt_mul hPx, show (1 / 4 : ℝ) + 5 / 8 = 7 / 8 by norm_num]
          ring
  -- term B
  have hB : Real.sqrt ‖y‖ * Real.sqrt (M.d1 y) * M.d1 x ≤
      Kx * ((Py + Dy) / 2) * kw (7 / 8) s * e ^ 2 := by
    have s3 : Real.sqrt ‖y‖ * Real.sqrt (M.d1 y) ≤ Real.sqrt (Py * Dy) * kw (5 / 16) s * e := by
      rw [← Real.sqrt_mul (norm_nonneg _)]
      have : ‖y‖ * M.d1 y ≤ (Py * Dy) * kw (5 / 8) s * e ^ 2 := by
        calc ‖y‖ * M.d1 y ≤ (Py * e) * (Dy * kw (5 / 8) s * e) := by gcongr
          _ = _ := by ring
      refine (Real.sqrt_le_sqrt this).trans_eq ?_
      rw [Real.sqrt_mul (by positivity), sqrt_mul_kw (mul_nonneg hPy hDy) hs, Real.sqrt_sq he.le]
      norm_num
    have hamgm : Real.sqrt (Py * Dy) ≤ (Py + Dy) / 2 := by
      rw [Real.sqrt_le_left (by positivity)]
      nlinarith [sq_nonneg (Py - Dy)]
    have hk516 := kw_nonneg (5 / 16) s hs.le
    calc Real.sqrt ‖y‖ * Real.sqrt (M.d1 y) * M.d1 x ≤
        (Real.sqrt (Py * Dy) * kw (5 / 16) s * e) * (Kx * kw (1 / 2) s * e) := by
          gcongr
      _ = Kx * Real.sqrt (Py * Dy) * (kw (5 / 16) s * kw (1 / 2) s) * e ^ 2 := by ring
      _ ≤ Kx * ((Py + Dy) / 2) * kw (7 / 8) s * e ^ 2 := by
          rw [kw_mul hs]
          have hkk : kw (5 / 16 + 1 / 2) s ≤ kw (7 / 8) s := kw_le_kw hs (by norm_num)
          gcongr
          exact kw_nonneg _ _ hs.le
  have hc := bound_pos B "C01_e" 0 0 0
  calc ‖M.product x y‖ ≤ B.bound "C01_e" *
      (Real.sqrt ‖x‖ * Real.sqrt (M.d1 x) * M.d1 y +
        Real.sqrt ‖y‖ * Real.sqrt (M.d1 y) * M.d1 x) := h
    _ ≤ B.bound "C01_e" * (Real.sqrt (Px * Kx) * Dy * kw (7 / 8) s * e ^ 2 +
        Kx * ((Py + Dy) / 2) * kw (7 / 8) s * e ^ 2) := by gcongr
    _ = _ := by ring

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/S46Const.lean <==
import OrderingError.Spec11.Threads.T4.S46Tools

   
                                                                   
                                                                           
  

noncomputable section
namespace OrderingError.Spec11.T4

/-- The exponential gap. -/
def gap (L ν : ℝ) : ℝ := min (D01lambda L - ν) ν

def C16 (B : D01Budget) : ℝ := 2 * B.bound "L02_d" * lin416 B
def cV46 (B : D01Budget) : ℝ := B.bound "L02_eq" * B.bound "L02_d"
def k2 (B : D01Budget) (ν : ℝ) : ℝ := cV46 B * (2 * cLin B ν) + B.bound "L02_d" * C16 B
def k1 (B : D01Budget) (ν : ℝ) : ℝ :=
  Real.sqrt (4 * D14ell B ν * B.bound "L02_embed" 0 1 0 * k2 B ν)
def W46 (B : D01Budget) (L ν : ℝ) : ℝ :=
  cV46 B * B.bound "L06_b" * B.bound "C01_e" * kernelConst (3 / 4) (7 / 8) (gap L ν)
def C0 (B : D01Budget) (L ν : ℝ) : ℝ :=
  B.bound "L02_eq" * Gc415 B ν * B.bound "L12_e" ν +
    W46 B L ν * ((k1 B ν + k2 B ν / 2) * (B.bound "L02_d" * B.bound "L12_b" ν) +
      k2 B ν / 2 * Ce415 B ν)
def B1 (B : D01Budget) (L ν : ℝ) : ℝ := W46 B L ν * (k1 B ν + k2 B ν / 2) * cV46 B
def Cds (B : D01Budget) (L ν : ℝ) : ℝ :=
  cV46 B * nl416 B (gap L ν) *
    (Real.sqrt (2 * D14ell B ν * B.bound "L02_embed" 0 1 0) * Real.sqrt (B.bound "L02_d" * C16 B) *
      (B.bound "L02_d" * C16 B))
def r46 (B : D01Budget) (L ν : ℝ) : ℝ :=
  min (min (r415 B L ν) (r416 B ν (gap L ν))) (1 / (2 * B1 B L ν + 1))
def C46 (B : D01Budget) (L ν : ℝ) : ℝ :=
  2 * C0 B L ν + Cds B L ν + B.bound "L02_eq" * B.bound "L12_b" ν + B.bound "L10_b" ν 1

theorem gap_pos {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) : 0 < gap L ν :=
  lt_min (by linarith) hν

theorem C16_pos (B : D01Budget) : 0 < C16 B := by
  unfold C16; have := lin416_pos B; have := bound_pos B "L02_d" 0 0 0; positivity
theorem cV46_pos (B : D01Budget) : 0 < cV46 B := by
  unfold cV46; have := bound_pos B "L02_d" 0 0 0; have := bound_pos B "L02_eq" 0 0 0
  positivity
theorem k2_pos (B : D01Budget) (ν : ℝ) : 0 < k2 B ν := by
  unfold k2; have := cV46_pos B; have := cLin_pos B ν; have := C16_pos B
  have := bound_pos B "L02_d" 0 0 0; positivity
theorem k1_nonneg (B : D01Budget) (ν : ℝ) : 0 ≤ k1 B ν := Real.sqrt_nonneg _
theorem W46_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < W46 B L ν := by
  unfold W46
  have := kernelConst_pos (a := 3 / 4) (b := 7 / 8) (by norm_num) (by norm_num) (gap_pos hν hνL)
  have := cV46_pos B; have := bound_pos B "L06_b" 0 0 0; have := bound_pos B "C01_e" 0 0 0
  positivity
theorem C0_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < C0 B L ν := by
  unfold C0
  have := W46_pos B hν hνL; have := k1_nonneg B ν; have := k2_pos B ν
  have := Gc415_pos B ν; have := Ce415_pos B ν
  have := bound_pos B "L02_eq" 0 0 0; have := bound_pos B "L12_e" ν 0 0
  have := bound_pos B "L02_d" 0 0 0; have := bound_pos B "L12_b" ν 0 0
  positivity
theorem B1_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < B1 B L ν := by
  unfold B1; have := W46_pos B hν hνL; have := k1_nonneg B ν; have := k2_pos B ν
  have := cV46_pos B; positivity
theorem Cds_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < Cds B L ν := by
  unfold Cds
  have := cV46_pos B; have := nl416_pos B (gap_pos hν hνL); have := C16_pos B
  have := bound_pos B "L02_d" 0 0 0; have := D14ell_pos B ν
  have := bound_pos B "L02_embed" 0 1 0
  have h1 : 0 < Real.sqrt (2 * D14ell B ν * B.bound "L02_embed" 0 1 0) := Real.sqrt_pos.mpr (by positivity)
  have h2 : 0 < Real.sqrt (B.bound "L02_d" * C16 B) := Real.sqrt_pos.mpr (by positivity)
  positivity
theorem r46_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < r46 B L ν := by
  unfold r46
  have := r415_pos B hν hνL; have := r416_pos B ν (gap_pos hν hνL); have := B1_pos B hν hνL
  exact lt_min (lt_min ‹_› ‹_›) (by positivity)
theorem C46_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < C46 B L ν := by
  unfold C46
  have := C0_pos B hν hνL; have := Cds_pos B hν hνL
  have := bound_pos B "L02_eq" 0 0 0; have := bound_pos B "L12_b" ν 0 0
  have := bound_pos B "L10_b" ν 1 0
  positivity

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/S46Final.lean <==
import OrderingError.Spec11.Threads.T4.S46

   
                                                                              
                                                                      
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

theorem min_bound {c c' a b x : ℝ} (hc : 0 ≤ c) (hc' : 0 ≤ c') (hx1 : x ≤ c * a)
    (hx2 : x ≤ c' * b) (ha : 0 ≤ a) (hb : 0 ≤ b) : x ≤ (c + c') * min a b := by
  rcases le_total a b with h | h
  · rw [min_eq_left h]; nlinarith
  · rw [min_eq_right h]; nlinarith

/-- Section 4.6 at theta = 1, at a fixed admissible rate. -/
theorem section46_at (hP : Premises M B) (hC : Consistency M B) (hν : 0 < ν)
    (hνL : ν < D01lambda L) : Section46_theta1 M B ν (r46 B L ν) (C46 B L ν) := by
  have hR := rateFacts hC hν hνL
  have hC0 := C0_pos B hν hνL
  have hCds := Cds_pos B hν hνL
  have hc12b := bound_pos B "L12_b" ν 0 0
  have hc10b := bound_pos B "L10_b" ν 1 0
  have hLe := bound_pos B "L02_eq" 0 0 0
  -- common facts for a datum in the ball
  have hball : ∀ f, f ∈ (M.V 1).carrier → M.vnorm 1 f ≤ r46 B L ν →
      ‖(M.V 1).ofH f‖ < 2 * r22 B L ν 1 ∧ ‖f‖ ≤ D14r B ν := by
    intro f hf hfr
    have hr15 : M.vnorm 1 f ≤ r415 B L ν := hfr.trans ((min_le_left _ _).trans (min_le_left _ _))
    have hr22 : r415 B L ν ≤ r22 B L ν 1 := min_le_left _ _
    have hrpos := r22_pos B hν hνL one_pos
    have hx2 : ‖(M.V 1).ofH f‖ < 2 * r22 B L ν 1 := by change M.vnorm 1 f < _; linarith
    exact ⟨hx2, (r22_cond hP hf hx2).2.2⟩
  refine ⟨?_, ?_, ?_⟩
  · -- Nonlinear42 at theta = 1
    intro f hdata
    obtain ⟨-, hf, hfr⟩ := hdata
    have hf1 : f ∈ (M.V 1).carrier := hf
    have hfr1 : M.vnorm 1 f ≤ r46 B L ν := hfr
    obtain ⟨hx2, hf'⟩ := hball f hf1 hfr1
    refine ⟨fun d => (hR.small d f hf').1, fun m t ht => ?_⟩
    have hcore := core46 hP hC hν hνL hf1 hfr1 m
    obtain ⟨hmo, hbo⟩ := hcore.ord t ht
    have hl10 := hP.L10.b ν hν hνL m 1 le_rfl (by norm_num) f hf1 t ht
    have hl12 := hP.L12.b ν hν hνL m f hf1 t ht
    have hml : M.linearError m f t ∈ (M.V 1).carrier := hl10.1
    have herr : M.error B ν m f t = M.orderingError B ν m f t - M.linearError m f t := by
      change M.solution B ν none f t - M.solution B ν (some m) f t =
        (M.solution B ν none f t - M.T t f) -
          (M.solution B ν (some m) f t - (M.Th m t (M.Pi m f) : M.H)) -
          ((M.Th m t (M.Pi m f) : M.H) - M.T t f)
      abel
    set ε := M.vnorm 1 f
    have hε0 : 0 ≤ ε := norm_nonneg _
    have he0 := Real.exp_pos (-ν * t)
    have hlin : M.vnorm 1 (M.linearError m f t) ≤
        (B.bound "L02_eq" * B.bound "L12_b" ν + B.bound "L10_b" ν 1) *
          min (m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) (m.h ^ 2 * D01tw t ^ (-2 : ℝ)) *
          (Real.exp (-ν * t) * ε) := by
      have h1 : M.vnorm 1 (M.linearError m f t) ≤ B.bound "L02_eq" * B.bound "L12_b" ν *
          (m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) * (Real.exp (-ν * t) * ε) := by
        refine (vnorm1_le_nj1 hP hml).trans ?_
        calc B.bound "L02_eq" * M.nj 1 (M.linearError m f t) ≤ B.bound "L02_eq" *
            (B.bound "L12_b" ν * m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ) *
              Real.exp (-ν * t) * ε) := mul_le_mul_of_nonneg_left hl12.2 hLe.le
          _ = _ := by ring
      have h2 : M.vnorm 1 (M.linearError m f t) ≤ B.bound "L10_b" ν 1 *
          (m.h ^ 2 * D01tw t ^ (-2 : ℝ)) * (Real.exp (-ν * t) * ε) := by
        have := hl10.2
        rw [show (-(5 - 1) / 2 : ℝ) = -2 by norm_num] at this
        calc M.vnorm 1 (M.linearError m f t) ≤ _ := this
          _ = _ := by ring
      have hw0 : 0 ≤ Real.exp (-ν * t) * ε := by positivity
      have hD1 : 0 ≤ D01tw t := le_min t.coe_nonneg zero_le_one
      have ha : 0 ≤ m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ) :=
        mul_nonneg (Real.rpow_nonneg (NNReal.coe_nonneg _) _) (Real.rpow_nonneg hD1 _)
      have hb : 0 ≤ m.h ^ 2 * D01tw t ^ (-2 : ℝ) :=
        mul_nonneg (sq_nonneg _) (Real.rpow_nonneg hD1 _)
      rcases le_total (m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) (m.h ^ 2 * D01tw t ^ (-2 : ℝ))
        with hab | hab
      · rw [min_eq_left hab]
        calc _ ≤ _ := h1
          _ ≤ _ := by
            gcongr
            linarith
      · rw [min_eq_right hab]
        calc _ ≤ _ := h2
          _ ≤ _ := by
            gcongr
            linarith [mul_pos hLe hc12b]
    refine ⟨by rw [herr]; exact (M.V 1).carrier.sub_mem hmo hml, ?_⟩
    change M.vnorm 1 _ ≤ _
    rw [herr]
    have hsub := size_sub_le (M.V 1) hmo hml
    change M.vnorm 1 _ ≤ M.vnorm 1 _ + M.vnorm 1 _ at hsub
    have hD17a : D17a .one m.h t =
        min (m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) (m.h ^ 2 * D01tw t ^ (-2 : ℝ)) := rfl
    have hD17b : D17b .one m.h t = m.h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ) := rfl
    have hds : M.dataSize .one f = ε := rfl
    rw [hD17a, hD17b, hds]
    have hmin0 : 0 ≤ min (m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) (m.h ^ 2 * D01tw t ^ (-2 : ℝ)) :=
      le_min (mul_nonneg (Real.rpow_nonneg (NNReal.coe_nonneg _) _)
        (Real.rpow_nonneg (le_min t.coe_nonneg zero_le_one) _))
        (mul_nonneg (sq_nonneg _) (Real.rpow_nonneg (le_min t.coe_nonneg zero_le_one) _))
    have hb0 : 0 ≤ m.h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ) :=
      mul_nonneg (Real.rpow_nonneg (NNReal.coe_nonneg _) _)
        (Real.rpow_nonneg (le_min t.coe_nonneg zero_le_one) _)
    have hbo' : M.vnorm 1 (M.orderingError B ν m f t) ≤ 2 * C0 B L ν * Real.exp (-ν * t) *
        (m.h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) * ε ^ 2 := hbo
    have hC1 : B.bound "L02_eq" * B.bound "L12_b" ν + B.bound "L10_b" ν 1 ≤ C46 B L ν := by
      unfold C46; linarith
    have hC2 : 2 * C0 B L ν ≤ C46 B L ν := by unfold C46; nlinarith
    calc M.vnorm 1 (M.orderingError B ν m f t - M.linearError m f t)
        ≤ M.vnorm 1 (M.orderingError B ν m f t) + M.vnorm 1 (M.linearError m f t) := hsub
      _ ≤ 2 * C0 B L ν * Real.exp (-ν * t) * (m.h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) * ε ^ 2 +
          (B.bound "L02_eq" * B.bound "L12_b" ν + B.bound "L10_b" ν 1) *
            min (m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) (m.h ^ 2 * D01tw t ^ (-2 : ℝ)) *
            (Real.exp (-ν * t) * ε) := add_le_add hbo' hlin
      _ ≤ C46 B L ν * Real.exp (-ν * t) * (m.h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) * ε ^ 2 +
          C46 B L ν *
            min (m.h ^ (1 / 4 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) (m.h ^ 2 * D01tw t ^ (-2 : ℝ)) *
            (Real.exp (-ν * t) * ε) := by
          gcongr
      _ = _ := by ring
  · -- DiscreteShare43 at theta = 1
    intro f hdata m t ht
    obtain ⟨-, hf, hfr⟩ := hdata
    have hf1 : f ∈ (M.V 1).carrier := hf
    have hfr1 : M.vnorm 1 f ≤ r46 B L ν := hfr
    obtain ⟨hm, hb⟩ := (core46 hP hC hν hνL hf1 hfr1 m).share t ht
    refine ⟨hm, ?_⟩
    change M.vnorm 1 _ ≤ _
    have hD17c : D17c .one t = D01tw t ^ (-1 / 2 : ℝ) := rfl
    have hds : M.dataSize .one f = M.vnorm 1 f := rfl
    rw [hD17c, hds]
    have hC3 : Cds B L ν ≤ C46 B L ν := by
      unfold C46; nlinarith [mul_pos hLe hc12b]
    calc _ ≤ _ := hb
      _ ≤ C46 B L ν * Real.exp (-ν * t) * D01tw t ^ (-1 / 2 : ℝ) * M.vnorm 1 f ^ 2 := by
          have := Real.rpow_nonneg (le_min t.coe_nonneg zero_le_one : 0 ≤ D01tw t) (-1 / 2 : ℝ)
          have h : Cds B L ν * (Real.exp (-ν * t) * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) * M.vnorm 1 f ^ 2) ≤
              C46 B L ν * (Real.exp (-ν * t) * (min (t : ℝ) 1) ^ (-1 / 2 : ℝ) * M.vnorm 1 f ^ 2) :=
            mul_le_mul_of_nonneg_right hC3
              (mul_nonneg (mul_nonneg (Real.exp_pos (-ν * t)).le this) (sq_nonneg (M.vnorm 1 f)))
          unfold D01tw
          linarith [h]
  · -- Ordering43 at theta = 1
    intro f hdata m
    obtain ⟨-, hf, hfr⟩ := hdata
    have hf1 : f ∈ (M.V 1).carrier := hf
    have hfr1 : M.vnorm 1 f ≤ r46 B L ν := hfr
    obtain ⟨hx2, hf'⟩ := hball f hf1 hfr1
    have hcs := contSol hP hν hνL hR hf1 hx2
    have hD := discreteSol hP hR hf' m
    refine ⟨?_, fun t ht => ?_, fun h => absurd h (by decide)⟩
    · have h1 := hcs.mild 0
      have h2 := hD.mild 0
      rw [integral_Iic_zero_time, add_zero] at h1 h2
      change (M.solution B ν none f 0 - M.T 0 f) -
        (M.solution B ν (some m) f 0 - (M.Th m 0 (M.Pi m f) : M.H)) = 0
      rw [h1, h2]; abel
    · obtain ⟨hm, hb⟩ := (core46 hP hC hν hνL hf1 hfr1 m).ord t ht
      refine ⟨hm, ?_⟩
      change M.vnorm 1 _ ≤ _
      have hD17b : D17b .one m.h t = m.h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ) := rfl
      have hds : M.dataSize .one f = M.vnorm 1 f := rfl
      rw [hD17b, hds]
      have hC2 : 2 * C0 B L ν ≤ C46 B L ν := by unfold C46; nlinarith [mul_pos hLe hc12b]
      calc _ ≤ _ := hb
        _ ≤ C46 B L ν * Real.exp (-ν * t) * (m.h ^ (1 / 6 : ℝ) * D01tw t ^ (-5 / 8 : ℝ)) *
            M.vnorm 1 f ^ 2 := by
            have := mul_nonneg (Real.rpow_nonneg (NNReal.coe_nonneg _ : (0 : ℝ) ≤ m.h) (1 / 6 : ℝ))
              (Real.rpow_nonneg (le_min t.coe_nonneg zero_le_one : 0 ≤ D01tw t) (-5 / 8 : ℝ))
            have h : 2 * C0 B L ν * (Real.exp (-ν * t) * (m.h ^ (1 / 6 : ℝ) *
                (min (t : ℝ) 1) ^ (-5 / 8 : ℝ)) * M.vnorm 1 f ^ 2) ≤
                C46 B L ν * (Real.exp (-ν * t) * (m.h ^ (1 / 6 : ℝ) *
                (min (t : ℝ) 1) ^ (-5 / 8 : ℝ)) * M.vnorm 1 f ^ 2) :=
              mul_le_mul_of_nonneg_right hC2
                (mul_nonneg (mul_nonneg (Real.exp_pos (-ν * t)).le this) (sq_nonneg (M.vnorm 1 f)))
            unfold D01tw
            linarith [h]

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/S46Tools.lean <==
import OrderingError.Spec11.Threads.T4.Lemma415
import OrderingError.Spec11.Threads.T4.Lemma416

   
                                                                                
                                                                                     
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

section Tools
variable (hP : Premises M B)
include hP

/-- The physical H1 norm of the actual linear error is controlled by the L12(e) operator. -/
theorem nj1_linearError_le {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {τ : Time} (hτ : 0 < τ) (x : M.H) :
    M.linearError m x τ ∈ (M.V 1).carrier ∧
    M.nj 1 (M.linearError m x τ) ≤ Real.exp (-ν * τ) * M.Lambda1 ν m τ * ‖x‖ := by
  obtain ⟨hex, -⟩ := hP.L12.e ν hν hνL m
  have hspec : M.LphysicalSpec 1 m τ (M.Lphysical 1 m τ) := by
    unfold Model.Lphysical
    rw [dite_eq_left (hex τ hτ)]
    exact Classical.choose_spec (hex τ hτ).exists
  have hval := hspec x
  rw [Lmap_apply hP] at hval
  have hmem : M.linearError m x τ ∈ (M.V 1).carrier := by
    rw [← hval]; exact (M.Lphysical 1 m τ x).2
  refine ⟨hmem, ?_⟩
  have hn : M.nj 1 (M.linearError m x τ) = ‖M.Lphysical 1 m τ x‖ := by
    simp only [Model.nj, one_ne_zero, ↓reduceIte]
    unfold D03Subspace.size
    rw [← hval, ofH_val]
  have hΛ : Real.exp (-ν * τ) * M.Lambda1 ν m τ = ‖M.Lphysical 1 m τ‖ := by
    unfold Model.Lambda1
    rw [ite_eq_right_of_eq_false _ _ (eq_false (ne_of_gt hτ)), ← mul_assoc, ← Real.exp_add]; simp
  rw [hn, hΛ]
  exact (M.Lphysical 1 m τ).le_opNorm x

/-- The V_1 Duhamel convolution with the actual error kernel, L12(e). -/
theorem conv1_bound (hν : 0 < ν) (hνL : ν < D01lambda L) (m : D05Mesh L κ)
    {z : Time → M.H} (hz : Continuous z) {G : ℝ} (hG0 : 0 ≤ G)
    (hzb : ∀ s : Time, ‖z s‖ ≤ G * Real.exp (-(2 * ν) * s)) (t : Time) :
    (∫ s in Iic t, M.linearError m (z s) (t - s) ∂timeMeasure) ∈ (M.V 1).carrier ∧
    M.vnorm 1 (∫ s in Iic t, M.linearError m (z s) (t - s) ∂timeMeasure) ≤
      B.bound "L02_eq" * G * (B.bound "L12_e" ν * m.h ^ (1 / 6 : ℝ)) * Real.exp (-ν * t) := by
  obtain ⟨-, -, hint1, hbd1⟩ := hP.L12.e ν hν hνL m
  have hG' : ∀ s, ‖z s‖ ≤ G := fun s => (hzb s).trans (by
    have : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    exact mul_le_of_le_one_right hG0 this)
  set φ : Time → (M.V 1).Space := fun s => (M.V 1).ofH (M.linearError m (z s) (t - s))
  have hφeq : ∀ s : Time, s < t → φ s =
      iotaV hP m (M.Th m (t - s) (M.Pi m (z s))) - Psi M z t s := by
    intro s hs
    have hm1 : ((M.Th m (t - s) (M.Pi m (z s)) : M.X m) : M.H) ∈ (M.V 1).carrier :=
      X_mem_V1 hP _
    have hm2 := (T_V1_bound hP (tsub_pos_of_lt hs) (z s)).1
    simp only [φ]
    change (M.V 1).ofH (((M.Th m (t - s) (M.Pi m (z s)) : M.X m) : M.H) - M.T (t - s) (z s)) = _
    rw [ofH_sub _ hm1 hm2, ofH_of_mem _ hm1]
    rfl
  have hcont : ContinuousOn φ (Iio t) := by
    intro s hs
    refine ContinuousAt.continuousWithinAt ?_
    have hc1 : Continuous fun s' => iotaV hP m (M.Th m (t - s') (M.Pi m (z s'))) :=
      (iotaV hP m).continuous.comp ((Th_joint hP m).comp
        ((continuous_const.sub continuous_id).prodMk ((PiCL hP m).continuous.comp hz)))
    have hc := hc1.continuousAt.sub (Psi_continuousAt hP hz hs)
    refine hc.congr ?_
    filter_upwards [isOpen_Iio.mem_nhds hs] with s' hs'
    exact (hφeq s' hs').symm
  have haesm : AEStronglyMeasurable φ (timeMeasure.restrict (Iic t)) := by
    have h1 := hcont.aestronglyMeasurable (μ := timeMeasure) measurableSet_Iio
    rwa [Measure.restrict_congr_set (Iio_ae_eq_Iic (μ := timeMeasure))] at h1
  have hΛint : Integrable (M.Lambda1 ν m) timeMeasure := hint1
  have hΛ0 : ∀ τ, 0 ≤ M.Lambda1 ν m τ := fun τ => by
    unfold Model.Lambda1; split_ifs
    · exact le_rfl
    · exact mul_nonneg (Real.exp_pos _).le (ContinuousLinearMap.opNorm_nonneg _)
  have hrefl := integrableOn_reflect_Iic hΛint t
  have hc2 := bound_pos B "L02_eq" 0 0 0
  have hbnd : ∀ᵐ s ∂(timeMeasure.restrict (Iic t)),
      ‖φ s‖ ≤ B.bound "L02_eq" * G * Real.exp (-ν * t) * M.Lambda1 ν m (t - s) := by
    refine (ae_restrict_iff' measurableSet_Iic).mpr ?_
    filter_upwards [ae_time_ne t] with s hst hs
    have hlt : s < t := lt_of_le_of_ne hs hst
    obtain ⟨hmem, hn1⟩ := nj1_linearError_le hP hν hνL m (tsub_pos_of_lt hlt) (z s)
    have hv := vnorm1_le_nj1 hP hmem
    have hcs : ((t - s : Time) : ℝ) = t - s := NNReal.coe_sub hs
    rw [hcs] at hn1
    have he : Real.exp (-ν * ((t : ℝ) - s)) * Real.exp (-(2 * ν) * s) ≤ Real.exp (-ν * t) := by
      rw [← Real.exp_add]; apply Real.exp_le_exp.mpr; nlinarith [s.coe_nonneg]
    have hΛ := hΛ0 (t - s)
    calc ‖φ s‖ = M.vnorm 1 (M.linearError m (z s) (t - s)) := rfl
      _ ≤ B.bound "L02_eq" * M.nj 1 (M.linearError m (z s) (t - s)) := hv
      _ ≤ B.bound "L02_eq" * (Real.exp (-ν * ((t : ℝ) - s)) * M.Lambda1 ν m (t - s) *
          (G * Real.exp (-(2 * ν) * s))) := by
          gcongr
          exact hn1.trans (by gcongr; exact hzb s)
      _ = B.bound "L02_eq" * G * M.Lambda1 ν m (t - s) *
          (Real.exp (-ν * ((t : ℝ) - s)) * Real.exp (-(2 * ν) * s)) := by ring
      _ ≤ B.bound "L02_eq" * G * M.Lambda1 ν m (t - s) * Real.exp (-ν * t) := by gcongr
      _ = _ := by ring
  have hφint : IntegrableOn φ (Iic t) timeMeasure :=
    Integrable.mono' (hrefl.const_mul (B.bound "L02_eq" * G * Real.exp (-ν * t))) haesm hbnd
  have := V_complete hP 1 (by norm_num) (by norm_num)
  have hval : ∫ s in Iic t, M.linearError m (z s) (t - s) ∂timeMeasure =
      (M.V 1).val (∫ s in Iic t, φ s ∂timeMeasure) := by
    change _ = valV1 hP (∫ s in Iic t, φ s ∂timeMeasure)
    rw [← (valV1 hP).integral_comp_comm hφint]
    refine setIntegral_congr_ae measurableSet_Iic ?_
    filter_upwards [ae_time_ne t] with s hst hs
    have hlt : s < t := lt_of_le_of_ne hs hst
    exact (val_ofH _ (nj1_linearError_le hP hν hνL m (tsub_pos_of_lt hlt) (z s)).1).symm
  rw [hval]
  refine ⟨Subtype.mem _, ?_⟩
  have hn : M.vnorm 1 ((M.V 1).val (∫ s in Iic t, φ s ∂timeMeasure)) =
      ‖∫ s in Iic t, φ s ∂timeMeasure‖ := by
    unfold Model.vnorm D03Subspace.size; rw [ofH_val]
  rw [hn]
  have h1 := norm_integral_le_of_norm_le
    (hrefl.const_mul (B.bound "L02_eq" * G * Real.exp (-ν * t))) hbnd
  rw [integral_const_mul, integral_reflect_Iic (M.Lambda1 ν m) t] at h1
  have h2 : ∫ s in Iic t, M.Lambda1 ν m s ∂timeMeasure ≤ ∫ s, M.Lambda1 ν m s ∂timeMeasure :=
    setIntegral_le_integral hΛint (Eventually.of_forall hΛ0)
  calc ‖∫ s in Iic t, φ s ∂timeMeasure‖ ≤
      B.bound "L02_eq" * G * Real.exp (-ν * t) * ∫ s in Iic t, M.Lambda1 ν m s ∂timeMeasure := h1
    _ ≤ B.bound "L02_eq" * G * Real.exp (-ν * t) * (B.bound "L12_e" ν * m.h ^ (1 / 6 : ℝ)) := by
        gcongr; exact h2.trans hbd1
    _ = _ := by ring

/-- A V_1 kernel bound for integrals of discrete-valued functions. -/
theorem disc_V1_kernel (m : D05Mesh L κ) (ψ : Time → M.X m) {t : Time} (ht : 0 < t)
    {a b δ C : ℝ} (ha : 0 ≤ a) (ha1 : a < 1) (hb : 0 ≤ b) (hb1 : b < 1) (hδ : 0 < δ)
    (hC : 0 ≤ C)
    (hψ : ∀ s : Time, 0 < s → s < t →
      M.d1 (ψ s : M.H) ≤ C * Real.exp (-δ * t) * (kw a ((t : ℝ) - s) * kw b s)) :
    M.vnorm 1 ((∫ s in Iic t, ψ s ∂timeMeasure : M.X m) : M.H) ≤
      (B.bound "L02_eq" * B.bound "L02_d") * C * kernelConst a b δ *
        (min (t : ℝ) 1) ^ (1 - a - b) := by
  have := X_complete hP m
  have := V_complete hP 1 (by norm_num) (by norm_num)
  rw [← norm_iotaV hP, ← (iotaV hP m).integral_comp_comm' (iotaV_antilipschitz hP m)]
  have hcV : 0 ≤ B.bound "L02_eq" * B.bound "L02_d" :=
    mul_nonneg (bound_pos B _ _ _ _).le (bound_pos B _ _ _ _).le
  have h := norm_integral_le_kernel (fun s => iotaV hP m (ψ s)) ht ha ha1 hb hb1 hδ
    (mul_nonneg hcV hC) (fun s hs0 hst => by
      rw [norm_iotaV]
      refine (vnorm1_le_d1 hP (X_mem_V1 hP _)).trans ?_
      calc B.bound "L02_eq" * B.bound "L02_d" * M.d1 (ψ s : M.H) ≤
          B.bound "L02_eq" * B.bound "L02_d" *
            (C * Real.exp (-δ * t) * (kw a ((t : ℝ) - s) * kw b s)) := by
            gcongr; exact hψ s hs0 hst
        _ = _ := by ring)
  exact h

end Tools

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/Thm22.lean <==
import OrderingError.Spec11.Threads.T4.Thm22Ops

   
                                                                                     
                                                                     
                                                                                 
                                                   
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

                                                                                       
def r22 (B : D01Budget) (L ν r0 : ℝ) : ℝ :=
  min (analyticRadius (cLin B ν) (cQuad B L ν) / 2)
    (min (D14R B ν / (2 * cLin B ν) / 2)
      (min (D14r B ν / B.bound "L02_embed" 0 1 0 / 2) (r0 / B.bound "L02_embed" 0 1 0)))

def C22 (B : D01Budget) (L ν r0 : ℝ) : ℝ :=
  2 * cLin B ν + 4 * cQuad B L ν * cLin B ν ^ 2 + 4 * r22 B L ν r0 * cLin B ν + 1

theorem r22_pos (B : D01Budget) {L ν r0 : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr0 : 0 < r0) : 0 < r22 B L ν r0 := by
  unfold r22 analyticRadius
  have h1 := cLin_pos B ν
  have h2 := cQuad_pos B hν hνL
  have h3 := D14R_pos B ν
  have h4 := D14r_pos B ν
  have h5 := bound_pos B "L02_embed" 0 1 0
  refine lt_min (by positivity) (lt_min (by positivity) (lt_min (by positivity) (by positivity)))

theorem C22_pos (B : D01Budget) {L ν r0 : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
    (hr0 : 0 < r0) : 0 < C22 B L ν r0 := by
  unfold C22
  have h1 := cLin_pos B ν
  have h2 := cQuad_pos B hν hνL
  have h3 := r22_pos B hν hνL hr0
  positivity

/-- The series solution in X_1. -/
def serSol (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L) (hR : RateFacts M B ν)
    (x : (M.V 1).Space) : X1 hR :=
  quadraticSolution (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) x

/-- Evaluation at a time as a bounded operator on X_1. -/
def evalT (hR : RateFacts M B ν) (t : Time) : X1 hR →L[ℂ] M.H :=
  LinearMap.mkContinuous
    { toFun := fun w => w.tr t
      map_add' := fun _ _ => rfl
      map_smul' := fun _ _ => rfl }
    (Real.exp (-ν * t)) (fun w => by
      have h := w.norm_point_le t
      rw [mul_comm] at h
      exact h)

/-- The underlying trajectory as a linear map. -/
def trLin (hR : RateFacts M B ν) : X1 hR →ₗ[ℂ] M.Trajectory :=
  { toFun := XOne.tr
    map_add' := fun _ _ => rfl
    map_smul' := fun _ _ => rfl }

/-- The homogeneous coefficients at every time. -/
def coeffs (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L) (hR : RateFacts M B ν) :
    M.SeriesCoefficients 1 := fun n =>
  match n with
  | 0 => fun _ => 0
  | k + 1 => fun t => (evalT hR t).compContinuousMultilinearMap
      (quadraticCoeff (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) k)

section Main
variable (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L) (hR : RateFacts M B ν)
include hP hν hνL

instance X1_complete : CompleteSpace (X1 hR) := XOne.complete (complete1 hR)

theorem coeff_zero (f : M.H) : M.coefficient 1 (coeffs hP hν hνL hR) 0 f = 0 := by
  funext t; rfl

theorem coeff_succ (k : ℕ) (f : M.H) :
    M.coefficient 1 (coeffs hP hν hνL hR) (k + 1) f =
      (quadraticCoeff (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) k
        (fun _ => (M.V 1).ofH f)).tr := by
  funext t; rfl

theorem partial_sum (n : ℕ) (f : M.H) :
    ∑ k ∈ Finset.range (n + 1), M.coefficient 1 (coeffs hP hν hνL hR) k f =
      (∑ j ∈ Finset.range n, quadraticCoeff (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) j
        (fun _ => (M.V 1).ofH f)).tr := by
  rw [Finset.sum_range_succ', coeff_zero, add_zero]
  simp only [coeff_succ]
  exact (map_sum (trLin hR) _ _).symm

theorem quadB : QuadraticBounds (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR)
    (cLin B ν) (cQuad B L ν) := quadBounds hP hν hνL hR

/-- The series solution is the D14 small solution. -/
theorem solution_eq_serSol {f : M.H} (hf : f ∈ (M.V 1).carrier)
    (hx : ‖(M.V 1).ofH f‖ < analyticRadius (cLin B ν) (cQuad B L ν))
    (hxR : ‖(M.V 1).ofH f‖ ≤ D14R B ν / (2 * cLin B ν)) (hfr : ‖f‖ ≤ D14r B ν) :
    M.solution B ν none f = (serSol hP hν hνL hR ((M.V 1).ofH f)).tr := by
  set x := (M.V 1).ofH f
  set S := serSol hP hν hνL hR x
  have hb := quadB hP hν hνL hR
  have heq : S = LinOp hP hν hνL hR x + BetaOp hP hν hνL hR S S :=
    quadraticSolution_equation hb hx
  have hn : ‖S‖ ≤ 2 * cLin B ν * ‖x‖ := quadraticSolution_bound hb hx
  have hcl := cLin_pos B ν
  have hsm : M.SmallSolution B ν none f S.tr := by
    refine ⟨hR.ext, S.xtheta.1, (hR.quad none S.tr S.tr S.xtheta.1 S.xtheta.1).1, ?_, ?_⟩
    · have h1 := S.energy_le
      have h2 : 2 * cLin B ν * ‖x‖ ≤ D14R B ν := by
        have := mul_le_mul_of_nonneg_left hxR (by positivity : (0 : ℝ) ≤ 2 * cLin B ν)
        rwa [mul_div_cancel₀ _ (by positivity)] at this
      exact (h1.trans hn).trans h2
    · have := congrArg XOne.tr heq
      rw [XOne.tr_add, LinOp_tr, BetaOp_tr, val_ofH _ hf] at this
      exact this
  exact solution_eq_of_small (hR.small none f hfr).1 hsm

end Main

/-- Theorem 2.2 at theta = 1, at a fixed admissible rate. -/
theorem thm22_theta1_at (hP : Premises M B) (hC : Consistency M B) (hν : 0 < ν)
    (hνL : ν < D01lambda L) {r0 C0 : ℝ} (hr0 : 0 < r0) (h0 : Thm22_theta0 M B ν r0 C0) :
    Thm22_theta1 M B ν (r22 B L ν r0) (C22 B L ν r0) := by
  have hR := rateFacts hC hν hνL
  set r := r22 B L ν r0 with hrdef
  set C := C22 B L ν r0 with hCdef
  set cL := cLin B ν
  set cQ := cQuad B L ν
  set cE := B.bound "L02_embed" 0 1 0
  have hcL : 0 < cL := cLin_pos B ν
  have hcQ : 0 < cQ := cQuad_pos B hν hνL
  have hcE : 0 < cE := bound_pos B _ _ _ _
  have hr : 0 < r := r22_pos B hν hνL hr0
  have hb := quadB hP hν hνL hR
  have hr1 : r ≤ analyticRadius cL cQ / 2 := min_le_left _ _
  have hr2 : r ≤ D14R B ν / (2 * cL) / 2 := (min_le_right _ _).trans (min_le_left _ _)
  have hr3 : r ≤ D14r B ν / cE / 2 :=
    (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _))
  have hr4 : r ≤ r0 / cE :=
    (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_right _ _))
  -- the conditions on a datum of V_1 norm below 2r
  have hcond : ∀ f, f ∈ (M.V 1).carrier → ‖(M.V 1).ofH f‖ < 2 * r →
      ‖(M.V 1).ofH f‖ < analyticRadius cL cQ ∧ ‖(M.V 1).ofH f‖ ≤ D14R B ν / (2 * cL) ∧
        ‖f‖ ≤ D14r B ν := by
    intro f hf hx
    refine ⟨by linarith, by linarith, ?_⟩
    have h1 : ‖f‖ ≤ cE * M.vnorm 1 f := norm_le_vnorm1 hP hf
    have h2 : M.vnorm 1 f = ‖(M.V 1).ofH f‖ := rfl
    rw [h2] at h1
    have h3 : cE * ‖(M.V 1).ofH f‖ ≤ cE * (2 * r) := by gcongr
    have h4 : cE * (2 * r) ≤ D14r B ν := by
      have := mul_le_mul_of_nonneg_left hr3 (by positivity : (0 : ℝ) ≤ 2 * cE)
      have e : 2 * cE * (D14r B ν / cE / 2) = D14r B ν := by field_simp
      nlinarith
    linarith
  have hsol : ∀ f, f ∈ (M.V 1).carrier → ‖(M.V 1).ofH f‖ < 2 * r →
      M.solution B ν none f = (serSol hP hν hνL hR ((M.V 1).ofH f)).tr := fun f hf hx =>
    let h := hcond f hf hx; solution_eq_serSol hP hν hνL hR hf h.1 h.2.1 h.2.2
  have hlt : ∀ f : M.H, M.vnorm 1 f ≤ r → ‖(M.V 1).ofH f‖ < 2 * r := fun f h => by
    change ‖(M.V 1).ofH f‖ ≤ r at h; linarith
  -- the share is the bilinear term
  have hshare : ∀ f, f ∈ (M.V 1).carrier → M.vnorm 1 f ≤ r → ∀ t : Time,
      (M.V 1).Bound (M.share B ν none f t) (C * Real.exp (-ν * t) * (M.vnorm 1 f) ^ 2) := by
    intro f hf hfr t
    set x := (M.V 1).ofH f
    set S := serSol hP hν hνL hR x
    have hx := (hcond f hf (hlt f hfr)).1
    have heq : S = LinOp hP hν hνL hR x + BetaOp hP hν hνL hR S S :=
      quadraticSolution_equation hb hx
    have hn : ‖S‖ ≤ 2 * cL * ‖x‖ := quadraticSolution_bound hb hx
    have hsh : M.share B ν none f t = (BetaOp hP hν hνL hR S S).tr t := by
      unfold Model.share
      rw [hsol f hf (hlt f hfr)]
      have := congrArg XOne.tr heq
      rw [XOne.tr_add, LinOp_tr, val_ofH _ hf] at this
      change S.tr t - M.linearFlow none f t = _
      rw [this]; simp
    rw [hsh]
    refine ⟨(BetaOp hP hν hνL hR S S).mem_V1 t, ?_⟩
    have h1 := (BetaOp hP hν hνL hR S S).vnorm_le t
    have h2 : ‖BetaOp hP hν hνL hR S S‖ ≤ cQ * ‖S‖ * ‖S‖ :=
      ((BetaOp hP hν hνL hR).le_opNorm₂ S S).trans (by gcongr; exact BetaOp_norm hP hν hνL hR)
    have hxS : ‖S‖ ^ 2 ≤ (2 * cL * ‖x‖) ^ 2 := pow_le_pow_left₀ (norm_nonneg _) hn 2
    have hC1 : 4 * cQ * cL ^ 2 ≤ C := by
      simp only [hCdef, C22]
      have := hr.le
      nlinarith
    have hvx : M.vnorm 1 f = ‖x‖ := rfl
    change M.vnorm 1 _ ≤ _
    calc M.vnorm 1 ((BetaOp hP hν hνL hR S S).tr t)
        ≤ ‖BetaOp hP hν hνL hR S S‖ * Real.exp (-ν * t) := h1
      _ ≤ (cQ * ‖S‖ * ‖S‖) * Real.exp (-ν * t) := by gcongr
      _ = cQ * ‖S‖ ^ 2 * Real.exp (-ν * t) := by ring
      _ ≤ cQ * (2 * cL * ‖x‖) ^ 2 * Real.exp (-ν * t) := by gcongr
      _ = (4 * cQ * cL ^ 2) * Real.exp (-ν * t) * ‖x‖ ^ 2 := by ring
      _ ≤ C * Real.exp (-ν * t) * (M.vnorm 1 f) ^ 2 := by rw [hvx]; gcongr
  refine ⟨⟨?_, ?_, ?_⟩, ?_⟩
  · -- the analytic series
    refine ⟨coeffs hP hν hνL hR, ?_, ?_, ?_, ?_⟩
    · intro f hf
      refine ⟨coeff_zero hP hν hνL hR f, ?_, ?_⟩
      · rw [coeff_succ, quadraticCoeff_zero, LinOp_tr, val_ofH _ hf]
      · rw [coeff_succ, quadraticCoeff_one, BetaOp_tr, LinOp_tr, val_ofH _ hf]; rfl
    · intro n f hf
      cases n with
      | zero =>
        rw [coeff_zero]
        refine ⟨(laws1 hR).1, ?_⟩
        rw [(laws1 hR).2.1, pow_zero, mul_one]
        exact (C22_pos B hν hνL hr0).le
      | succ k =>
        rw [coeff_succ]
        refine ⟨XOne.mem _, ?_⟩
        rw [← XOne.norm_def]
        set y := ‖(M.V 1).ofH f‖
        have hy : 0 ≤ y := norm_nonneg _
        have hg := quadraticCoeff_apply_geometric hb k ((M.V 1).ofH f)
        have h16 : 16 * r * cQ * cL ≤ 1 := by
          have hr1' : r ≤ (8 * cQ * cL)⁻¹ / 2 := hr1
          have e : (8 * cQ * cL)⁻¹ / 2 * (16 * cQ * cL) = 1 := by field_simp; ring_nf
          calc 16 * r * cQ * cL = r * (16 * cQ * cL) := by ring
            _ ≤ (8 * cQ * cL)⁻¹ / 2 * (16 * cQ * cL) := by gcongr
            _ = 1 := e
        have hC2 : 4 * r * cL ≤ C := by
          simp only [hCdef, C22]; nlinarith [sq_nonneg cL]
        have hvn : M.vnorm 1 f = y := rfl
        rw [hvn]
        set q := y / (4 * r)
        have hq : 0 ≤ q := by positivity
        have hyq : y = 4 * r * q := by simp only [q]; field_simp
        calc ‖quadraticCoeff (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) k
              (fun _ => (M.V 1).ofH f)‖ ≤ cL * y * (4 * cQ * cL * y) ^ k := hg
          _ = 4 * r * cL * q ^ (k + 1) * (16 * r * cQ * cL) ^ k := by
              rw [hyq]; ring
          _ ≤ 4 * r * cL * q ^ (k + 1) * 1 := by
              gcongr
              exact pow_le_one₀ (by positivity) h16
          _ ≤ C * q ^ (k + 1) := by rw [mul_one]; gcongr
    · intro f hf hf2
      have hx := hcond f hf hf2
      refine ⟨(hR.small none f hx.2.2).1, ?_, ?_, ?_⟩
      · have hs := quadraticSolution_summable_norm hb hx.1
        refine (summable_nat_add_iff 1).mp ?_
        refine hs.congr (fun n => ?_)
        rw [coeff_succ]; rfl
      · intro n
        rw [hsol f hf hf2]
        cases n with
        | zero => simpa using (serSol hP hν hνL hR ((M.V 1).ofH f)).mem
        | succ k =>
          rw [partial_sum, ← XOne.tr_sub]
          exact XOne.mem _
      · rw [hsol f hf hf2]
        refine (tendsto_add_atTop_iff_nat 1).mp ?_
        have hs := (quadraticSolution_summable_norm hb hx.1).of_norm.hasSum.tendsto_sum_nat
        have h2 := (tendsto_iff_norm_sub_tendsto_zero.mp hs)
        refine h2.congr (fun n => ?_)
        rw [partial_sum, ← XOne.tr_sub, norm_sub_rev]
        rfl
    · intro n
      refine ⟨2 * cL * (4 * cQ * cL) ^ n + 1, by positivity, fun f hf hfr => ?_⟩
      have hx := hcond f hf (hlt f hfr)
      rw [hsol f hf (hlt f hfr), partial_sum, ← XOne.tr_sub, ← XOne.norm_def]
      have ht := quadraticSolution_tail hb hx.1 n
      have hvn : M.vnorm 1 f = ‖(M.V 1).ofH f‖ := rfl
      rw [hvn]
      calc _ ≤ (2 * cL * (4 * cQ * cL) ^ n) * ‖(M.V 1).ofH f‖ ^ (n + 1) := ht
        _ ≤ _ := by gcongr; linarith
  · -- Lipschitz
    intro f g hf hg hfr hgr
    have hxf := hcond f hf (hlt f hfr)
    have hxg := hcond g hg (hlt g hgr)
    rw [hsol f hf (hlt f hfr), hsol g hg (hlt g hgr), ← XOne.tr_sub]
    refine ⟨XOne.mem _, ?_⟩
    rw [← XOne.norm_def]
    set Sf := serSol hP hν hνL hR ((M.V 1).ofH f)
    set Sg := serSol hP hν hνL hR ((M.V 1).ofH g)
    have hef : Sf = LinOp hP hν hνL hR ((M.V 1).ofH f) + BetaOp hP hν hνL hR Sf Sf :=
      quadraticSolution_equation hb hxf.1
    have heg : Sg = LinOp hP hν hνL hR ((M.V 1).ofH g) + BetaOp hP hν hνL hR Sg Sg :=
      quadraticSolution_equation hb hxg.1
    have hc : ‖BetaOp hP hν hνL hR Sf Sf - BetaOp hP hν hνL hR Sg Sg‖ ≤ 1 / 2 * ‖Sf - Sg‖ :=
      quadratic_map_contraction hb (quadraticSolution_mem_closedBall hb hxf.1)
        (quadraticSolution_mem_closedBall hb hxg.1)
    have hdiff : Sf - Sg = LinOp hP hν hνL hR ((M.V 1).ofH f - (M.V 1).ofH g) +
        (BetaOp hP hν hνL hR Sf Sf - BetaOp hP hν hνL hR Sg Sg) := by
      calc Sf - Sg = (LinOp hP hν hνL hR ((M.V 1).ofH f) + BetaOp hP hν hνL hR Sf Sf) -
            (LinOp hP hν hνL hR ((M.V 1).ofH g) + BetaOp hP hν hνL hR Sg Sg) := by
            rw [← hef, ← heg]
        _ = _ := by rw [map_sub]; abel
    have hl : ‖LinOp hP hν hνL hR ((M.V 1).ofH f - (M.V 1).ofH g)‖ ≤
        cL * ‖(M.V 1).ofH f - (M.V 1).ofH g‖ :=
      ((LinOp hP hν hνL hR).le_opNorm _).trans (by gcongr; exact LinOp_norm hP hν hνL hR)
    have htri := norm_add_le (LinOp hP hν hνL hR ((M.V 1).ofH f - (M.V 1).ofH g))
      (BetaOp hP hν hνL hR Sf Sf - BetaOp hP hν hνL hR Sg Sg)
    rw [← hdiff] at htri
    have hvn : M.vnorm 1 (f - g) = ‖(M.V 1).ofH f - (M.V 1).ofH g‖ := by
      change ‖(M.V 1).ofH (f - g)‖ = _; rw [ofH_sub _ hf hg]
    have hC3 : 2 * cL ≤ C := by simp only [hCdef, C22]; nlinarith [sq_nonneg cL, hr.le]
    rw [hvn]
    have hpos := norm_nonneg ((M.V 1).ofH f - (M.V 1).ofH g)
    have hCD := mul_le_mul_of_nonneg_right hC3 hpos
    linarith
  · -- the solution on the closed ball
    intro f hf hfr
    have hx := hcond f hf (hlt f hfr)
    refine ⟨(hR.small none f hx.2.2).1, ?_, ?_, hshare f hf hfr, ?_⟩
    · rw [hsol f hf (hlt f hfr)]; exact XOne.mem _
    · rw [hsol f hf (hlt f hfr)]
      change ‖serSol hP hν hνL hR ((M.V 1).ofH f)‖ ≤ _
      have hn := quadraticSolution_bound hb hx.1
      have hC3 : 2 * cL ≤ C := by simp only [hCdef, C22]; nlinarith [sq_nonneg cL, hr.le]
      have hvn : M.vnorm 1 f = ‖(M.V 1).ofH f‖ := rfl
      rw [hvn]
      exact hn.trans (by gcongr)
    · intro hreal
      have h0f := h0.1.2.2 f (mem_V0 hP f) (by
        rw [vnorm_zero_eq hP]
        have h1 : ‖f‖ ≤ cE * M.vnorm 1 f := norm_le_vnorm1 hP hf
        have h2 : cE * M.vnorm 1 f ≤ cE * r := by gcongr
        have h3 : cE * r ≤ r0 := by
          have := mul_le_mul_of_nonneg_left hr4 hcE.le
          rwa [mul_div_cancel₀ _ hcE.ne'] at this
        linarith)
      exact h0f.2.2.2.2 hreal
  · -- Share43 at theta = 1
    intro f hdata
    obtain ⟨-, hf, hfr⟩ := hdata
    have hf1 : f ∈ (M.V 1).carrier := hf
    have hfr1 : M.vnorm 1 f ≤ r := hfr
    have hx := hcond f hf1 (hlt f hfr1)
    exact ⟨fun d => (hR.small d f hx.2.2).1, fun t => hshare f hf1 hfr1 t⟩

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/Thm22Ops.lean <==
import OrderingError.Spec11.Threads.T4.XOneOps

   
                                                                               
                                                                          
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

theorem laws1 (hR : RateFacts M B ν) : M.TrajectoryNormLaws ν 1 :=
  (hR.laws 1 (Or.inr (Or.inl rfl))).1

theorem complete1 (hR : RateFacts M B ν) : M.TrajectoryComplete ν 1 :=
  (hR.laws 1 (Or.inr (Or.inl rfl))).2

/-- The space X_1 at an admissible rate. -/
abbrev X1 (hR : RateFacts M B ν) := XOne M ν (laws1 hR)

/-- The constants of the linear and bilinear bounds. -/
def cLin (B : D01Budget) (ν : ℝ) : ℝ := B.bound "L03_c" ν * B.bound "L02_embed" 0 1 0 + 1

def cQuad (B : D01Budget) (L ν : ℝ) : ℝ :=
  D14b B ν + B.bound "L03_b" 0 0 1 * B.bound "C01_b" 0 1 *
    kernelConst (1 / 2) 0 (min (D01lambda L - ν) ν / 2)

theorem cLin_pos (B : D01Budget) (ν : ℝ) : 0 < cLin B ν := by
  unfold cLin
  have := bound_pos B "L03_c" ν 0 0
  have := bound_pos B "L02_embed" 0 1 0
  positivity

theorem cQuad_pos (B : D01Budget) {L ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L) :
    0 < cQuad B L ν := by
  unfold cQuad
  have hδ : 0 < min (D01lambda L - ν) ν := lt_min (by linarith) hν
  have := kernelConst_pos (a := 1 / 2) (b := 0) (by norm_num) (by norm_num) (half_pos hδ)
  have := bound_pos B "L03_b" 0 0 1
  have := bound_pos B "C01_b" 0 1 0
  have := D14b_pos B ν
  positivity

section Ops
variable (hP : Premises M B) (hν : 0 < ν) (hνL : ν < D01lambda L) (hR : RateFacts M B ν)
include hP hν hνL

/-- The linear flow on V_1 data as a bounded operator into X_1. -/
def LinOp : (M.V 1).Space →L[ℂ] X1 hR :=
  LinearMap.mkContinuous
    { toFun := fun x => XOne.mk (M.linearFlow none ((M.V 1).val x))
        ((member_one_iff _).mpr (linFlow_X1 hP hν hνL x).1)
      map_add' := fun x y => XOne.ext (by
        funext t; simp [Model.linearFlow, map_add])
      map_smul' := fun c x => XOne.ext (by
        funext t; simp [Model.linearFlow, map_smul]) }
    (cLin B ν) (fun x => (linFlow_X1 hP hν hνL x).2)

theorem LinOp_tr (x : (M.V 1).Space) :
    (LinOp hP hν hνL hR x).tr = M.linearFlow none ((M.V 1).val x) := rfl

theorem LinOp_norm : ‖LinOp hP hν hνL hR‖ ≤ cLin B ν :=
  LinearMap.mkContinuous_norm_le _ (cLin_pos B ν).le _

omit hνL in
theorem Q_tr_eq (w z : X1 hR) :
    M.Q ν none w.tr z.tr = M.Kstrong (prodTraj M w.tr z.tr) :=
  Q_eq_Kstrong hP hν hR w.xtheta z.xtheta

omit hνL in
theorem prodTraj_int (w z : X1 hR) (t : Time) :
    IntegrableOn (fun s => M.T (t - s) (prodTraj M w.tr z.tr s)) (Iic t) timeMeasure := by
  have hbd := prodTraj_bound hP w.xtheta.2.1 z.xtheta.2.1
  have hG0 : 0 ≤ B.bound "C01_b" 0 1 * M.ynorm ν 1 w.tr * M.ynorm ν 1 z.tr :=
    mul_nonneg (mul_nonneg (bound_pos B _ _ _ _).le (ynorm_nonneg w.xtheta.2.1))
      (ynorm_nonneg z.xtheta.2.1)
  refine integrableOn_T_comp hP (prodTraj_continuous hP w.xtheta.2.1.1 z.xtheta.2.1.1)
    (G := B.bound "C01_b" 0 1 * M.ynorm ν 1 w.tr * M.ynorm ν 1 z.tr) (fun s => ?_) t
  refine (hbd s).trans ?_
  have : Real.exp (-(2 * ν) * s) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
  exact mul_le_of_le_one_right hG0 this

theorem Q_member (w z : X1 hR) : M.TrajectoryMember ν 1 (M.Q ν none w.tr z.tr) :=
  (member_one_iff _).mpr (Q_X1 hP hν hνL hR w.xtheta z.xtheta).1

theorem Q_norm_le (w z : X1 hR) :
    M.trajectoryNorm ν 1 (M.Q ν none w.tr z.tr) ≤ cQuad B L ν * ‖w‖ * ‖z‖ := by
  have h := (Q_X1 hP hν hνL hR w.xtheta z.xtheta).2
  have hE1 := w.energy_le
  have hE2 := z.energy_le
  have hY1 := w.ynorm_le
  have hY2 := z.ynorm_le
  have he1 := energy_nonneg w.xtheta.1.1
  have he2 := energy_nonneg z.xtheta.1.1
  have hy1 := ynorm_nonneg w.xtheta.2.1
  have hy2 := ynorm_nonneg z.xtheta.2.1
  have hδ : 0 < min (D01lambda L - ν) ν := lt_min (by linarith) hν
  have hK := kernelConst_pos (a := 1 / 2) (b := 0) (by norm_num) (by norm_num) (half_pos hδ)
  have hc3 := bound_pos B "L03_b" 0 0 1
  have hc1 := bound_pos B "C01_b" 0 1 0
  have hb := D14b_pos B ν
  set K := kernelConst (1 / 2) 0 (min (D01lambda L - ν) ν / 2)
  have h1 : D14b B ν * M.energy ν w.tr * M.energy ν z.tr ≤ D14b B ν * ‖w‖ * ‖z‖ := by
    gcongr
  have h2 : B.bound "L03_b" 0 0 1 * (B.bound "C01_b" 0 1 * M.ynorm ν 1 w.tr * M.ynorm ν 1 z.tr) * K
      ≤ B.bound "L03_b" 0 0 1 * (B.bound "C01_b" 0 1 * ‖w‖ * ‖z‖) * K := by
    gcongr
  calc _ ≤ _ := h
    _ ≤ D14b B ν * ‖w‖ * ‖z‖ + B.bound "L03_b" 0 0 1 * (B.bound "C01_b" 0 1 * ‖w‖ * ‖z‖) * K :=
      add_le_add h1 h2
    _ = cQuad B L ν * ‖w‖ * ‖z‖ := by unfold cQuad; ring

/-- The Duhamel product as a bounded bilinear operator on X_1. -/
def BetaOp : X1 hR →L[ℂ] X1 hR →L[ℂ] X1 hR :=
  LinearMap.mkContinuous₂
    (LinearMap.mk₂ ℂ (fun w z => XOne.mk (M.Q ν none w.tr z.tr) (Q_member hP hν hνL hR w z))
      (fun w w' z => XOne.ext (by
        show M.Q ν none (w + w').tr z.tr = M.Q ν none w.tr z.tr + M.Q ν none w'.tr z.tr
        rw [Q_tr_eq hP hν hR (w + w') z, Q_tr_eq hP hν hR w z,
          Q_tr_eq hP hν hR w' z]
        have : prodTraj M (w + w').tr z.tr = prodTraj M w.tr z.tr + prodTraj M w'.tr z.tr := by
          funext t
          simp only [prodTraj, XOne.tr_add, Pi.add_apply]
          exact product_add_left (w.mem_V1 t) (w'.mem_V1 t)
        rw [this]
        exact Kstrong_add (prodTraj_int hP hν hR w z) (prodTraj_int hP hν hR w' z)))
      (fun c w z => XOne.ext (by
        show M.Q ν none (c • w).tr z.tr = c • M.Q ν none w.tr z.tr
        rw [Q_tr_eq hP hν hR (c • w) z, Q_tr_eq hP hν hR w z]
        have : prodTraj M (c • w).tr z.tr = c • prodTraj M w.tr z.tr := by
          funext t
          simp only [prodTraj, XOne.tr_smul, Pi.smul_apply]
          exact product_smul_left c (w.mem_V1 t)
        rw [this]
        exact Kstrong_smul c _))
      (fun w z z' => XOne.ext (by
        show M.Q ν none w.tr (z + z').tr = M.Q ν none w.tr z.tr + M.Q ν none w.tr z'.tr
        rw [Q_tr_eq hP hν hR w (z + z'), Q_tr_eq hP hν hR w z,
          Q_tr_eq hP hν hR w z']
        have : prodTraj M w.tr (z + z').tr = prodTraj M w.tr z.tr + prodTraj M w.tr z'.tr := by
          funext t
          simp only [prodTraj, XOne.tr_add, Pi.add_apply]
          exact product_add_right (z.mem_V1 t) (z'.mem_V1 t)
        rw [this]
        exact Kstrong_add (prodTraj_int hP hν hR w z) (prodTraj_int hP hν hR w z')))
      (fun c w z => XOne.ext (by
        show M.Q ν none w.tr (c • z).tr = c • M.Q ν none w.tr z.tr
        rw [Q_tr_eq hP hν hR w (c • z), Q_tr_eq hP hν hR w z]
        have : prodTraj M w.tr (c • z).tr = c • prodTraj M w.tr z.tr := by
          funext t
          simp only [prodTraj, XOne.tr_smul, Pi.smul_apply]
          exact product_smul_right c (z.mem_V1 t)
        rw [this]
        exact Kstrong_smul c _)))
    (cQuad B L ν) (fun w z => Q_norm_le hP hν hνL hR w z)

theorem BetaOp_tr (w z : X1 hR) :
    (BetaOp hP hν hνL hR w z).tr = M.Q ν none w.tr z.tr := rfl

theorem BetaOp_norm : ‖BetaOp hP hν hνL hR‖ ≤ cQuad B L ν :=
  LinearMap.mkContinuous₂_norm_le _ (cQuad_pos B hν hνL).le _

theorem quadBounds :
    QuadraticBounds (LinOp hP hν hνL hR) (BetaOp hP hν hνL hR) (cLin B ν) (cQuad B L ν) :=
  ⟨cLin_pos B ν, cQuad_pos B hν hνL, LinOp_norm hP hν hνL hR, BetaOp_norm hP hν hνL hR⟩

end Ops

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/VDuhamel.lean <==
import OrderingError.Spec11.Threads.T4.Discrete

   
                                                                        
                                                                   
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Premise
variable (hP : Premises M B)
include hP

theorem T_semigroup_add (a b : Time) (x : M.H) : M.T (a + b) x = M.T a (M.T b x) := by
  obtain ⟨-, -, hsg, -⟩ := hP.L01.b
  rw [hsg.2.1 a b]; rfl

theorem T_zero_apply (x : M.H) : M.T 0 x = x := by
  obtain ⟨-, -, hsg, -⟩ := hP.L01.b
  rw [hsg.1]; rfl

theorem T_joint : Continuous (fun p : Time × M.H => M.T p.1 p.2) := by
  obtain ⟨-, -, hsg, -⟩ := hP.L01.b
  refine continuous_prod_of_continuous_lipschitzWith' _ 1 (fun a => ?_) (fun b => hsg.2.2 b)
  refine LipschitzWith.of_dist_le_mul fun x y => ?_
  rw [dist_eq_norm, dist_eq_norm, ← map_sub, NNReal.coe_one, one_mul]
  have h := T_norm_le hP a (x - y)
  have he : Real.exp (-D01lambda L * a) ≤ 1 := by
    rw [Real.exp_le_one_iff]
    have : 0 ≤ D01lambda L := lambda_nonneg L
    nlinarith [a.coe_nonneg]
  nlinarith [norm_nonneg (x - y)]

end Premise

theorem timeMeasure_Iic_lt_top (t : Time) : timeMeasure (Iic t) < ∞ := by
  unfold timeMeasure
  rw [time_embedding.comap_apply]
  refine lt_of_le_of_lt (Measure.restrict_apply_le _ _) ?_
  have hsub : (fun t : Time => (t : ℝ)) '' Iic t ⊆ Icc 0 (t : ℝ) := by
    rintro _ ⟨s, hs, rfl⟩; exact ⟨s.coe_nonneg, by exact_mod_cast hs⟩
  exact lt_of_le_of_lt (measure_mono hsub) (by simp)

theorem timeMeasure_Iic_zero : timeMeasure (Iic (0 : Time)) = 0 := by
  have : (Iic (0 : Time)) = {0} := by
    ext s; simp only [mem_Iic, mem_singleton_iff]; exact nonpos_iff_eq_zero
  rw [this, timeMeasure_singleton]

section Smooth
variable (hP : Premises M B)
include hP

theorem V1_val_continuous : Continuous (M.V 1).val := by
  obtain ⟨-, -, -, -, hc, -⟩ := hP.Q01.a
  exact hc 1 (by norm_num) (by norm_num)

/-- The inclusion V_1 into H as a bounded operator. -/
def valV1 : (M.V 1).Space →L[ℂ] M.H := ⟨(M.V 1).val, V1_val_continuous hP⟩

theorem T_V1_bound {ε : Time} (hε : 0 < ε) (x : M.H) :
    M.T ε x ∈ (M.V 1).carrier ∧
    M.vnorm 1 (M.T ε x) ≤
      B.bound "L03_b" 0 0 1 * kw (1 / 2) ε * Real.exp (-D01lambda L * ε) * ‖x‖ := by
  have h := hP.L03.b 0 1 le_rfl zero_le_one (by norm_num) ε hε x (mem_V0 hP x)
  rw [vnorm_zero_eq hP] at h
  have hk : D01tw ε ^ (-(1 - 0) / 2 : ℝ) = kw (1 / 2) ε := by unfold D01tw kw; norm_num
  rw [hk] at h
  exact ⟨h.1, h.2⟩

/-- Smoothing from H into V_1 at a fixed positive time. -/
def smoothV1 (ε : Time) (hε : 0 < ε) : M.H →L[ℂ] (M.V 1).Space :=
  LinearMap.mkContinuous
    { toFun := fun x => (M.V 1).ofH (M.T ε x)
      map_add' := fun x y => by
        rw [map_add]; exact ofH_add _ (T_V1_bound hP hε x).1 (T_V1_bound hP hε y).1
      map_smul' := fun c x => by
        rw [map_smul]; exact ofH_smul _ c (T_V1_bound hP hε x).1 }
    (B.bound "L03_b" 0 0 1 * kw (1 / 2) ε * Real.exp (-D01lambda L * ε))
    (fun x => (T_V1_bound hP hε x).2)

theorem smoothV1_apply (ε : Time) (hε : 0 < ε) (x : M.H) :
    smoothV1 hP ε hε x = (M.V 1).ofH (M.T ε x) := rfl

end Smooth

/-- The V_1-valued Duhamel integrand. -/
def Psi (M : Model.{u} L κ) (g : Time → M.H) (t s : Time) : (M.V 1).Space :=
  (M.V 1).ofH (M.T (t - s) (g s))

section PsiFacts
variable (hP : Premises M B)
include hP

theorem Psi_eq_smooth {g : Time → M.H} {t s ε : Time} (hε : 0 < ε) (hs : s + ε ≤ t) :
    Psi M g t s = smoothV1 hP ε hε (M.T (t - s - ε) (g s)) := by
  have hle : ε ≤ t - s := le_tsub_of_add_le_left hs
  rw [smoothV1_apply, ← T_semigroup_add hP, add_tsub_cancel_of_le hle]
  rfl

theorem Psi_continuousAt {g : Time → M.H} (hg : Continuous g) {t s₀ : Time} (hs₀ : s₀ < t) :
    ContinuousAt (Psi M g t) s₀ := by
  set ε : Time := (t - s₀) / 2 with hεdef
  have hε : 0 < ε := half_pos (tsub_pos_of_lt hs₀)
  have hlt : s₀ + ε < t := by
    have h1 : ((s₀ + ε : Time) : ℝ) < t := by
      simp only [ε, NNReal.coe_add, NNReal.coe_div, NNReal.coe_sub hs₀.le, NNReal.coe_ofNat]
      have : (s₀ : ℝ) < t := hs₀
      linarith
    exact_mod_cast h1
  have hopen : IsOpen {s : Time | s + ε < t} :=
    isOpen_lt (continuous_id.add continuous_const) continuous_const
  have hev : Psi M g t =ᶠ[𝓝 s₀] fun s => smoothV1 hP ε hε (M.T (t - s - ε) (g s)) := by
    filter_upwards [hopen.mem_nhds hlt] with s hs
    exact Psi_eq_smooth hP hε (le_of_lt hs)
  have hc : Continuous fun s => smoothV1 hP ε hε (M.T (t - s - ε) (g s)) :=
    (smoothV1 hP ε hε).continuous.comp
      ((T_joint hP).comp (((continuous_const.sub continuous_id).sub continuous_const).prodMk hg))
  exact hc.continuousAt.congr hev.symm

theorem Psi_val {g : Time → M.H} {t s : Time} (hs : s < t) :
    (M.V 1).val (Psi M g t s) = M.T (t - s) (g s) :=
  val_ofH _ (T_V1_bound hP (tsub_pos_of_lt hs) _).1

theorem Psi_norm {g : Time → M.H} {t s : Time} (hs : s < t) :
    ‖Psi M g t s‖ ≤ B.bound "L03_b" 0 0 1 * kw (1 / 2) ((t : ℝ) - s) *
      Real.exp (-D01lambda L * ((t : ℝ) - s)) * ‖g s‖ := by
  have h := (T_V1_bound hP (tsub_pos_of_lt hs) (g s)).2
  rw [NNReal.coe_sub hs.le] at h
  exact h

theorem Psi_aesm {g : Time → M.H} (hg : Continuous g) (t : Time) :
    AEStronglyMeasurable (Psi M g t) (timeMeasure.restrict (Iic t)) := by
  have hco : ContinuousOn (Psi M g t) (Iio t) :=
    fun s hs => (Psi_continuousAt hP hg hs).continuousWithinAt
  have h1 := hco.aestronglyMeasurable (μ := timeMeasure) measurableSet_Iio
  rwa [Measure.restrict_congr_set (Iio_ae_eq_Iic (μ := timeMeasure))] at h1

theorem Psi_norm_le_const {g : Time → M.H} {G : ℝ} (hG : ∀ s, ‖g s‖ ≤ G) {t s : Time}
    (hs : s < t) :
    ‖Psi M g t s‖ ≤ B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s) := by
  have h := Psi_norm hP (g := g) hs
  have hk := kw_nonneg (1 / 2) ((t : ℝ) - s) (by have : (s : ℝ) < t := hs; linarith)
  have he : Real.exp (-D01lambda L * ((t : ℝ) - s)) ≤ 1 := by
    rw [Real.exp_le_one_iff]
    have : (s : ℝ) < t := hs
    nlinarith [lambda_nonneg L]
  have hc := bound_pos B "L03_b" 0 0 1
  calc ‖Psi M g t s‖ ≤ _ := h
    _ ≤ B.bound "L03_b" 0 0 1 * kw (1 / 2) ((t : ℝ) - s) * 1 * G :=
        mul_le_mul (mul_le_mul_of_nonneg_left he (by positivity)) (hG s) (norm_nonneg _)
          (by positivity)
    _ = _ := by ring

theorem Psi_integrableOn {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG : ∀ s, ‖g s‖ ≤ G)
    (t : Time) : IntegrableOn (Psi M g t) (Iic t) timeMeasure := by
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with h | h
  · rw [← h]
    have h0 : timeMeasure.restrict (Iic (0 : Time)) = 0 :=
      Measure.restrict_eq_zero.mpr timeMeasure_Iic_zero
    change Integrable _ (timeMeasure.restrict (Iic (0 : Time)))
    rw [h0]; exact integrable_zero_measure
  · have hint := (time_kernel_integrable (a := 1 / 2) (b := 0) (by norm_num) (by norm_num)
      le_rfl (by norm_num) h).const_mul (B.bound "L03_b" 0 0 1 * G)
    refine Integrable.mono' hint (Psi_aesm hP hg t) ?_
    refine (ae_restrict_iff' measurableSet_Iic).mpr ?_
    filter_upwards [ae_time_ne t] with s hst hs
    rw [kw_zero, mul_one]
    exact Psi_norm_le_const hP hG (lt_of_le_of_ne hs hst)

/-- The H-valued integral over any measurable part of Iic t is the inclusion of the
V_1-valued integral. -/
theorem integral_eq_val_Psi {g : Time → M.H} (hg : Continuous g) {G : ℝ}
    (hG : ∀ s, ‖g s‖ ≤ G) {t : Time} {S : Set Time} (hS : MeasurableSet S) (hSt : S ⊆ Iic t) :
    ∫ s in S, M.T (t - s) (g s) ∂timeMeasure =
      (M.V 1).val (∫ s in S, Psi M g t s ∂timeMeasure) := by
  have := V_complete hP 1 (by norm_num) (by norm_num)
  have hint : IntegrableOn (Psi M g t) S timeMeasure := (Psi_integrableOn hP hg hG t).mono_set hSt
  change _ = valV1 hP (∫ s in S, Psi M g t s ∂timeMeasure)
  rw [← (valV1 hP).integral_comp_comm hint]
  refine setIntegral_congr_ae hS ?_
  filter_upwards [ae_time_ne t] with s hst hs
  exact (Psi_val hP (lt_of_le_of_ne (hSt hs) hst)).symm

theorem Kstrong_mem {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG : ∀ s, ‖g s‖ ≤ G)
    (t : Time) :
    M.Kstrong g t ∈ (M.V 1).carrier ∧
      (M.V 1).ofH (M.Kstrong g t) = ∫ s in Iic t, Psi M g t s ∂timeMeasure := by
  have h := integral_eq_val_Psi hP hg hG measurableSet_Iic (subset_refl (Iic t))
  change ∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure ∈ _ ∧ (M.V 1).ofH
    (∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure) = _
  rw [h]
  exact ⟨Subtype.mem _, ofH_val _ _⟩

end PsiFacts

theorem integral_Iic_zero_time {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (F : Time → E) : ∫ s in Iic (0 : Time), F s ∂timeMeasure = 0 := by
  rw [Measure.restrict_eq_zero.mpr timeMeasure_Iic_zero, integral_zero_measure]

/-- The scalar tail integral of the V_1 kernel. -/
theorem kw_half_interval {a t : ℝ} (ha : 0 ≤ a) (hat : a ≤ t) :
    ∫ x in a..t, kw (1 / 2) (t - (Real.toNNReal x : ℝ)) ≤
      2 * Real.sqrt (t - a) + (t - a) := by
  have hcongr : ∫ x in a..t, kw (1 / 2) (t - (Real.toNNReal x : ℝ)) =
      ∫ x in a..t, kw (1 / 2) (t - x) := by
    refine intervalIntegral.integral_congr (fun x hx => ?_)
    rw [uIcc_of_le hat] at hx
    simp only [Real.coe_toNNReal _ (ha.trans hx.1)]
  rw [hcongr, intervalIntegral.integral_comp_sub_left (fun x => kw (1 / 2) x) t, sub_self]
  have h := integral_kw_le (b := 1 / 2) (t := t - a) (by norm_num) (by norm_num) (by linarith)
  have hs : (t - a) ^ (1 - 1 / 2 : ℝ) / (1 - 1 / 2) = 2 * Real.sqrt (t - a) := by
    rw [Real.sqrt_eq_rpow]; norm_num; ring
  linarith [hs ▸ h]

section Bounds
variable (hP : Premises M B)
include hP

theorem integrableOn_T_comp {g : Time → M.H} (hg : Continuous g) {G : ℝ}
    (hG : ∀ s, ‖g s‖ ≤ G) (a : Time) :
    IntegrableOn (fun s => M.T (a - s) (g s)) (Iic a) timeMeasure := by
  have hc : Continuous fun s => M.T (a - s) (g s) :=
    (T_joint hP).comp ((continuous_const.sub continuous_id).prodMk hg)
  refine Measure.integrableOn_of_bounded (timeMeasure_Iic_lt_top a).ne
    hc.aestronglyMeasurable (M := G) (Eventually.of_forall fun s => ?_)
  refine (T_norm_le hP _ _).trans ?_
  have he : Real.exp (-D01lambda L * ((a - s : Time) : ℝ)) ≤ 1 := by
    rw [Real.exp_le_one_iff]; nlinarith [lambda_nonneg L, (a - s).coe_nonneg]
  nlinarith [norm_nonneg (g s), hG s, Real.exp_pos (-D01lambda L * ((a - s : Time) : ℝ))]

/-- The weighted V_1 bound of the strong Duhamel integral. -/
theorem Kstrong_weighted {g : Time → M.H} (hg : Continuous g) {G ν : ℝ} (hG0 : 0 ≤ G)
    (hν : 0 < ν) (hνL : ν < D01lambda L) (hGs : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-(2 * ν) * s))
    (t : Time) :
    Real.exp (ν * t) * M.vnorm 1 (M.Kstrong g t) ≤
      B.bound "L03_b" 0 0 1 * G * kernelConst (1 / 2) 0 (min (D01lambda L - ν) ν / 2) *
        Real.exp (-(min (D01lambda L - ν) ν / 2) * t) := by
  set δ := min (D01lambda L - ν) ν
  have hδ : 0 < δ := lt_min (by linarith) hν
  have hG' : ∀ s, ‖g s‖ ≤ G := fun s => (hGs s).trans (by
    have : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    nlinarith)
  obtain ⟨-, heq⟩ := Kstrong_mem hP hg hG' t
  have hv : M.vnorm 1 (M.Kstrong g t) = ‖∫ s in Iic t, Psi M g t s ∂timeMeasure‖ := by
    unfold Model.vnorm D03Subspace.size; rw [heq]
  have hc3 := bound_pos B "L03_b" 0 0 1
  have hK := kernelConst_pos (a := 1 / 2) (b := 0) (by norm_num) (by norm_num) (half_pos hδ)
  rw [hv]
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with h | h
  · rw [← h, integral_Iic_zero_time, norm_zero, mul_zero]; positivity
  · set C := B.bound "L03_b" 0 0 1 * G * Real.exp (-ν * t) * Real.exp (-(δ / 2) * t)
    have hC : 0 ≤ C := by positivity
    have hpt : ∀ s : Time, 0 < s → s < t →
        ‖Psi M g t s‖ ≤ C * Real.exp (-(δ / 2) * t) * (kw (1 / 2) ((t : ℝ) - s) * kw 0 s) := by
      intro s hs0 hst
      have hst' : (s : ℝ) < t := hst
      have h1 := Psi_norm hP (g := g) hst
      have hgap := exp_gap (lam := D01lambda L) (ν := ν) (δ := δ) (t := t) (s := s)
        (min_le_left _ _) (min_le_right _ _) s.coe_nonneg hst'.le
      have hk := kw_nonneg (1 / 2) ((t : ℝ) - s) (by linarith)
      have hsplit : Real.exp (-δ * t) =
          Real.exp (-(δ / 2) * t) * Real.exp (-(δ / 2) * t) := by
        rw [← Real.exp_add]; ring_nf
      calc ‖Psi M g t s‖ ≤ B.bound "L03_b" 0 0 1 * kw (1 / 2) ((t : ℝ) - s) *
            Real.exp (-D01lambda L * ((t : ℝ) - s)) * ‖g s‖ := h1
        _ ≤ B.bound "L03_b" 0 0 1 * kw (1 / 2) ((t : ℝ) - s) *
            Real.exp (-D01lambda L * ((t : ℝ) - s)) * (G * Real.exp (-(2 * ν) * s)) := by
          gcongr; exact hGs s
        _ = B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s) *
            (Real.exp (-D01lambda L * ((t : ℝ) - s)) * Real.exp (-(2 * ν) * s)) := by ring
        _ ≤ B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s) *
            (Real.exp (-ν * t) * Real.exp (-δ * t)) := by gcongr
        _ = C * Real.exp (-(δ / 2) * t) * (kw (1 / 2) ((t : ℝ) - s) * kw 0 s) := by
          rw [kw_zero, hsplit]; simp only [C]; ring
    have hker := norm_integral_le_kernel (Psi M g t) h (by norm_num) (by norm_num) le_rfl
      (by norm_num) (half_pos hδ) hC hpt
    have hmin : (min (t : ℝ) 1) ^ (1 - 1 / 2 - 0 : ℝ) ≤ 1 :=
      Real.rpow_le_one (le_min t.coe_nonneg zero_le_one) (min_le_right _ _) (by norm_num)
    have he : Real.exp (ν * t) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
    calc Real.exp (ν * t) * ‖∫ s in Iic t, Psi M g t s ∂timeMeasure‖
        ≤ Real.exp (ν * t) * (C * kernelConst (1 / 2) 0 (δ / 2) * 1) := by
          gcongr
          exact hker.trans (mul_le_mul_of_nonneg_left hmin (by positivity))
      _ = B.bound "L03_b" 0 0 1 * G * kernelConst (1 / 2) 0 (δ / 2) *
            Real.exp (-(δ / 2) * t) * (Real.exp (ν * t) * Real.exp (-ν * t)) := by
          simp only [C]; ring
      _ = _ := by rw [he, mul_one]

/-- The tail estimate behind the V_1 continuity of the Duhamel integral. -/
theorem Kstrong_tail {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG0 : 0 ≤ G)
    (hG : ∀ s, ‖g s‖ ≤ G) (t ε : Time) (hε : 0 < ε) :
    ‖(M.V 1).ofH (M.Kstrong g t) - smoothV1 hP ε hε (M.Kstrong g (t - ε))‖ ≤
      B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt ε + ε) := by
  have hc3 := bound_pos B "L03_b" 0 0 1
  have hε' : (0 : ℝ) < ε := hε
  rcases eq_or_lt_of_le (zero_le : (0 : Time) ≤ t) with h0 | htpos
  · -- t = 0
    have hK0 : M.Kstrong g t = 0 := by
      rw [← h0]; exact integral_Iic_zero_time _
    have hK0' : M.Kstrong g (t - ε) = 0 := by
      rw [← h0, zero_tsub]; exact integral_Iic_zero_time _
    rw [hK0, hK0', map_zero, ofH_zero, sub_zero, norm_zero]
    have := Real.sqrt_nonneg (ε : ℝ)
    positivity
  have hkint : IntegrableOn (fun s : Time => kw (1 / 2) ((t : ℝ) - s)) (Iic t) timeMeasure := by
    have := time_kernel_integrable (a := 1 / 2) (b := 0) (by norm_num) (by norm_num) le_rfl
      (by norm_num) htpos
    simpa only [kw_zero, mul_one] using this
  -- general bound on a final segment
  have hseg : ∀ a : Time, a ≤ t → (t : ℝ) - a ≤ ε →
      ‖∫ s in Ioc a t, Psi M g t s ∂timeMeasure‖ ≤
        B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt ε + ε) := by
    intro a hat hta
    have hb : IntegrableOn (fun s : Time => B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s))
        (Ioc a t) timeMeasure := (hkint.mono_set Ioc_subset_Iic_self).const_mul _
    calc ‖∫ s in Ioc a t, Psi M g t s ∂timeMeasure‖
        ≤ ∫ s in Ioc a t, B.bound "L03_b" 0 0 1 * G * kw (1 / 2) ((t : ℝ) - s) ∂timeMeasure := by
          refine norm_integral_le_of_norm_le hb ?_
          refine (ae_restrict_iff' measurableSet_Ioc).mpr ?_
          filter_upwards [ae_time_ne t] with s hst hs
          exact Psi_norm_le_const hP hG (lt_of_le_of_ne hs.2 hst)
      _ = B.bound "L03_b" 0 0 1 * G *
            ∫ x in (a : ℝ)..t, kw (1 / 2) ((t : ℝ) - (Real.toNNReal x : ℝ)) := by
          rw [integral_const_mul, setIntegral_Ioc_time _ hat]
      _ ≤ B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt ((t : ℝ) - a) + ((t : ℝ) - a)) := by
          gcongr
          exact kw_half_interval a.coe_nonneg (by exact_mod_cast hat)
      _ ≤ B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt ε + ε) := by
          gcongr
  rcases le_or_gt t ε with hte | hte
  · -- t ≤ ε
    have hK0' : M.Kstrong g (t - ε) = 0 := by
      rw [tsub_eq_zero_of_le hte]; exact integral_Iic_zero_time _
    rw [hK0', map_zero, sub_zero]
    obtain ⟨-, heq⟩ := Kstrong_mem hP hg hG t
    rw [heq]
    have hae : (Iic t : Set Time) =ᵐ[timeMeasure] Ioc 0 t := by
      have : Ioc (0 : Time) t = Iic t \ {0} := by
        ext s; simp [pos_iff_ne_zero, and_comm]
      rw [this]
      exact (sdiff_null_ae_eq_self (timeMeasure_singleton 0)).symm
    rw [setIntegral_congr_set hae]
    exact hseg 0 zero_le (by simpa using (show (t : ℝ) ≤ ε from hte))
  · -- ε < t
    set a := t - ε with hadef
    have hat : a ≤ t := tsub_le_self
    have haε : a + ε = t := tsub_add_cancel_of_le hte.le
    have hcoe : (t : ℝ) - a = ε := by
      rw [hadef, NNReal.coe_sub hte.le]; ring
    -- T ε (K a) as an integral over Iic a
    have hTK : M.T ε (M.Kstrong g a) = ∫ s in Iic a, M.T (t - s) (g s) ∂timeMeasure := by
      change M.T ε (∫ s in Iic a, M.T (a - s) (g s) ∂timeMeasure) = _
      rw [← (M.T ε).integral_comp_comm (integrableOn_T_comp hP hg hG a)]
      refine setIntegral_congr_fun measurableSet_Iic (fun s hs => ?_)
      rw [← T_semigroup_add hP]
      congr 2
      rw [← add_tsub_assoc_of_le hs, add_comm, haε]
    have hFint : IntegrableOn (fun s => M.T (t - s) (g s)) (Iic t) timeMeasure :=
      integrableOn_T_comp hP hg hG t
    have hdiff : M.Kstrong g t - M.T ε (M.Kstrong g a) =
        ∫ s in Ioc a t, M.T (t - s) (g s) ∂timeMeasure := by
      rw [hTK]
      change ∫ s in Iic t, M.T (t - s) (g s) ∂timeMeasure - _ = _
      rw [← setIntegral_sdiff measurableSet_Iic hFint (Iic_subset_Iic.mpr hat), Iic_sdiff_Iic]
    have hmemK := (Kstrong_mem hP hg hG t).1
    have hmemT := (T_V1_bound hP hε (M.Kstrong g a)).1
    rw [smoothV1_apply, ← ofH_sub _ hmemK hmemT, hdiff,
      integral_eq_val_Psi hP hg hG measurableSet_Ioc Ioc_subset_Iic_self, ofH_val]
    exact hseg a hat (by rw [hcoe])

/-- The strong Duhamel integral is a continuous V_1-valued curve. -/
theorem Kstrong_V1_continuous {g : Time → M.H} (hg : Continuous g) {G : ℝ} (hG0 : 0 ≤ G)
    (hG : ∀ s, ‖g s‖ ≤ G) (hKc : Continuous (M.Kstrong g)) :
    Continuous (fun t => (M.V 1).ofH (M.Kstrong g t)) := by
  set e : ℕ → Time := fun n => Real.toNNReal (1 / ((n : ℝ) + 1)) with hedef
  have he : ∀ n, 0 < e n := fun n => by
    simp only [e, Real.toNNReal_pos]; positivity
  have hecoe : ∀ n, ((e n : Time) : ℝ) = 1 / ((n : ℝ) + 1) := fun n =>
    Real.coe_toNNReal _ (by positivity)
  set F : ℕ → Time → (M.V 1).Space := fun n t =>
    smoothV1 hP (e n) (he n) (M.Kstrong g (t - e n))
  have hFc : ∀ n, Continuous (F n) := fun n =>
    (smoothV1 hP (e n) (he n)).continuous.comp (hKc.comp (continuous_id.sub continuous_const))
  have hc3 := bound_pos B "L03_b" 0 0 1
  have hlim : Tendsto (fun n : ℕ => B.bound "L03_b" 0 0 1 * G *
      (2 * Real.sqrt (1 / ((n : ℝ) + 1)) + 1 / ((n : ℝ) + 1))) atTop (𝓝 0) := by
    have h0 : Tendsto (fun n : ℕ => 1 / ((n : ℝ) + 1)) atTop (𝓝 0) :=
      tendsto_one_div_add_atTop_nhds_zero_nat
    have hc : Continuous fun x : ℝ => B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt x + x) :=
      continuous_const.mul ((continuous_const.mul Real.continuous_sqrt).add continuous_id)
    have := (hc.tendsto 0).comp h0
    simp only [Real.sqrt_zero, mul_zero, add_zero] at this
    exact this
  have hU : TendstoUniformly F (fun t => (M.V 1).ofH (M.Kstrong g t)) atTop := by
    rw [Metric.tendstoUniformly_iff]
    intro η hη
    filter_upwards [hlim.eventually (gt_mem_nhds hη)] with n hn t
    rw [dist_eq_norm]
    calc ‖(M.V 1).ofH (M.Kstrong g t) - F n t‖ ≤
        B.bound "L03_b" 0 0 1 * G * (2 * Real.sqrt (e n) + e n) :=
          Kstrong_tail hP hg hG0 hG t (e n) (he n)
      _ < η := by rw [hecoe]; exact hn
  exact hU.continuous (Frequently.of_forall hFc)

end Bounds

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/XOne.lean <==
import OrderingError.Spec11.Threads.T4.VDuhamel
import OrderingError.Spec11.Threads.T4.Quadratic

   
                                                                               
                                                                             
                                                            
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ}

section YNorm
variable {M : Model.{u} L κ}

theorem member_one_iff {ν : ℝ} (w : M.Trajectory) :
    M.TrajectoryMember ν 1 w ↔ M.Xtheta ν 1 w := by
  unfold Model.TrajectoryMember; simp

theorem trajNorm_one {ν : ℝ} (w : M.Trajectory) :
    M.trajectoryNorm ν 1 w = M.energy ν w + M.ynorm ν 1 w := by
  unfold Model.trajectoryNorm; simp

theorem ynorm_point {ν θ : ℝ} {w : M.Trajectory} (hw : M.Y ν (M.V θ) w) (t : Time) :
    Real.exp (ν * t) * M.vnorm θ (w t) ≤ M.ynorm ν θ w := by
  obtain ⟨-, R, hR⟩ := hw
  exact le_csSup ⟨R, by rintro _ ⟨s, rfl⟩; exact hR s⟩ (Set.mem_range_self t)

theorem ynorm_nonneg {ν θ : ℝ} {w : M.Trajectory} (hw : M.Y ν (M.V θ) w) :
    0 ≤ M.ynorm ν θ w :=
  le_trans (mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) (ynorm_point hw 0)

theorem ynorm_le {ν θ R : ℝ} {w : M.Trajectory}
    (h : ∀ t : Time, Real.exp (ν * t) * M.vnorm θ (w t) ≤ R) : M.ynorm ν θ w ≤ R :=
  csSup_le (Set.range_nonempty _) (by rintro _ ⟨s, rfl⟩; exact h s)

theorem energy_nonneg {ν : ℝ} {w : M.Trajectory} (hw : M.Energy ν w) : 0 ≤ M.energy ν w :=
  le_trans (by have := Real.exp_pos (ν * (0 : Time)); positivity) (energy_point hw 0)

theorem vnorm_point_le {ν θ : ℝ} {w : M.Trajectory} (hw : M.Y ν (M.V θ) w) (t : Time) :
    M.vnorm θ (w t) ≤ M.ynorm ν θ w * Real.exp (-ν * t) := by
  have h := ynorm_point hw t
  have he := Real.exp_pos (ν * t)
  have hinv : Real.exp (-ν * t) = (Real.exp (ν * t))⁻¹ := by rw [← Real.exp_neg]; ring_nf
  rw [hinv, ← div_eq_mul_inv, le_div_iff₀ he, mul_comm]
  exact h

theorem lift_mem {S : D03Subspace M.H} {w : M.Trajectory} (h : M.ContinuousLift S w) (t : Time) :
    w t ∈ S.carrier := by
  obtain ⟨z, -, hz⟩ := h
  rw [← hz t]; exact (z t).2

end YNorm

section Space
variable (M : Model.{u} L κ) (ν : ℝ) (hl : M.TrajectoryNormLaws ν 1)

/-- The X_1 trajectories as a submodule of all trajectories. -/
def X1sub : Submodule ℂ M.Trajectory where
  carrier := {w | M.TrajectoryMember ν 1 w}
  add_mem' := fun {a b} ha hb => (hl.2.2.2.1 a b ha hb).1
  zero_mem' := hl.1
  smul_mem' := fun c w hw => (hl.2.2.2.2 c w hw).1

/-- The space X_1 with its actual trajectory norm. -/
def XOne : Type u := X1sub M ν hl

instance : AddCommGroup (XOne M ν hl) := inferInstanceAs (AddCommGroup (X1sub M ν hl))
instance : Module ℂ (XOne M ν hl) := inferInstanceAs (Module ℂ (X1sub M ν hl))

variable {M ν hl}

/-- The underlying actual trajectory. -/
def XOne.tr (x : XOne M ν hl) : M.Trajectory := Subtype.val (show X1sub M ν hl from x)

theorem XOne.mem (x : XOne M ν hl) : M.TrajectoryMember ν 1 x.tr :=
  (show X1sub M ν hl from x).2

def XOne.mk (w : M.Trajectory) (hw : M.TrajectoryMember ν 1 w) : XOne M ν hl :=
  (⟨w, hw⟩ : X1sub M ν hl)

@[simp] theorem XOne.tr_mk (w : M.Trajectory) (hw : M.TrajectoryMember ν 1 w) :
    (XOne.mk (hl := hl) w hw).tr = w := rfl

@[simp] theorem XOne.tr_add (x y : XOne M ν hl) : (x + y).tr = x.tr + y.tr := rfl
@[simp] theorem XOne.tr_smul (c : ℂ) (x : XOne M ν hl) : (c • x).tr = c • x.tr := rfl
@[simp] theorem XOne.tr_sub (x y : XOne M ν hl) : (x - y).tr = x.tr - y.tr := rfl
@[simp] theorem XOne.tr_zero : (0 : XOne M ν hl).tr = 0 := rfl
@[simp] theorem XOne.tr_neg (x : XOne M ν hl) : (-x).tr = -x.tr := rfl

theorem XOne.ext {x y : XOne M ν hl} (h : x.tr = y.tr) : x = y :=
  Subtype.ext (p := fun w => w ∈ X1sub M ν hl) h

instance : Norm (XOne M ν hl) := ⟨fun x => M.trajectoryNorm ν 1 x.tr⟩

theorem XOne.norm_def (x : XOne M ν hl) : ‖x‖ = M.trajectoryNorm ν 1 x.tr := rfl

theorem XOne.core : NormedSpace.Core ℂ (XOne M ν hl) where
  norm_nonneg x := (hl.2.2.1 x.tr x.mem).1
  norm_smul c x := (hl.2.2.2.2 c x.tr x.mem).2
  norm_triangle x y := (hl.2.2.2.1 x.tr y.tr x.mem y.mem).2
  norm_eq_zero_iff x := by
    rw [XOne.norm_def, (hl.2.2.1 x.tr x.mem).2]
    exact ⟨fun h => XOne.ext h, fun h => by rw [h]; rfl⟩

instance : NormedAddCommGroup (XOne M ν hl) := NormedAddCommGroup.ofCore XOne.core
instance : NormedSpace ℂ (XOne M ν hl) := NormedSpace.ofCore XOne.core

theorem XOne.complete (hc : M.TrajectoryComplete ν 1) : CompleteSpace (XOne M ν hl) := by
  refine Metric.complete_of_cauchySeq_tendsto (fun u hu => ?_)
  rw [Metric.cauchySeq_iff] at hu
  obtain ⟨z, hz, hdiff, hlim⟩ := hc (fun n => (u n).tr) (fun n => (u n).mem) (fun ε hε => by
    obtain ⟨N, hN⟩ := hu ε hε
    refine ⟨N, fun m hm n hn => ⟨(u m - u n).mem, ?_⟩⟩
    have := hN m hm n hn
    rwa [dist_eq_norm, XOne.norm_def, XOne.tr_sub] at this)
  refine ⟨XOne.mk z hz, ?_⟩
  rw [tendsto_iff_norm_sub_tendsto_zero]
  simpa only [XOne.norm_def, XOne.tr_sub, XOne.tr_mk] using hlim

/-! Pointwise consequences of the X_1 norm. -/

theorem XOne.xtheta (x : XOne M ν hl) : M.Xtheta ν 1 x.tr := (member_one_iff _).mp x.mem

theorem XOne.energy_le (x : XOne M ν hl) : M.energy ν x.tr ≤ ‖x‖ := by
  rw [XOne.norm_def, trajNorm_one]
  linarith [ynorm_nonneg x.xtheta.2.1]

theorem XOne.ynorm_le (x : XOne M ν hl) : M.ynorm ν 1 x.tr ≤ ‖x‖ := by
  rw [XOne.norm_def, trajNorm_one]
  linarith [energy_nonneg x.xtheta.1.1]

theorem XOne.mem_V1 (x : XOne M ν hl) (t : Time) : x.tr t ∈ (M.V 1).carrier :=
  lift_mem x.xtheta.2.1.1 t

theorem XOne.vnorm_le (x : XOne M ν hl) (t : Time) :
    M.vnorm 1 (x.tr t) ≤ ‖x‖ * Real.exp (-ν * t) :=
  (vnorm_point_le x.xtheta.2.1 t).trans
    (mul_le_mul_of_nonneg_right x.ynorm_le (Real.exp_pos _).le)

theorem XOne.norm_point_le (x : XOne M ν hl) (t : Time) :
    ‖x.tr t‖ ≤ ‖x‖ * Real.exp (-ν * t) :=
  (ebound_point ⟨x.xtheta.1.1, le_rfl⟩ t).trans
    (mul_le_mul_of_nonneg_right x.energy_le (Real.exp_pos _).le)

end Space

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T4/XOneOps.lean <==
import OrderingError.Spec11.Threads.T4.XOne

   
                                                                               
                                                                                  
  

noncomputable section
open MeasureTheory Set Filter Topology
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T4
universe u

variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

section Product
variable (hP : Premises M B)
include hP

theorem product_bound_V1 (a b : (M.V 1).Space) :
    ‖M.F a b‖ ≤ B.bound "C01_b" 0 1 * ‖a‖ * ‖b‖ := by
  have h := hP.C01.b 1 le_rfl (by norm_num) ((M.V 1).val a) ((M.V 1).val b) a.2 b.2
  have h0 : (1 : ℝ) - 1 = 0 := sub_self 1
  rw [h0] at h
  have hv : ∀ x : (M.V 1).Space, M.vnorm 1 ((M.V 1).val x) = ‖x‖ := fun x => by
    unfold Model.vnorm D03Subspace.size; rw [ofH_val]
  have h2 := h.2
  change M.vnorm 0 _ ≤ _ at h2
  rw [vnorm_zero_eq hP, hv, hv] at h2
  unfold Model.product at h2
  rwa [ofH_val, ofH_val] at h2

/-- The strong product as a bounded bilinear map on V_1. -/
def FV1 : (M.V 1).Space →L[ℂ] (M.V 1).Space →L[ℂ] M.H :=
  LinearMap.mkContinuous₂ M.F (B.bound "C01_b" 0 1) (product_bound_V1 hP)

theorem FV1_apply (a b : (M.V 1).Space) : FV1 hP a b = M.F a b := rfl

theorem product_eq_FV1 {x y : M.H} :
    M.product x y = FV1 hP ((M.V 1).ofH x) ((M.V 1).ofH y) := rfl

theorem product_norm_le {x y : M.H} (_hx : x ∈ (M.V 1).carrier) (_hy : y ∈ (M.V 1).carrier) :
    ‖M.product x y‖ ≤ B.bound "C01_b" 0 1 * M.vnorm 1 x * M.vnorm 1 y :=
  product_bound_V1 hP _ _

omit hP in
theorem product_add_left {x x' y : M.H} (hx : x ∈ (M.V 1).carrier)
    (hx' : x' ∈ (M.V 1).carrier) :
    M.product (x + x') y = M.product x y + M.product x' y := by
  unfold Model.product; rw [ofH_add _ hx hx', map_add, LinearMap.add_apply]

omit hP in
theorem product_add_right {x y y' : M.H} (hy : y ∈ (M.V 1).carrier)
    (hy' : y' ∈ (M.V 1).carrier) :
    M.product x (y + y') = M.product x y + M.product x y' := by
  unfold Model.product; rw [ofH_add _ hy hy', map_add]

omit hP in
theorem product_smul_left (c : ℂ) {x y : M.H} (hx : x ∈ (M.V 1).carrier) :
    M.product (c • x) y = c • M.product x y := by
  unfold Model.product; rw [ofH_smul _ c hx, map_smul, LinearMap.smul_apply]

omit hP in
theorem product_smul_right (c : ℂ) {x y : M.H} (hy : y ∈ (M.V 1).carrier) :
    M.product x (c • y) = c • M.product x y := by
  unfold Model.product; rw [ofH_smul _ c hy, map_smul]

end Product

/-! The pointwise product trajectory of two X_1 trajectories. -/

section ProdTraj
variable (hP : Premises M B) {ν : ℝ}
include hP

def prodTraj (M : Model.{u} L κ) (w z : M.Trajectory) : M.Trajectory :=
  fun t => M.product (w t) (z t)

theorem prodTraj_continuous {w z : M.Trajectory} (hw : M.ContinuousLift (M.V 1) w)
    (hz : M.ContinuousLift (M.V 1) z) : Continuous (prodTraj M w z) := by
  obtain ⟨a, ha, haw⟩ := hw
  obtain ⟨b, hb, hbz⟩ := hz
  have heq : prodTraj M w z = fun t => FV1 hP (a t) (b t) := by
    funext t
    simp only [prodTraj, product_eq_FV1 hP, ← haw t, ← hbz t, ofH_val]
  rw [heq]
  exact (FV1 hP).continuous₂.comp (ha.prodMk hb)

theorem prodTraj_bound {w z : M.Trajectory} (hw : M.Y ν (M.V 1) w) (hz : M.Y ν (M.V 1) z)
    (t : Time) :
    ‖prodTraj M w z t‖ ≤ (B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z) *
      Real.exp (-(2 * ν) * t) := by
  have h := product_norm_le hP (lift_mem hw.1 t) (lift_mem hz.1 t)
  have h1 := vnorm_point_le hw t
  have h2 := vnorm_point_le hz t
  have hc := bound_pos B "C01_b" 0 1 0
  have hy1 := ynorm_nonneg hw
  have hy2 := ynorm_nonneg hz
  have he : Real.exp (-(2 * ν) * t) = Real.exp (-ν * t) * Real.exp (-ν * t) := by
    rw [← Real.exp_add]; ring_nf
  calc ‖prodTraj M w z t‖ ≤ B.bound "C01_b" 0 1 * M.vnorm 1 (w t) * M.vnorm 1 (z t) := h
    _ ≤ B.bound "C01_b" 0 1 * (M.ynorm ν 1 w * Real.exp (-ν * t)) *
        (M.ynorm ν 1 z * Real.exp (-ν * t)) := by
        gcongr
        · exact norm_nonneg _
    _ = _ := by rw [he]; ring

/-- On X_1 the weak Duhamel product is the actual strong Bochner integral. -/
theorem Q_eq_Kstrong (hν : 0 < ν) (hR : RateFacts M B ν) {w z : M.Trajectory} (hw : M.Xtheta ν 1 w)
    (hz : M.Xtheta ν 1 z) : M.Q ν none w z = M.Kstrong (prodTraj M w z) := by
  have hps := (hR.quad none w z hw.1 hz.1).1
  have hfun : (fun t => M.weakProduct (w t) (z t)) = fun t => M.iota (prodTraj M w z t) := by
    funext t
    exact weakProduct_eq hR (lift_mem hw.2.1.1 t) (lift_mem hz.2.1.1 t)
  have hml : MemLp (fun t => M.iota (prodTraj M w z t)) 2 (M.weightedMeasure ν) := by
    rw [← hfun]; exact hps
  have hpc : M.productClass ν w z = M.sourceClass ν (prodTraj M w z) := by
    rw [productClass_eq hps]
    unfold Model.sourceClass
    rw [dite_eq_left hml]
    exact MemLp.toLp_congr _ _ (Eventually.of_forall (congrFun hfun))
  have hgc := prodTraj_continuous hP hw.2.1.1 hz.2.1.1
  have hbd := prodTraj_bound hP hw.2.1 hz.2.1
  have hss : M.StrongSource ν (prodTraj M w z) := by
    refine ⟨hgc.aestronglyMeasurable, fun T => ?_, hml⟩
    refine Measure.integrableOn_of_bounded (timeMeasure_Iic_lt_top T).ne
      hgc.aestronglyMeasurable (M := B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z)
      (Eventually.of_forall fun s => (hbd s).trans ?_)
    have hG0 : 0 ≤ B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z :=
      mul_nonneg (mul_nonneg (bound_pos B _ _ _ _).le (ynorm_nonneg hw.2.1))
        (ynorm_nonneg hz.2.1)
    have he : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    calc _ ≤ (B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z) * 1 :=
          mul_le_mul_of_nonneg_left he hG0
      _ = _ := mul_one _
  change M.Kweak ν none (M.productClass ν w z) = _
  rw [hpc]
  exact (hR.ident.2.2.2.2.1 none).2 _ hss

end ProdTraj

theorem tendsto_exp_neg_time {a : ℝ} (ha : 0 < a) :
    Tendsto (fun t : Time => Real.exp (-a * t)) atTop (𝓝 0) := by
  have h1 : Tendsto (fun t : Time => (t : ℝ)) atTop atTop := NNReal.tendsto_coe_atTop.mpr tendsto_id
  have h2 := Real.tendsto_exp_neg_atTop_nhds_zero.comp (h1.const_mul_atTop ha)
  refine h2.congr (fun t => ?_)
  simp only [Function.comp_apply]; ring_nf

theorem iota_zero : M.iota 0 = 0 := by
  unfold Model.iota; rw [map_zero, ContinuousLinearMap.zero_comp]

theorem Kstrong_zero : M.Kstrong 0 = 0 := by
  funext t; unfold Model.Kstrong; simp

theorem sourceClass_zero (σ : ℝ) : ‖M.sourceClass σ 0‖ = 0 := by
  unfold Model.sourceClass
  split_ifs with h
  · rw [Lp.norm_toLp]
    have hz : ∀ t : Time, M.iota ((0 : M.Trajectory) t) = 0 := fun t => by
      simp only [Pi.zero_apply]; exact iota_zero
    simp only [hz]
    simp
  · exact norm_zero

theorem strongSource_zero (σ : ℝ) : M.StrongSource σ 0 := by
  refine ⟨aestronglyMeasurable_const, fun T => integrableOn_zero, ?_⟩
  have hz : (fun t => M.iota ((0 : M.Trajectory) t)) = (0 : Time → M.Weak) := by
    funext t; simp [iota_zero]
  rw [hz]
  exact (Lp.memLp (0 : Lp M.Weak 2 (M.weightedMeasure σ))).ae_eq (Lp.coeFn_zero _ _ _)

theorem Kstrong_add {g g' : M.Trajectory}
    (hg : ∀ t : Time, IntegrableOn (fun s => M.T (t - s) (g s)) (Iic t) timeMeasure)
    (hg' : ∀ t : Time, IntegrableOn (fun s => M.T (t - s) (g' s)) (Iic t) timeMeasure) :
    M.Kstrong (g + g') = M.Kstrong g + M.Kstrong g' := by
  funext t
  unfold Model.Kstrong
  simp only [Pi.add_apply, map_add]
  exact integral_add (hg t) (hg' t)

theorem Kstrong_smul (c : ℂ) (g : M.Trajectory) : M.Kstrong (c • g) = c • M.Kstrong g := by
  funext t
  unfold Model.Kstrong
  simp only [Pi.smul_apply, map_smul]
  exact integral_smul c _

section Ops
variable (hP : Premises M B) {ν : ℝ} (hν : 0 < ν) (hνL : ν < D01lambda L)
  (hR : RateFacts M B ν)
include hP hν hνL hR


omit hR in
/-- The linear flow of V_1 data lies in X_1. -/
theorem linFlow_X1 (x : (M.V 1).Space) :
    M.Xtheta ν 1 (M.linearFlow none ((M.V 1).val x)) ∧
    M.trajectoryNorm ν 1 (M.linearFlow none ((M.V 1).val x)) ≤
      (B.bound "L03_c" ν * B.bound "L02_embed" 0 1 0 + 1) * ‖x‖ := by
  set f := (M.V 1).val x
  have hf : f ∈ (M.V 1).carrier := x.2
  have hfx : M.vnorm 1 f = ‖x‖ := by unfold Model.vnorm D03Subspace.size; rw [ofH_val]
  have h3 := hP.L03.c ν hν hνL f 0 (strongSource_zero ν)
  simp only [Kstrong_zero, add_zero, sourceClass_zero] at h3
  have h2 := hP.L02.c 1 (by norm_num) (by norm_num) f hf
  have hlam : 0 < D01lambda L - ν := by linarith
  have hpt : ∀ t : Time, Real.exp (ν * t) * M.vnorm 1 (M.T t f) ≤
      M.vnorm 1 f * Real.exp (-(D01lambda L - ν) * t) := by
    intro t
    have hb := (h2.2 t).2
    change M.vnorm 1 (M.T t f) ≤ _ at hb
    have he : Real.exp (ν * t) * Real.exp (-D01lambda L * t) =
        Real.exp (-(D01lambda L - ν) * t) := by rw [← Real.exp_add]; ring_nf
    calc Real.exp (ν * t) * M.vnorm 1 (M.T t f)
        ≤ Real.exp (ν * t) * (Real.exp (-D01lambda L * t) * M.vnorm 1 f) := by gcongr
      _ = _ := by rw [← mul_assoc, he]; ring
  have hY : M.Y ν (M.V 1) (M.linearFlow none f) := by
    refine ⟨⟨fun t => (M.V 1).ofH (M.T t f), h2.1, fun t => val_ofH _ (h2.2 t).1⟩,
      M.vnorm 1 f, fun t => (hpt t).trans ?_⟩
    have : Real.exp (-(D01lambda L - ν) * t) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [t.coe_nonneg]
    exact mul_le_of_le_one_right (norm_nonneg _) this
  refine ⟨⟨h3.1, hY, ?_⟩, ?_⟩
  · refine squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) hpt ?_
    simpa using (tendsto_exp_neg_time hlam).const_mul (M.vnorm 1 f)
  · rw [trajNorm_one]
    have hE : M.energy ν (M.linearFlow none f) ≤ B.bound "L03_c" ν * ‖f‖ := by
      simpa using h3.2
    have hy : M.ynorm ν 1 (M.linearFlow none f) ≤ M.vnorm 1 f := ynorm_le (fun t =>
      (hpt t).trans (by
        have : Real.exp (-(D01lambda L - ν) * t) ≤ 1 := by
          rw [Real.exp_le_one_iff]; nlinarith [t.coe_nonneg]
        exact mul_le_of_le_one_right (norm_nonneg _) this))
    have hfn : ‖f‖ ≤ B.bound "L02_embed" 0 1 0 * M.vnorm 1 f := norm_le_vnorm1 hP hf
    have hc := bound_pos B "L03_c" ν 0 0
    rw [hfx] at hy hfn
    nlinarith

/-- The Duhamel product of two X_1 trajectories lies in X_1, with the V_1 estimate. -/
theorem Q_X1 {w z : M.Trajectory} (hw : M.Xtheta ν 1 w) (hz : M.Xtheta ν 1 z) :
    M.Xtheta ν 1 (M.Q ν none w z) ∧
    M.trajectoryNorm ν 1 (M.Q ν none w z) ≤
      D14b B ν * M.energy ν w * M.energy ν z +
        B.bound "L03_b" 0 0 1 * (B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z) *
          kernelConst (1 / 2) 0 (min (D01lambda L - ν) ν / 2) := by
  have hq := hR.quad none w z hw.1 hz.1
  have heq := Q_eq_Kstrong hP hν hR hw hz
  set G := B.bound "C01_b" 0 1 * M.ynorm ν 1 w * M.ynorm ν 1 z
  have hG0 : 0 ≤ G := mul_nonneg (mul_nonneg (bound_pos B _ _ _ _).le (ynorm_nonneg hw.2.1))
    (ynorm_nonneg hz.2.1)
  have hgc := prodTraj_continuous hP hw.2.1.1 hz.2.1.1
  have hbd := prodTraj_bound hP hw.2.1 hz.2.1
  have hbd' : ∀ s, ‖prodTraj M w z s‖ ≤ G := fun s => (hbd s).trans (by
    have : Real.exp (-(2 * ν) * s) ≤ 1 := by
      rw [Real.exp_le_one_iff]; nlinarith [s.coe_nonneg]
    nlinarith)
  have hKc : Continuous (M.Kstrong (prodTraj M w z)) := by rw [← heq]; exact hq.2.1.1.1
  have hcont := Kstrong_V1_continuous hP hgc hG0 hbd' hKc
  have hwt := Kstrong_weighted hP hgc hG0 hν hνL hbd
  set δ := min (D01lambda L - ν) ν
  have hδ : 0 < δ := lt_min (by linarith) hν
  have hK := kernelConst_pos (a := 1 / 2) (b := 0) (by norm_num) (by norm_num) (half_pos hδ)
  have hc3 := bound_pos B "L03_b" 0 0 1
  have hpt : ∀ t : Time, Real.exp (ν * t) * M.vnorm 1 (M.Kstrong (prodTraj M w z) t) ≤
      B.bound "L03_b" 0 0 1 * G * kernelConst (1 / 2) 0 (δ / 2) := fun t =>
    (hwt t).trans (by
      have : Real.exp (-(δ / 2) * t) ≤ 1 := by
        rw [Real.exp_le_one_iff]; nlinarith [t.coe_nonneg]
      have : 0 ≤ B.bound "L03_b" 0 0 1 * G * kernelConst (1 / 2) 0 (δ / 2) := by positivity
      nlinarith)
  have hY : M.Y ν (M.V 1) (M.Kstrong (prodTraj M w z)) :=
    ⟨⟨fun t => (M.V 1).ofH (M.Kstrong (prodTraj M w z) t), hcont,
      fun t => val_ofH _ (Kstrong_mem hP hgc hbd' t).1⟩, _, hpt⟩
  have hlim : Tendsto (fun t : Time => Real.exp (ν * t) *
      (M.V 1).size (M.Kstrong (prodTraj M w z) t)) atTop (𝓝 0) := by
    refine squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (norm_nonneg _)) hwt ?_
    simpa using (tendsto_exp_neg_time (half_pos hδ)).const_mul
      (B.bound "L03_b" 0 0 1 * G * kernelConst (1 / 2) 0 (δ / 2))
  rw [heq]
  refine ⟨⟨by rw [← heq]; exact hq.2.1, hY, hlim⟩, ?_⟩
  rw [trajNorm_one, ← heq]
  have hy := ynorm_le (w := M.Kstrong (prodTraj M w z)) hpt
  rw [← heq] at hy
  exact add_le_add hq.2.2 (by simpa [mul_assoc] using hy)

end Ops

end OrderingError.Spec11.T4


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/ContinuousDeriv.lean <==
import OrderingError.Spec11.Threads.T5.LimitTools

   
                                                                                          
                                                                     
                                                                                       
                                                                   
  

noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

section Generic
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- A uniform modulus and uniformly small differences make derivatives Cauchy. -/
lemma cauchy_of_modulus {gs gs' : ℕ → ℝ → E} {τ K ρm : ℝ} {d : ℕ → ℝ} (hρm : 0 < ρm) (hK : 0 ≤ K)
    (hd : ∀ n, ∀ σ ∈ Icc τ (τ + ρm), HasDerivAt (gs n) (gs' n σ) σ)
    (hsup : ∀ n k, ∀ σ ∈ Icc τ (τ + ρm), ‖gs n σ - gs k σ‖ ≤ d n + d k)
    (hmod : ∀ n, ∀ σ ∈ Icc τ (τ + ρm), ‖gs' n σ - gs' n τ‖ ≤ K * (σ - τ) ^ (2 / 3 : ℝ))
    (hd0 : Tendsto d atTop (𝓝 0)) : CauchySeq (fun n => gs' n τ) := by
  rw [Metric.cauchySeq_iff']
  intro η hη
  set ρ := min ρm ((η / (4 * (K + 1))) ^ (3 / 2 : ℝ)) with hρ
  have hc1 : 0 < η / (4 * (K + 1)) := by positivity
  have hρpos : 0 < ρ := lt_min hρm (Real.rpow_pos_of_pos hc1 _)
  have hρle : ρ ≤ ρm := min_le_left _ _
  have hpow : ρ ^ (2 / 3 : ℝ) ≤ η / (4 * (K + 1)) := by
    have h2 := Real.rpow_le_rpow hρpos.le (min_le_right ρm ((η / (4 * (K + 1))) ^ (3 / 2 : ℝ)))
      (show (0 : ℝ) ≤ 2 / 3 by norm_num)
    rwa [← Real.rpow_mul hc1.le, show (3 / 2 : ℝ) * (2 / 3) = 1 by norm_num, Real.rpow_one] at h2
  have hKρ : 2 * (K * ρ ^ (2 / 3 : ℝ)) < η / 2 := by
    have h1 : K * ρ ^ (2 / 3 : ℝ) ≤ K * (η / (4 * (K + 1))) := mul_le_mul_of_nonneg_left hpow hK
    have h2 : K * (η / (4 * (K + 1))) < η / 4 := by
      rw [mul_div_assoc', div_lt_iff₀ (by positivity)]; nlinarith
    linarith
  obtain ⟨N, hN⟩ := (hd0.eventually (gt_mem_nhds (show (0 : ℝ) < η * ρ / 8 by positivity))).exists_forall_of_atTop
  refine ⟨N, fun n hn => ?_⟩
  rw [dist_eq_norm]
  have hsub : Icc τ (τ + ρ) ⊆ Icc τ (τ + ρm) := Icc_subset_Icc le_rfl (by linarith)
  have hb := deriv_norm_le_of_modulus (g := fun σ => gs n σ - gs N σ)
    (g' := fun σ => gs' n σ - gs' N σ) (t := τ) (ρ := ρ) (δ := d n + d N)
    (K := 2 * (K * ρ ^ (2 / 3 : ℝ))) hρpos
    (fun σ hσ => (hd n σ (hsub hσ)).sub (hd N σ (hsub hσ)))
    (hsup n N τ (hsub ⟨le_rfl, by linarith⟩)) (hsup n N (τ + ρ) (hsub ⟨by linarith, le_rfl⟩))
    (fun σ hσ => by
      have h1 := hmod n σ (hsub hσ)
      have h2 := hmod N σ (hsub hσ)
      have hpow' : (σ - τ) ^ (2 / 3 : ℝ) ≤ ρ ^ (2 / 3 : ℝ) :=
        Real.rpow_le_rpow (by linarith [hσ.1]) (by linarith [hσ.2]) (by norm_num)
      have he : gs' n σ - gs' N σ - (gs' n τ - gs' N τ) = (gs' n σ - gs' n τ) - (gs' N σ - gs' N τ) := by
        abel
      rw [he]
      calc _ ≤ ‖gs' n σ - gs' n τ‖ + ‖gs' N σ - gs' N τ‖ := norm_sub_le _ _
        _ ≤ K * (σ - τ) ^ (2 / 3 : ℝ) + K * (σ - τ) ^ (2 / 3 : ℝ) := add_le_add h1 h2
        _ ≤ 2 * (K * ρ ^ (2 / 3 : ℝ)) := by nlinarith [mul_le_mul_of_nonneg_left hpow' hK])
  have hdn := hN n hn
  have hdN := hN N le_rfl
  have h2 : 2 * (d n + d N) / ρ < η / 2 := by
    rw [div_lt_iff₀ hρpos]; nlinarith
  linarith

end Generic

                                                                                 
lemma ordering_small {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν r₄ C₄ : ℝ}
    (h415 : Lemma415 M B ν r₄ C₄) {f : M.H} (hf : f ∈ (M.V 2).carrier) (hfr : M.vnorm 2 f ≤ r₄)
    (m : D05Mesh L κ) (τ : Time) (hν : 0 ≤ ν) :
    ‖M.share B ν none f τ - M.share B ν (some m) f τ‖ ≤ C₄ * m.h ^ (2 / 3 : ℝ) * (M.vnorm 2 f) ^ 2 := by
  have h := (h415 2 (Or.inr rfl) f hf hfr m τ).2
  have he : 1 ≤ Real.exp (ν * τ) := Real.one_le_exp (mul_nonneg hν τ.2)
  change ‖M.orderingError B ν m f τ‖ ≤ _
  calc ‖M.orderingError B ν m f τ‖ ≤ Real.exp (ν * τ) * ‖M.orderingError B ν m f τ‖ :=
        le_mul_of_one_le_left (norm_nonneg _) he
    _ ≤ _ := h

                                                                                       
                                                               
                                                          
theorem cont_share_deriv {L κ : ℝ} (hL : 0 < L) (hκ : 1 ≤ κ) (B : D01Budget) {ν : ℝ}
    (hν : 0 < ν) (hνl : ν < D01lambda L) {r₁ C₁ r₄ C₄ : ℝ} (hr₁ : 0 < r₁) (hr₄ : 0 < r₄) :
    ∃ r > 0, ∃ ms : ℕ → D05Mesh L κ, Tendsto (fun n => (ms n).h) atTop (𝓝 0) ∧
      ∀ M : Model.{u} L κ, Premises M B → Proposition36 M B ν r₁ C₁ → Lemma415 M B ν r₄ C₄ →
      ∀ f, f ∈ (M.V 2).carrier → M.vnorm 2 f ≤ r → ∀ τ : Time, 0 < τ →
        HasDerivAt (M.realTime (M.share B ν none f)) (M.derivative (M.share B ν none f) τ) τ ∧
        Tendsto (fun n => M.derivative (M.share B ν (some (ms n)) f) τ) atTop
          (𝓝 (M.derivative (M.share B ν none f) τ)) := by
  obtain ⟨ra, hra, Ca, hCa, hdisc⟩ := prove_Lemma417_discrete.{u} (κ := κ) B hν hνl (C₁ := C₁) hr₁
  obtain ⟨rb, hrb, Cb, hCb, hmodd⟩ := discrete_share_modulus.{u} (κ := κ) B hν hνl (C₁ := C₁) hr₁
  obtain ⟨ms, hms, hmspos⟩ := exists_meshes L κ hL hκ
  refine ⟨min (min ra rb) r₄, lt_min (lt_min hra hrb) hr₄, ms, hms, ?_⟩
  intro M hP h36 h415 f hf hfr τ hτ
  have hfa : M.vnorm 2 f ≤ ra := hfr.trans ((min_le_left _ _).trans (min_le_left _ _))
  have hfb : M.vnorm 2 f ≤ rb := hfr.trans ((min_le_left _ _).trans (min_le_right _ _))
  have hf4 : M.vnorm 2 f ≤ r₄ := hfr.trans (min_le_right _ _)
  set ε := M.vnorm 2 f with hε
  have hε0 : 0 ≤ ε := norm_nonneg _
  have hτR : (0 : ℝ) < τ := hτ
  -- the approximating functions on the real line
  let gs : ℕ → ℝ → M.H := fun n => M.realTime (M.share B ν (some (ms n)) f)
  let gs' : ℕ → ℝ → M.H := fun n σ => M.derivative (M.share B ν (some (ms n)) f) σ.toNNReal
  let g : ℝ → M.H := M.realTime (M.share B ν none f)
  have hdA : ∀ n, ∀ σ : ℝ, 0 < σ → HasDerivAt (gs n) (gs' n σ) σ := by
    intro n σ hσ
    have h := (hdisc M hP h36 (ms n) f hf hfa σ.toNNReal (Real.toNNReal_pos.mpr hσ)).2.1
    rwa [Real.coe_toNNReal _ hσ.le] at h
  set d : ℕ → ℝ := fun n => C₄ * (ms n).h ^ (2 / 3 : ℝ) * ε ^ 2 with hd
  have hdist : ∀ n, ∀ σ : ℝ, ‖g σ - gs n σ‖ ≤ d n := fun n σ =>
    ordering_small h415 hf hf4 (ms n) σ.toNNReal hν.le
  have hd0 : Tendsto d atTop (𝓝 0) := by
    have h1 : Tendsto (fun n => (ms n).h ^ (2 / 3 : ℝ)) atTop (𝓝 0) := by
      have := hms.rpow_const (p := 2 / 3) (Or.inr (by norm_num))
      rwa [Real.zero_rpow (by norm_num)] at this
    have := (h1.const_mul C₄).mul_const (ε ^ 2)
    simpa [hd] using this
  -- time arithmetic for the modulus
  set tq := quadraticTime τ with htq
  have htq0 : 0 < tq := quadraticTime_pos hτR
  have htq1 : tq ≤ 1 := min_le_right _ _
  have htqτ : tq ≤ τ := min_le_left _ _
  set K0 := Cb * ε ^ 2 * tq ^ (-5 / 2 : ℝ) with hK0
  have hK00 : 0 ≤ K0 := by
    have := Real.rpow_nonneg htq0.le (-5 / 2 : ℝ); positivity
  -- forward modulus with base τ
  have hfwd : ∀ n, ∀ σ ∈ Icc (τ : ℝ) (τ + tq / 8), ‖gs' n σ - gs' n τ‖ ≤ K0 * (σ - τ) ^ (2 / 3 : ℝ) := by
    intro n σ hσ
    rcases eq_or_lt_of_le hσ.1 with h | h
    · rw [← h, sub_self, sub_self, norm_zero, Real.zero_rpow (by norm_num), mul_zero]
    · have hs : 0 < σ - τ := by linarith
      have hm := hmodd M hP h36 f hf hfb (ms n) τ (σ - τ).toNNReal hτ (Real.toNNReal_pos.mpr hs)
        (by rw [Real.coe_toNNReal _ hs.le]; exact (by linarith [hσ.2] : σ - τ ≤ tq / 8))
      have harg : (τ + (σ - τ).toNNReal : Time) = σ.toNNReal := by
        apply NNReal.eq; rw [NNReal.coe_add, Real.coe_toNNReal _ hs.le,
          Real.coe_toNNReal _ (by linarith : (0:ℝ) ≤ σ)]; ring
      rw [harg, Real.coe_toNNReal _ hs.le] at hm
      have hττ : (τ : ℝ).toNNReal = τ := Real.toNNReal_coe
      change ‖M.derivative _ σ.toNNReal - M.derivative _ (τ : ℝ).toNNReal‖ ≤ _
      rw [hττ]
      have he : Real.exp (-ν * τ) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith)
      rw [show D01tw τ = tq from rfl] at hm
      have hp : 0 ≤ Cb * ε ^ 2 * tq ^ (-5 / 2 : ℝ) * (σ - τ) ^ (2 / 3 : ℝ) := by
        have := Real.rpow_nonneg htq0.le (-5 / 2 : ℝ)
        have := Real.rpow_nonneg hs.le (2 / 3 : ℝ)
        positivity
      calc _ ≤ Cb * ε ^ 2 * Real.exp (-ν * τ) * tq ^ (-5 / 2 : ℝ) * (σ - τ) ^ (2 / 3 : ℝ) := hm
        _ = Real.exp (-ν * τ) * (Cb * ε ^ 2 * tq ^ (-5 / 2 : ℝ) * (σ - τ) ^ (2 / 3 : ℝ)) := by ring
        _ ≤ 1 * (Cb * ε ^ 2 * tq ^ (-5 / 2 : ℝ) * (σ - τ) ^ (2 / 3 : ℝ)) :=
            mul_le_mul_of_nonneg_right he hp
        _ = _ := by ring
  -- Cauchy property at τ
  have hcau : CauchySeq (fun n => gs' n τ) := by
    apply cauchy_of_modulus (ρm := tq / 8) (K := K0) (d := d) (by positivity) hK00
      (fun n σ hσ => hdA n σ (by linarith [hσ.1]))
      (fun n k σ _ => by
        have h1 := hdist n σ
        have h2 := hdist k σ
        have he : gs n σ - gs k σ = (g σ - gs k σ) - (g σ - gs n σ) := by abel
        rw [he]
        calc _ ≤ ‖g σ - gs k σ‖ + ‖g σ - gs n σ‖ := norm_sub_le _ _
          _ ≤ d k + d n := add_le_add h2 h1
          _ = d n + d k := add_comm _ _)
      hfwd hd0
  obtain ⟨q, hq⟩ := cauchySeq_tendsto_of_complete hcau
  -- two-sided modulus on a smaller window
  set ρ := tq / 16 with hρ
  have hρpos : 0 < ρ := by positivity
  set K1 := K0 * 2 ^ (5 / 2 : ℝ) with hK1
  have hK10 : 0 ≤ K1 := by positivity
  have hmod2 : ∀ n, ∀ σ ∈ Icc ((τ : ℝ) - ρ) (τ + ρ), ‖gs' n σ - gs' n τ‖ ≤ K1 * |σ - τ| ^ (2 / 3 : ℝ) := by
    intro n σ hσ
    have h2 : (1 : ℝ) ≤ 2 ^ (5 / 2 : ℝ) := Real.one_le_rpow (by norm_num) (by norm_num)
    rcases le_total (τ : ℝ) σ with h | h
    · rw [abs_of_nonneg (by linarith)]
      have := hfwd n σ ⟨h, by linarith [hσ.2]⟩
      have hp : 0 ≤ K0 * (σ - τ) ^ (2 / 3 : ℝ) := by
        have := Real.rpow_nonneg (by linarith : (0:ℝ) ≤ σ - τ) (2 / 3 : ℝ); positivity
      calc _ ≤ K0 * (σ - τ) ^ (2 / 3 : ℝ) := this
        _ ≤ K0 * (σ - τ) ^ (2 / 3 : ℝ) * 2 ^ (5 / 2 : ℝ) := le_mul_of_one_le_right hp h2
        _ = _ := by rw [hK1]; ring
    · -- base point σ
      have hσpos : 0 < σ := by linarith [hσ.1]
      have hσhalf : (τ : ℝ) / 2 ≤ σ := by linarith [hσ.1]
      set sq := quadraticTime σ with hsq
      have hsq0 : 0 < sq := quadraticTime_pos hσpos
      have hsqge : tq / 2 ≤ sq := quadraticTime_half_le hσhalf
      rw [abs_of_nonpos (by linarith : σ - τ ≤ 0)]
      rcases eq_or_lt_of_le h with he | he
      · rw [he]; simp
      have hs : 0 < (τ : ℝ) - σ := by linarith
      have hsle : (τ : ℝ) - σ ≤ sq / 8 := by linarith [hσ.1]
      have hm := hmodd M hP h36 f hf hfb (ms n) σ.toNNReal ((τ : ℝ) - σ).toNNReal
        (Real.toNNReal_pos.mpr hσpos) (Real.toNNReal_pos.mpr hs)
        (by rw [Real.coe_toNNReal _ hs.le]
            change (τ : ℝ) - σ ≤ min (σ.toNNReal : ℝ) 1 / 8
            rw [Real.coe_toNNReal _ hσpos.le]; exact hsle)
      have harg : (σ.toNNReal + ((τ : ℝ) - σ).toNNReal : Time) = τ := by
        apply NNReal.eq; rw [NNReal.coe_add, Real.coe_toNNReal _ hs.le, Real.coe_toNNReal _ hσpos.le]; ring
      rw [harg, Real.coe_toNNReal _ hs.le] at hm
      have hττ : (τ : ℝ).toNNReal = τ := Real.toNNReal_coe
      change ‖M.derivative _ σ.toNNReal - M.derivative _ (τ : ℝ).toNNReal‖ ≤ _
      rw [hττ, norm_sub_rev]
      have hsqw : D01tw σ.toNNReal = sq := by
        change min (σ.toNNReal : ℝ) 1 = _; rw [Real.coe_toNNReal _ hσpos.le, hsq]; rfl
      rw [hsqw, Real.coe_toNNReal _ hσpos.le] at hm
      have he1 : Real.exp (-ν * σ) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith)
      have hpw : sq ^ (-5 / 2 : ℝ) ≤ 2 ^ (5 / 2 : ℝ) * tq ^ (-5 / 2 : ℝ) := by
        have := quadraticTime_power_half (b := 5 / 2) hτR hσhalf (by norm_num)
        simpa [neg_div] using this
      have hp1 := Real.rpow_nonneg hsq0.le (-5 / 2 : ℝ)
      have hp2 := Real.rpow_nonneg hs.le (2 / 3 : ℝ)
      calc _ ≤ Cb * ε ^ 2 * Real.exp (-ν * σ) * sq ^ (-5 / 2 : ℝ) * ((τ : ℝ) - σ) ^ (2 / 3 : ℝ) := hm
        _ ≤ Cb * ε ^ 2 * 1 * (2 ^ (5 / 2 : ℝ) * tq ^ (-5 / 2 : ℝ)) * ((τ : ℝ) - σ) ^ (2 / 3 : ℝ) := by
            gcongr
        _ = K1 * (-(σ - τ)) ^ (2 / 3 : ℝ) := by rw [hK1, hK0, neg_sub]; ring
  have hderiv : HasDerivAt g q τ := hasDerivAt_of_approx hρpos hK10
    (fun n σ hσ => hdA n σ (by linarith [hσ.1]))
    hmod2
    (fun σ _ => by
      rw [tendsto_iff_norm_sub_tendsto_zero]
      refine squeeze_zero (fun n => norm_nonneg _) (fun n => ?_) hd0
      rw [norm_sub_rev]; exact hdist n σ)
    hq
  have hdq : M.derivative (M.share B ν none f) τ = q := hderiv.deriv
  refine ⟨by rw [hdq]; exact hderiv, ?_⟩
  rw [hdq]
  have hττ : ∀ n, gs' n τ = M.derivative (M.share B ν (some (ms n)) f) τ := fun n => by
    simp only [gs', Real.toNNReal_coe]
  simpa only [hττ] using hq

end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/ContinuousGraph.lean <==
import OrderingError.Spec11.Threads.T5.GraphTools

   
                                                                                          
                                                                              
                                                                             
                                                       
  

noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

set_option linter.unusedSectionVars false

section Aux
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

lemma error_small {ν r₄ C₄ : ℝ} (h415 : Lemma415 M B ν r₄ C₄) {f : M.H}
    (hf : f ∈ (M.V 2).carrier) (hfr : M.vnorm 2 f ≤ r₄) (m : D05Mesh L κ) (τ : Time) (hν : 0 ≤ ν) :
    ‖M.solution B ν none f τ - M.solution B ν (some m) f τ‖ ≤ C₄ * m.h ^ (2 / 3 : ℝ) * M.vnorm 2 f := by
  have h := (h415 2 (Or.inr rfl) f hf hfr m τ).1
  have he : 1 ≤ Real.exp (ν * τ) := Real.one_le_exp (mul_nonneg hν τ.2)
  change ‖M.error B ν m f τ‖ ≤ _
  exact (le_mul_of_one_le_left (norm_nonneg _) he).trans h

lemma product_sub_left (hP : Premises M B) {a b c : M.H} (ha : a ∈ (M.V 1).carrier)
    (hb : b ∈ (M.V 1).carrier) :
    M.product (a - b) c = M.product a c - M.product b c := by
  unfold Model.product; rw [ofH_sub_mem _ ha hb, map_sub, LinearMap.sub_apply]

lemma product_sub_right (hP : Premises M B) {a b c : M.H} (ha : a ∈ (M.V 1).carrier)
    (hb : b ∈ (M.V 1).carrier) :
    M.product c (a - b) = M.product c a - M.product c b := by
  unfold Model.product; rw [ofH_sub_mem _ ha hb, map_sub]

lemma nonlinear_diff (hP : Premises M B) {a b : M.H} (ha : a ∈ (M.V 1).carrier)
    (hb : b ∈ (M.V 1).carrier) :
    ‖M.nonlinear a - M.nonlinear b‖ ≤ B.bound "C01_c" * M.d1 (a - b) * (M.d1 a + M.d1 b) := by
  have hab := (M.V 1).carrier.sub_mem ha hb
  have he : M.nonlinear a - M.nonlinear b = M.product (a - b) a + M.product b (a - b) := by
    unfold Model.nonlinear
    rw [product_sub_left hP ha hb, product_sub_right hP ha hb]; abel
  rw [he]
  have h1 := (hP.C01.c (a - b) a hab ha).1
  have h2 := (hP.C01.c b (a - b) hb hab).1
  calc _ ≤ ‖M.product (a - b) a‖ + ‖M.product b (a - b)‖ := norm_add_le _ _
    _ ≤ B.bound "C01_c" * M.d1 (a - b) * M.d1 a + B.bound "C01_c" * M.d1 b * M.d1 (a - b) :=
        add_le_add h1 h2
    _ = _ := by ring

lemma bound_mono3 {a c C x y z : ℝ} (h : a ≤ c * x * y * z) (hc : c ≤ C) (hxyz : 0 ≤ x * y * z) :
    a ≤ C * x * y * z := by
  have := mul_le_mul_of_nonneg_right hc hxyz
  calc a ≤ c * x * y * z := h
    _ = c * (x * y * z) := by ring
    _ ≤ C * (x * y * z) := this
    _ = _ := by ring

lemma bound_mono2 {a c C x y : ℝ} (h : a ≤ c * x * y) (hc : c ≤ C) (hxy : 0 ≤ x * y) :
    a ≤ C * x * y := by
  have := mul_le_mul_of_nonneg_right hc hxy
  calc a ≤ c * x * y := h
    _ = c * (x * y) := by ring
    _ ≤ C * (x * y) := this
    _ = _ := by ring

lemma nj_nonneg (j : ℕ) (x : M.H) : 0 ≤ M.nj j x := by
  unfold Model.nj; split_ifs <;> exact norm_nonneg _

lemma d1_le_interp (hP : Premises M B) {a : M.H} (ha : a ∈ (M.V 2).carrier) :
    M.d1 a ≤ Qd B * B.bound "L02_b" 0 2 1 * Real.sqrt ‖a‖ * Real.sqrt (M.vnorm 2 a) := by
  have h1 := d1_le_vnorm1 hP (V2_le_V1 hP ha)
  have hb := hP.L02.b 1 2 (by norm_num) (by norm_num) (by norm_num) (by norm_num) a ha
  rw [show (1 : ℝ) - 1 / 2 = 1 / 2 by norm_num, ← Real.sqrt_eq_rpow, ← Real.sqrt_eq_rpow] at hb
  have hQ0 : 0 ≤ Qd B := le_trans zero_le_one Qd_ge_one
  calc M.d1 a ≤ Qd B * M.vnorm 1 a := by simpa [Qd] using h1
    _ ≤ Qd B * (B.bound "L02_b" 0 2 1 * Real.sqrt ‖a‖ * Real.sqrt (M.vnorm 2 a)) :=
        mul_le_mul_of_nonneg_left hb hQ0
    _ = _ := by ring

end Aux

set_option maxHeartbeats 1000000 in
/-- Strong regularity and the strong equation of the continuous share at positive times. -/
theorem cont_graph {L κ : ℝ} (hL : 0 < L) (hκ : 1 ≤ κ) (B : D01Budget) {ν : ℝ}
    (hν : 0 < ν) (hνl : ν < D01lambda L) {r₁ C₁ r₄ C₄ : ℝ} (hr₁ : 0 < r₁) (hr₄ : 0 < r₄) :
    ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Proposition36 M B ν r₁ C₁ →
      Lemma415 M B ν r₄ C₄ →
      ∀ f, f ∈ (M.V 2).carrier → M.vnorm 2 f ≤ r → ∀ τ : Time, 0 < τ →
        HasDerivAt (M.realTime (M.share B ν none f)) (M.derivative (M.share B ν none f) τ) τ ∧
        M.share B ν none f τ ∈ (M.V 2).carrier ∧
        M.vnorm 2 (M.share B ν none f τ) ≤
          C * (M.vnorm 2 f) ^ 2 * D01tw τ ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) ∧
        M.solution B ν none f τ ∈ (M.V 2).carrier ∧
        M.vnorm 2 (M.solution B ν none f τ) ≤
          C * M.vnorm 2 f * D01tw τ ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) ∧
        ‖M.solution B ν none f τ‖ ≤ C * M.vnorm 2 f * Real.exp (-ν * τ) ∧
        ‖M.derivative (M.share B ν none f) τ‖ ≤
          C * (M.vnorm 2 f) ^ 2 * D01tw τ ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) ∧
        M.derivative (M.share B ν none f) τ ∈ (M.V 1).carrier ∧
        M.vnorm 1 (M.derivative (M.share B ν none f) τ) ≤
          C * (M.vnorm 2 f) ^ 2 * D01tw τ ^ (-2 : ℝ) * Real.exp (-ν * τ) ∧
        M.share B ν none f τ ∈ (M.V 3).carrier ∧
        M.applyA (M.share B ν none f τ) =
          M.derivative (M.share B ν none f) τ - M.nonlinear (M.solution B ν none f τ) := by
  obtain ⟨rc, hrc, ms, hms, hcont⟩ := cont_share_deriv.{u} hL hκ B hν hνl (C₁ := C₁) (C₄ := C₄) hr₁ hr₄
  obtain ⟨r0, hr0, C0, hC0, hcore⟩ := discrete_core.{u} (κ := κ) B hν hνl (C₁ := C₁) hr₁
  obtain ⟨ra, hra, Ca, hCa, hdisc⟩ := prove_Lemma417_discrete.{u} (κ := κ) B hν hνl (C₁ := C₁) hr₁
  set Ceq := B.bound "L02_eq" with hCeq
  have hCeq1 : 1 ≤ Ceq := one_le_bound _ _ _ _ _
  set E20 := B.bound "L02_embed" 0 2 0 with hE20
  have hE20p : 0 < E20 := bound_pos _ _ _ _ _
  set Cu := 2 * D14ell B ν * E20 with hCu
  have hCu0 : 0 ≤ Cu := by have := D14ell_pos B ν; positivity
  refine ⟨min (min rc r0) (min ra (min r₄ (r₁ / E20))),
    lt_min (lt_min hrc hr0) (lt_min hra (lt_min hr₄ (div_pos hr₁ hE20p))),
    Ceq * Ca + Cu + Ca, by positivity, ?_⟩
  intro M hP h36 h415 f hf hfr τ hτ
  have hfc : M.vnorm 2 f ≤ rc := hfr.trans ((min_le_left _ _).trans (min_le_left _ _))
  have hf0 : M.vnorm 2 f ≤ r0 := hfr.trans ((min_le_left _ _).trans (min_le_right _ _))
  have hfa : M.vnorm 2 f ≤ ra := hfr.trans ((min_le_right _ _).trans (min_le_left _ _))
  have hf4 : M.vnorm 2 f ≤ r₄ := hfr.trans ((min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _)))
  set ε := M.vnorm 2 f with hε
  have hε0 : 0 ≤ ε := norm_nonneg _
  have hτR : (0 : ℝ) < τ := hτ
  set T := D01tw τ with hT
  have hT0 : 0 < T := quadraticTime_pos hτR
  have hTa := Real.rpow_nonneg hT0.le (-1 / 2 : ℝ)
  have hTb := Real.rpow_nonneg hT0.le (-2 : ℝ)
  have hex := Real.exp_pos (-ν * τ)
  -- sequences
  let zs : ℕ → M.H := fun n => M.share B ν (some (ms n)) f τ
  let us : ℕ → M.H := fun n => M.solution B ν (some (ms n)) f τ
  let dzs : ℕ → M.H := fun n => M.derivative (M.share B ν (some (ms n)) f) τ
  set z := M.share B ν none f τ with hz
  set uu := M.solution B ν none f τ with huu
  set dz := M.derivative (M.share B ν none f) τ with hdz
  have hhd := (hcont M hP h36 h415 f hf hfc τ hτ)
  have hdzlim : Tendsto dzs atTop (𝓝 dz) := hhd.2
  have hpow : Tendsto (fun n => (ms n).h ^ (2 / 3 : ℝ)) atTop (𝓝 0) := by
    have := hms.rpow_const (p := 2 / 3) (Or.inr (by norm_num))
    rwa [Real.zero_rpow (by norm_num)] at this
  have hzlim : Tendsto zs atTop (𝓝 z) := by
    rw [tendsto_iff_norm_sub_tendsto_zero]
    refine squeeze_zero (fun n => norm_nonneg _) (fun n => ?_)
      (by simpa using (hpow.const_mul C₄).mul_const (ε ^ 2))
    rw [norm_sub_rev]; exact (ordering_small h415 hf hf4 (ms n) τ hν.le).trans_eq (by ring)
  have hulim : Tendsto us atTop (𝓝 uu) := by
    rw [tendsto_iff_norm_sub_tendsto_zero]
    refine squeeze_zero (fun n => norm_nonneg _) (fun n => ?_)
      (by simpa using (hpow.const_mul C₄).mul_const ε)
    rw [norm_sub_rev]; exact (error_small h415 hf hf4 (ms n) τ hν.le).trans_eq (by ring)
  -- discrete bounds
  have hDB := fun n => hdisc M hP h36 (ms n) f hf hfa τ hτ
  have hRz : ∀ n, (M.V 2).size (zs n) ≤ Ceq * Ca * ε ^ 2 * T ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) := by
    intro n
    obtain ⟨-, -, -, hm, -, h6, -, -⟩ := hDB n
    have h1 := vnorm_le_nj hP 2 (by norm_num) (by norm_num) (f := zs n) (by simpa using hm)
    have h2 : M.nj 2 (zs n) ≤ Ca * ε ^ 2 * T ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) :=
      (le_add_of_nonneg_left (norm_nonneg _)).trans h6
    have := mul_le_mul_of_nonneg_left h2 (bound_pos B "L02_eq" 0 0 0).le
    change M.vnorm 2 (zs n) ≤ _
    simp only [Nat.cast_ofNat] at h1
    linarith
  have hRu : ∀ n, (M.V 2).size (us n) ≤ Ceq * Ca * ε * T ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) := by
    intro n
    obtain ⟨-, -, hm, -, h5, -, -, -⟩ := hDB n
    have h1 := vnorm_le_nj hP 2 (by norm_num) (by norm_num) (f := us n) (by simpa using hm)
    have h2 : M.nj 2 (us n) ≤ Ca * ε * T ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) :=
      (le_add_of_nonneg_left (norm_nonneg _)).trans h5
    have := mul_le_mul_of_nonneg_left h2 (bound_pos B "L02_eq" 0 0 0).le
    change M.vnorm 2 (us n) ≤ _
    simp only [Nat.cast_ofNat] at h1
    linarith
  have hRd : ∀ n, (M.V 1).size (dzs n) ≤ Ceq * Ca * ε ^ 2 * T ^ (-2 : ℝ) * Real.exp (-ν * τ) := by
    intro n
    obtain ⟨-, -, -, -, -, -, -, ⟨hm, h8⟩⟩ := hDB n
    have hm' : dzs n ∈ (M.V 1).carrier := by
      rcases hm with h | h
      · exact absurd h (by norm_num)
      · exact h
    have h1 := vnorm_le_nj hP 1 (by norm_num) (by norm_num) (f := dzs n) (by simpa using hm')
    have := mul_le_mul_of_nonneg_left h8 (bound_pos B "L02_eq" 0 0 0).le
    change M.vnorm 1 (dzs n) ≤ _
    simp only [Nat.cast_one] at h1
    linarith
  have hC06 := hP.classical.C06
  have : CompleteSpace (M.V 2).Space := completeV hP (by norm_num) (by norm_num)
  have : CompleteSpace (M.V 1).Space := completeV hP (by norm_num) (by norm_num)
  have hc2 : Continuous (M.V 2).val := hP.Q01.a.2.2.2.2.1 2 (by norm_num) (by norm_num)
  have hc1 : Continuous (M.V 1).val := hP.Q01.a.2.2.2.2.1 1 (by norm_num) (by norm_num)
  obtain ⟨k, hk, hweak, hzmem, hzsize⟩ := weak_limit (M.V 2) hc2 hC06
    (fun n => (hDB n).2.2.2.1) hRz hzlim
  obtain ⟨-, -, -, humem, husize⟩ := weak_limit (M.V 2) hc2 hC06
    (fun n => (hDB n).2.2.1) hRu hulim
  obtain ⟨-, -, -, hdmem, hdsize⟩ := weak_limit (M.V 1) hc1 hC06
    (fun n => by
      obtain ⟨-, -, -, -, -, -, -, ⟨hm, -⟩⟩ := hDB n
      rcases hm with h | h
      · exact absurd h (by norm_num)
      · exact h) hRd hdzlim
  -- pointwise mass bound for u
  have hfH : ‖f‖ ≤ r₁ := by
    have h2 : M.vnorm 2 f ≤ r₁ / E20 :=
      hfr.trans ((min_le_right _ _).trans ((min_le_right _ _).trans (min_le_right _ _)))
    calc ‖f‖ ≤ E20 * M.vnorm 2 f := norm_le_V2 hP hf
      _ ≤ E20 * (r₁ / E20) := mul_le_mul_of_nonneg_left h2 hE20p.le
      _ = r₁ := by field_simp
  have hl0 := D14ell_pos B ν
  have hmass_n : ∀ n, ‖us n‖ ≤ Cu * ε * Real.exp (-ν * τ) := fun n => by
    have hE := ((h36.2.2.1 f hfH).2 (ms n)).1
    have h1 := pointwise_of_EBound hE τ
    have h2 := norm_le_V2 hP hf
    calc ‖us n‖ ≤ 2 * D14ell B ν * ‖f‖ * Real.exp (-ν * τ) := h1
      _ ≤ 2 * D14ell B ν * (E20 * ε) * Real.exp (-ν * τ) := by
          apply mul_le_mul_of_nonneg_right _ hex.le
          exact mul_le_mul_of_nonneg_left h2 (by positivity)
      _ = Cu * ε * Real.exp (-ν * τ) := by rw [hCu]; ring
  have hmass : ‖uu‖ ≤ Cu * ε * Real.exp (-ν * τ) :=
    le_of_tendsto hulim.norm (Eventually.of_forall hmass_n)
  have hdzb : ‖dz‖ ≤ Ca * ε ^ 2 * T ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) :=
    le_of_tendsto hdzlim.norm (Eventually.of_forall (fun n =>
      (le_add_of_nonneg_right (nj_nonneg 2 _)).trans (hDB n).2.2.2.2.2.1))
  -- the discrete weak equations
  have hdweak : ∀ n, ∀ ψ : M.X (ms n), inner ℂ (ψ : M.H) (dzs n) -
      inner ℂ (ψ : M.H) (M.nonlinear (us n)) = -M.form (zs n) ψ := by
    intro n ψ
    have := finDim hP (ms n)
    obtain ⟨w, hwc, hwsol, hode, -, -, -⟩ := hcore M hP h36 (ms n) f hf hf0
    have htt : (τ : ℝ).toNNReal = τ := Real.toNNReal_coe
    have hzs : zs n = ((wR (ms n) w τ - M.Th (ms n) (τ : ℝ).toNNReal (M.Pi (ms n) f) : M.X (ms n)) : M.H) := by
      simp only [zs, Model.share, Model.linearFlow, Model.flowh, Pi.sub_apply, wR, htt, ← hwsol,
        Submodule.coe_sub]
    have hus : us n = ((wR (ms n) w τ : M.X (ms n)) : M.H) := by
      simp only [us, wR, htt, hwsol]
    have hdzs : dzs n = ((qR hP (ms n) w τ - M.Ah (ms n) (M.Th (ms n) (τ : ℝ).toNNReal (M.Pi (ms n) f)) :
        M.X (ms n)) : M.H) := by
      have h := (share_deriv_discrete hP (ms n) hwc hwsol hode hτR).deriv
      change deriv (M.realTime (M.share B ν (some (ms n)) f)) τ = _
      rw [h, Submodule.coe_sub]
    have hAx : M.Ah (ms n) (wR (ms n) w τ - M.Th (ms n) (τ : ℝ).toNNReal (M.Pi (ms n) f)) =
        (qR hP (ms n) w τ - M.Ah (ms n) (M.Th (ms n) (τ : ℝ).toNNReal (M.Pi (ms n) f))) -
          M.Fh (ms n) (wR (ms n) w τ) (wR (ms n) w τ) := by
      simp only [qR, map_sub, AhR_apply, FhR_apply]; abel
    have hL5 := (hP.L05.a (ms n)).1 (wR (ms n) w τ - M.Th (ms n) (τ : ℝ).toNNReal (M.Pi (ms n) f)) ψ
    rw [hAx, Submodule.coe_sub, inner_sub_right] at hL5
    have hF : inner ℂ (ψ : M.H) ((M.Fh (ms n) (wR (ms n) w τ) (wR (ms n) w τ) : M.X (ms n)) : M.H) =
        inner ℂ (ψ : M.H) (M.nonlinear (us n)) := by
      have h := orth hP (ms n) (M.product (wR (ms n) w τ) (wR (ms n) w τ)) ψ
      rw [inner_sub_right, sub_eq_zero] at h
      rw [hus]; unfold Model.nonlinear; exact h.symm
    rw [hzs, hdzs, ← hF]
    exact hL5
  -- passage to the limit for test vectors in V_2
  obtain ⟨Cf, hCf, hform⟩ := form_bound (M := M) hP.Q01.c.2.2
  have hQ0 : 0 ≤ Qd B := le_trans zero_le_one Qd_ge_one
  have hlimeq : ∀ ψ : M.H, ψ ∈ (M.V 2).carrier →
      inner ℂ ψ dz - inner ℂ ψ (M.nonlinear uu) = -M.form z ψ := by
    intro ψ hψ
    let ψs : ℕ → M.H := fun n => ((M.Pi (ms n) ψ : M.X (ms n)) : M.H)
    have hψmem : ∀ n, ψs n ∈ (M.V 1).carrier := fun n => X_le_V1 hP (ms n) (M.Pi (ms n) ψ).2
    have hψ1 : ψ ∈ (M.V 1).carrier := V2_le_V1 hP hψ
    have hP2 : ∀ n, M.NBound 0 (ψ - M.project (ms n) ψ)
        (B.bound "L04_a" 0 ((2 : ℕ) : ℝ) ((0 : ℕ) : ℝ) * (ms n).h ^ (2 - 0 : ℕ) * M.nj 2 ψ) := fun n =>
      hP.L04.a.2.1 (ms n) 2 le_rfl (by norm_num) ψ (by simpa using hψ) 0 (by norm_num)
    have hP1 : ∀ n, M.NBound 1 (ψ - M.project (ms n) ψ)
        (B.bound "L04_a" 0 ((2 : ℕ) : ℝ) ((1 : ℕ) : ℝ) * (ms n).h ^ (2 - 1 : ℕ) * M.nj 2 ψ) := fun n =>
      hP.L04.a.2.1 (ms n) 2 le_rfl (by norm_num) ψ (by simpa using hψ) 1 (by norm_num)
    have hψ0 : Tendsto ψs atTop (𝓝 ψ) := by
      rw [tendsto_iff_norm_sub_tendsto_zero]
      have hh2 : Tendsto (fun n => B.bound "L04_a" 0 ((2 : ℕ) : ℝ) ((0 : ℕ) : ℝ) * (ms n).h ^ (2 - 0 : ℕ) * M.nj 2 ψ) atTop (𝓝 0) := by
        have := ((hms.pow 2).const_mul (B.bound "L04_a" 0 ((2 : ℕ) : ℝ) ((0 : ℕ) : ℝ))).mul_const (M.nj 2 ψ)
        simpa using this
      refine squeeze_zero (fun n => norm_nonneg _) (fun n => ?_) hh2
      have := (hP2 n).2
      rw [norm_sub_rev]
      simpa [Model.nj, Model.project] using this
    have hψV1 : Tendsto (fun n => M.vnorm 1 (ψ - ψs n)) atTop (𝓝 0) := by
      have hh1 : Tendsto (fun n => B.bound "L02_eq" * (B.bound "L04_a" 0 ((2 : ℕ) : ℝ) ((1 : ℕ) : ℝ) * (ms n).h ^ (2 - 1 : ℕ) *
          M.nj 2 ψ)) atTop (𝓝 0) := by
        have := (((hms.pow 1).const_mul (B.bound "L04_a" 0 ((2 : ℕ) : ℝ) ((1 : ℕ) : ℝ))).mul_const (M.nj 2 ψ)).const_mul
          (B.bound "L02_eq")
        simpa using this
      refine squeeze_zero (fun n => norm_nonneg _) (fun n => ?_) hh1
      have hm : ψ - ψs n ∈ (M.V 1).carrier := (M.V 1).carrier.sub_mem hψ1 (hψmem n)
      have h1 := vnorm_le_nj hP 1 le_rfl (by norm_num) (f := ψ - ψs n) (by simpa using hm)
      simp only [Nat.cast_one] at h1
      exact h1.trans (mul_le_mul_of_nonneg_left (hP1 n).2 (bound_pos _ _ _ _ _).le)
    -- nonlinear term
    set Ru := Ceq * Ca * ε * T ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) with hRuDef
    have hRu0 : 0 ≤ Ru := by rw [hRuDef]; positivity
    have huu2 : M.vnorm 2 uu ≤ Ru := husize
    have pb1 := bound_pos B "C01_c" 0 0 0
    have pb2 := bound_pos B "L02_b" 0 2 1
    have pb3 := bound_pos B "L02_embed" 0 2 1
    have pb4 := bound_pos B "L02_d" 0 0 0
    have pb5 := bound_pos B "L02_eq" 0 0 0
    have pQ : 0 < Qd B := lt_of_lt_of_le one_pos Qd_ge_one
    have hN : Tendsto (fun n => M.nonlinear (us n)) atTop (𝓝 (M.nonlinear uu)) := by
      rw [tendsto_iff_norm_sub_tendsto_zero]
      set K := B.bound "C01_c" * (Qd B * B.bound "L02_b" 0 2 1 * Real.sqrt (2 * Ru)) *
        (2 * (Qd B * B.bound "L02_embed" 0 2 1 * Ru)) with hK
      have hK0 : 0 ≤ K := by rw [hK]; positivity
      have hsq : Tendsto (fun n => K * Real.sqrt ‖us n - uu‖) atTop (𝓝 0) := by
        have h1 : Tendsto (fun n => ‖us n - uu‖) atTop (𝓝 0) :=
          (tendsto_iff_norm_sub_tendsto_zero.mp hulim)
        have := (Real.continuous_sqrt.tendsto 0).comp h1
        simpa using this.const_mul K
      refine squeeze_zero (fun n => norm_nonneg _) (fun n => ?_) hsq
      have hun2 : us n ∈ (M.V 2).carrier := (hDB n).2.2.1
      have hun1 := V2_le_V1 hP hun2
      have huu1 := V2_le_V1 hP humem
      have hd := nonlinear_diff hP hun1 huu1
      have hdiff2 : us n - uu ∈ (M.V 2).carrier := (M.V 2).carrier.sub_mem hun2 humem
      have hv2 : M.vnorm 2 (us n - uu) ≤ 2 * Ru := by
        have := size_sub_le (M.V 2) hun2 humem
        have h1 := hRu n
        change M.vnorm 2 (us n - uu) ≤ M.vnorm 2 (us n) + M.vnorm 2 uu at this
        change M.vnorm 2 (us n) ≤ Ru at h1
        linarith
      have hdd := d1_le_interp hP hdiff2
      have hdd' : M.d1 (us n - uu) ≤ Qd B * B.bound "L02_b" 0 2 1 * Real.sqrt ‖us n - uu‖ *
          Real.sqrt (2 * Ru) := by
        refine hdd.trans ?_
        apply mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt hv2)
        positivity
      have hsum : M.d1 (us n) + M.d1 uu ≤ 2 * (Qd B * B.bound "L02_embed" 0 2 1 * Ru) := by
        have hqe : 0 ≤ Qd B * B.bound "L02_embed" 0 2 1 := by positivity
        have a1 : M.d1 (us n) ≤ Qd B * B.bound "L02_embed" 0 2 1 * M.vnorm 2 (us n) := by
          have := (d1_le_vnorm1 hP hun1).trans (mul_le_mul_of_nonneg_left (V1_le_V2 hP hun2)
            (by positivity))
          calc _ ≤ _ := this
            _ = _ := by rw [Qd]; ring
        have a2 : M.d1 uu ≤ Qd B * B.bound "L02_embed" 0 2 1 * M.vnorm 2 uu := by
          have := (d1_le_vnorm1 hP huu1).trans (mul_le_mul_of_nonneg_left (V1_le_V2 hP humem)
            (by positivity))
          calc _ ≤ _ := this
            _ = _ := by rw [Qd]; ring
        have b1 : M.vnorm 2 (us n) ≤ Ru := hRu n
        have c1 := mul_le_mul_of_nonneg_left b1 hqe
        have c2 := mul_le_mul_of_nonneg_left huu2 hqe
        linarith
      have hd0 : 0 ≤ M.d1 (us n - uu) := norm_nonneg _
      calc ‖M.nonlinear (us n) - M.nonlinear uu‖
          ≤ B.bound "C01_c" * M.d1 (us n - uu) * (M.d1 (us n) + M.d1 uu) := hd
        _ ≤ B.bound "C01_c" * (Qd B * B.bound "L02_b" 0 2 1 * Real.sqrt ‖us n - uu‖ * Real.sqrt (2 * Ru)) *
            (2 * (Qd B * B.bound "L02_embed" 0 2 1 * Ru)) := by
            apply mul_le_mul (mul_le_mul_of_nonneg_left hdd' (bound_pos _ _ _ _ _).le) hsum
              (add_nonneg (norm_nonneg _) (norm_nonneg _)) (by positivity)
        _ = K * Real.sqrt ‖us n - uu‖ := by rw [hK]; ring
    -- the form term along the weakly convergent subsequence
    set Ψ := (M.V 1).ofH ψ with hΨ
    let ℓ : (M.V 2).Space →L[ℂ] ℂ :=
      { toFun := fun a => M.b a Ψ
        map_add' := fun a b => by simp
        map_smul' := fun c a => by simp
        cont := hP.Q01.c.2.2.comp (continuous_id.prodMk continuous_const) }
    have hℓ : ∀ a, ℓ a = M.b a Ψ := fun a => rfl
    have hwk := hweak ℓ
    have hFk : Tendsto (fun n => M.form (zs (k n)) (ψs (k n))) atTop (𝓝 (M.form z ψ)) := by
      have hsplit : ∀ n, M.form (zs (k n)) (ψs (k n)) =
          M.b ((M.V 2).ofH (zs (k n))) ((M.V 1).ofH (ψs (k n)) - Ψ) + ℓ ((M.V 2).ofH (zs (k n))) := by
        intro n; rw [hℓ, map_sub]; simp only [Model.form]; abel
      have hlimz : M.form z ψ = 0 + ℓ ((M.V 2).ofH z) := by
        rw [hℓ, zero_add]; rfl
      rw [hlimz]
      simp only [hsplit]
      refine Tendsto.add ?_ hwk
      rw [tendsto_zero_iff_norm_tendsto_zero]
      set Rz := Ceq * Ca * ε ^ 2 * T ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) with hRzDef
      have hlim0 := (hψV1.comp hk.tendsto_atTop).const_mul (Cf * Rz)
      rw [mul_zero] at hlim0
      refine squeeze_zero (fun n => norm_nonneg _) (fun n => ?_) hlim0
      have hb := hform ((M.V 2).ofH (zs (k n))) ((M.V 1).ofH (ψs (k n)) - Ψ)
      have hz1 : ‖(M.V 2).ofH (zs (k n))‖ ≤ Rz := hRz (k n)
      have hp1 : ‖(M.V 1).ofH (ψs (k n)) - Ψ‖ = M.vnorm 1 (ψ - ψs (k n)) := by
        rw [norm_sub_rev, hΨ, ← ofH_sub_mem _ hψ1 (hψmem (k n))]; rfl
      rw [hp1] at hb
      calc _ ≤ Cf * ‖(M.V 2).ofH (zs (k n))‖ * M.vnorm 1 (ψ - ψs (k n)) := hb
        _ ≤ Cf * Rz * M.vnorm 1 (ψ - ψs (k n)) := by
            apply mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hz1 hCf.le) (norm_nonneg _)
        _ = _ := by simp
    have hA : Tendsto (fun n => inner ℂ (ψs n) (dzs n) - inner ℂ (ψs n) (M.nonlinear (us n))) atTop
        (𝓝 (inner ℂ ψ dz - inner ℂ ψ (M.nonlinear uu))) :=
      (hψ0.inner hdzlim).sub (hψ0.inner hN)
    have hA' : Tendsto (fun n => -M.form (zs (k n)) (ψs (k n))) atTop
        (𝓝 (inner ℂ ψ dz - inner ℂ ψ (M.nonlinear uu))) := by
      have := hA.comp hk.tendsto_atTop
      refine this.congr (fun n => ?_)
      exact hdweak (k n) (M.Pi (ms (k n)) ψ)
    exact tendsto_nhds_unique hA' hFk.neg
  -- density extension to V_1 test vectors and the weak graph identification L13(a)
  have hden : DenseRange (fun x : (M.V 3).Space => (M.V 1).ofH ((M.V 3).val x)) :=
    hP.Q01.a.2.2.2.2.2.2.2.1 1 (by norm_num) (by norm_num)
  set Z := (M.V 2).ofH z with hZ
  have hF1 : Continuous (fun ψ' : (M.V 1).Space =>
      inner ℂ ((M.V 1).val ψ') (dz - M.nonlinear uu)) := hc1.inner continuous_const
  have hG1 : Continuous (fun ψ' : (M.V 1).Space => -M.b Z ψ') :=
    (hP.Q01.c.2.2.comp (continuous_const.prodMk continuous_id)).neg
  have heq := hden.equalizer hF1 hG1 (by
    funext x
    have hx3 : (M.V 3).val x ∈ (M.V 3).carrier := mem_of_space _ x
    have hx2 : (M.V 3).val x ∈ (M.V 2).carrier := nest hP (by norm_num) (by norm_num) le_rfl hx3
    have hx1 : (M.V 3).val x ∈ (M.V 1).carrier := V2_le_V1 hP hx2
    simp only [Function.comp_apply, val_ofH_of_mem _ hx1]
    rw [inner_sub_right, hlimeq _ hx2]
    rfl)
  have hgraph := (hP.L13.a z hzmem (dz - M.nonlinear uu)).mp (fun ψ' => by
    have := congrFun heq ψ'
    rw [this]
    change -M.b Z ψ' = -M.b ((M.V 2).ofH z) ((M.V 1).ofH ((M.V 1).val ψ'))
    rw [ofH_val])
  -- final collection
  have hCa1 : Ceq * Ca ≤ Ceq * Ca + Cu + Ca := by linarith
  have hCu1 : Cu ≤ Ceq * Ca + Cu + Ca := by nlinarith
  have hCa2 : Ca ≤ Ceq * Ca + Cu + Ca := by nlinarith
  have hP1 : 0 ≤ ε ^ 2 * T ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) := by positivity
  have hP2 : 0 ≤ ε * T ^ (-1 / 2 : ℝ) * Real.exp (-ν * τ) := by positivity
  have hP3 : 0 ≤ ε ^ 2 * T ^ (-2 : ℝ) * Real.exp (-ν * τ) := by positivity
  refine ⟨hhd.1, hzmem, ?_, humem, ?_, ?_, ?_, hdmem, ?_, hgraph.1, hgraph.2⟩
  · exact bound_mono3 hzsize hCa1 hP1
  · exact bound_mono3 husize hCa1 hP2
  · exact bound_mono2 hmass hCu1 (by positivity)
  · exact bound_mono3 hdzb hCa2 hP1
  · exact bound_mono3 hdsize hCa1 hP3

end OrderingError.Spec11.T5

==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/DerivAbstract.lean <==
import OrderingError.Spec11.Threads.T5.TimeTools

   
                                                                                        
                                                                               
                                                                               
                                                                         
                                                     
                                                                                    
                                                                          
                                                                                  
  

open Set MeasureTheory Real
open scoped NNReal ENNReal Interval Topology

namespace OrderingError.Spec11.T5




/-- Classical spatial data for the second-regularity argument. E carries
H2, V carries H1, and H carries the mass norm. All bounds are spatial. -/
structure SecondSpatialData (E V H : Type*)
    [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup V] [NormedSpace ℂ V]
    [NormedAddCommGroup H] [NormedSpace ℂ H] (K : ℝ) where
  mass : E →L[ℂ] H
  first : E →L[ℂ] V
  pair : E →ₗ[ℂ] E →ₗ[ℂ] H
  symmetric : ∀ u v, pair u v = pair v u
  diagonal_bound : ∀ u, ‖pair u u‖ ≤ K*‖first u‖^2
  strong_pair : ∀ u v, ‖(2 : ℝ) • pair u v‖ ≤ K*‖u‖*‖first v‖
  interpolation : ∀ u, ‖first u‖ ≤ K*sqrt ‖mass u‖*sqrt ‖u‖

/-- One mesh's linear and classical inputs for v1 Lemma 4.16. The same
K and lambda are used for every mesh in the final interface. -/
structure DiscreteDerivativeOperators (X E V H : Type*)
    [NormedAddCommGroup X] [NormedSpace ℂ X]
    [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup V] [NormedSpace ℂ V]
    [NormedAddCommGroup H] [NormedSpace ℂ H]
    (K lam : ℝ) (sp : SecondSpatialData E V H K) where
  meshSpace : Submodule ℂ E
  generator : E →ₗ[ℂ] H
  projection : H →L[ℂ] H
  projection_bound : ∀ g, ‖projection g‖ ≤ ‖g‖
  projection_mass : ∀ w ∈ meshSpace, projection (sp.mass w)=sp.mass w
  graph_recovery : ∀ w ∈ meshSpace, ‖w‖ ≤ K*‖generator w‖
  energy_gradient : ∀ w ∈ meshSpace, ‖sp.first w‖^2 ≤ K*‖sp.mass w‖*‖generator w‖
  weakNorm : H → ℝ
  weak_nonneg : ∀ g, 0 ≤ weakNorm g
  weak_pair : ∀ u v, weakNorm ((2 : ℝ) • sp.pair u v) ≤ K*‖sp.first u‖*‖sp.mass v‖
  flow : ℝ → H →L[ℂ] H
  flowFirst : ℝ → H →L[ℂ] V
  contraction : ∀ t, 0 ≤ t → ∀ g, ‖flow t g‖ ≤ exp (-lam*t)*‖g‖
  weak_smoothing : ∀ t, 0 < t → ∀ g,
    ‖flow t g‖ ≤ K*quadraticTime t^(-3/4 : ℝ)*exp (-lam*t)*weakNorm g
  first_smoothing : ∀ t, 0 < t → ‖flowFirst t‖ ≤ K*quadraticTime t^(-3/4 : ℝ)*exp (-lam*t)
  initial : X →L[ℂ] E
  initial_first : ∀ f, ‖sp.first (initial f)‖ ≤ K*‖f‖
  linear : X → ℝ → E
  linearDerivative : X → ℝ → E
  linear_mem : ∀ f t, 0 ≤ t → linear f t ∈ meshSpace
  linearDerivative_mem : ∀ f t, 0 ≤ t → linearDerivative f t ∈ meshSpace
  linear_initial : ∀ f, linear f 0 = initial f
  linear_equation : ∀ f t, 0 < t → generator (linear f t) = sp.mass (linearDerivative f t)
  /-- Linear composition of (3.7), alpha=2/3, and (3.16). -/
  derivative_smoothing : ∀ f t, 0 < t →
    ‖sp.mass (linearDerivative f t)‖ ≤ K*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-lam*t)
  linear_hasDerivAt : ∀ f t, 0 < t → HasDerivAt (fun s => sp.mass (linear f s))
    (sp.mass (linearDerivative f t)) t
  linear_restart : ∀ f a r, 0 ≤ a → 0 < r →
    sp.mass (linearDerivative f (a+r)) = flow r (sp.mass (linearDerivative f a))
  linear_restart_first : ∀ f a r, 0 ≤ a → 0 < r →
    sp.first (linearDerivative f (a+r)) = flowFirst r (sp.mass (linearDerivative f a))

/-- Definition-level finite-dimensional ODE data. No solution or error
estimate is a field. Negative-time extensions only serve continuity. -/
structure DiscreteDerivativeTrajectory {X E V H : Type*}
    [NormedAddCommGroup X] [NormedSpace ℂ X]
    [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup V] [NormedSpace ℂ V]
    [NormedAddCommGroup H] [NormedSpace ℂ H]
    {K lam : ℝ} {sp : SecondSpatialData E V H K}
    (op : DiscreteDerivativeOperators X E V H K lam sp) (sigma : ℝ) (f : X)
    (u q : ℝ → E) : Prop where
  member : ∀ t, 0 ≤ t → u t ∈ op.meshSpace
  derivative_member : ∀ t, 0 ≤ t → q t ∈ op.meshSpace
  initial : u 0 = op.initial f
  equation : ∀ t, 0 < t → sp.mass (q t) = op.generator (u t)+op.projection (sp.pair (u t) (u t))
  hasDerivAt : ∀ t, 0 < t → HasDerivAt (fun s => sp.mass (u s)) (sp.mass (q t)) t
  derivative_continuous : Continuous q
  weighted_continuous : Continuous (thetaOneWeighted sigma (1/2) (fun t => sp.mass (q t)))
  mild : ∀ t, 0 < t → sp.mass (q t) = sp.mass (op.linearDerivative f t)+
    op.flow t (sp.pair (op.initial f) (op.initial f))+
    ∫ s in (0 : ℝ)..t, op.flow (t-s) ((2 : ℝ) • sp.pair (u s) (q s))
  restart : ∀ a r, 0 ≤ a → 0 < r → sp.mass (q (a+r)) = op.flow r (sp.mass (q a))+
    ∫ s in (0 : ℝ)..r, op.flow (r-s) ((2 : ℝ) • sp.pair (u (a+s)) (q (a+s)))
  restart_integrable : ∀ a r, 0 ≤ a → 0 < r →
    IntervalIntegrable (fun s => op.flow (r-s) ((2 : ℝ) • sp.pair (u (a+s)) (q (a+s)))) volume 0 r
  restart_first : ∀ a r, 0 ≤ a → 0 < r → sp.first (q (a+r)) = op.flowFirst r (sp.mass (q a))+
    ∫ s in (0 : ℝ)..r, op.flowFirst (r-s) ((2 : ℝ) • sp.pair (u (a+s)) (q (a+s)))

/-- Constants of the derivative bootstrap; mass bounds are proved from the
old energy theory when the generic trajectory theorem is instantiated. -/
noncomputable def derivativeLinearConstant (K : ℝ) : ℝ := 1+K+K^3
noncomputable def derivativeSourceConstant (K : ℝ) : ℝ := K*sqrt (2*K)
noncomputable def derivativeBootstrapConstant (K M lam sigma : ℝ) : ℝ :=
  K*derivativeSourceConstant K*sqrt M*
    thetaOneConvolutionConstant (3/4) (3/4) (thetaOneStabilityGap lam sigma)
noncomputable def derivativeRadius (K M lam sigma : ℝ) : ℝ :=
  min 1 (min (1/(2*(1+K^2*M)))
    (thetaOneD2Radius (derivativeLinearConstant K) (derivativeBootstrapConstant K M lam sigma)))





lemma derivativeLinearConstant_pos {K : ℝ} (hK : 0 ≤ K) : 0 < derivativeLinearConstant K := by
  unfold derivativeLinearConstant
  positivity

lemma derivativeBootstrapConstant_nonneg {K M lam sigma : ℝ} (hK : 0 ≤ K) (_hM : 0 ≤ M)
    (hs : 0 < sigma) (hsl : sigma < lam) : 0 ≤ derivativeBootstrapConstant K M lam sigma := by
  have hc := thetaOneConvolutionConstant_pos (a := 3/4) (b := 3/4)
    (by norm_num) (by norm_num) (lt_min (sub_pos.mpr hsl) hs)
  change 0 < thetaOneConvolutionConstant (3/4) (3/4) (thetaOneStabilityGap lam sigma) at hc
  unfold derivativeBootstrapConstant derivativeSourceConstant
  positivity

lemma derivativeRadius_pos {K M lam sigma : ℝ} (hK : 0 ≤ K) (hM : 0 ≤ M)
    (hs : 0 < sigma) (hsl : sigma < lam) : 0 < derivativeRadius K M lam sigma := by
  have hb := derivativeBootstrapConstant_nonneg hK hM hs hsl
  have hr := thetaOneD2Radius_pos (A := derivativeLinearConstant K) hb
  unfold derivativeRadius
  positivity

lemma derivativeRadius_small {K M lam sigma eps : ℝ} (hK : 0 ≤ K) (hM : 0 ≤ M)
    (hs : 0 < sigma) (hsl : sigma < lam) (he : 0 ≤ eps) (hr : eps ≤ derivativeRadius K M lam sigma) :
    eps ≤ 1 ∧ 2*K^2*M*eps ≤ 1 ∧
      derivativeBootstrapConstant K M lam sigma*sqrt (2*derivativeLinearConstant K)*eps ≤ 1/4 := by
  have h1 := hr.trans (min_le_left _ _)
  have h2 := hr.trans ((min_le_right _ _).trans (min_le_left _ _))
  have h3 := hr.trans ((min_le_right _ _).trans (min_le_right _ _))
  have hd : 0 < 2*(1+K^2*M) := by positivity
  have hm := (le_div_iff₀ hd).mp h2
  exact ⟨h1,by nlinarith,thetaOneD2Radius_small
    (derivativeBootstrapConstant_nonneg hK hM hs hsl) he h3⟩

/-- Absorb the graph norm directly in the strong finite-dimensional equation.
The only norm inequality inputs are linear recovery and spatial energy. -/
theorem discreteGraphAbsorption {X E V H : Type*}
    [NormedAddCommGroup X] [NormedSpace ℂ X]
    [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup V] [NormedSpace ℂ V]
    [NormedAddCommGroup H] [NormedSpace ℂ H]
    {K lam : ℝ} {sp : SecondSpatialData E V H K}
    (op : DiscreteDerivativeOperators X E V H K lam sp) (hK : 0 ≤ K)
    {w : E} {q : H} (hw : w ∈ op.meshSpace)
    (heq : q=op.generator w+op.projection (sp.pair w w))
    (hsmall : 2*K^2*‖sp.mass w‖ ≤ 1) :
    ‖op.generator w‖ ≤ 2*‖q‖ ∧
      ‖sp.first w‖ ≤ sqrt (2*K)*sqrt ‖sp.mass w‖*sqrt ‖q‖ ∧ ‖w‖ ≤ 2*K*‖q‖ := by
  have he : op.generator w=q-op.projection (sp.pair w w) := by rw [heq]; abel
  have hg : ‖op.generator w‖ ≤ ‖q‖+K^2*‖sp.mass w‖*‖op.generator w‖ := by
    calc
      _ ≤ ‖q‖+‖op.projection (sp.pair w w)‖ := by rw [he]; exact norm_sub_le _ _
      _ ≤ ‖q‖+K*‖sp.first w‖^2 := add_le_add le_rfl ((op.projection_bound _).trans (sp.diagonal_bound w))
      _ ≤ ‖q‖+K*(K*‖sp.mass w‖*‖op.generator w‖) :=
        add_le_add le_rfl (mul_le_mul_of_nonneg_left (op.energy_gradient w hw) hK)
      _ = _ := by ring
  have hG : ‖op.generator w‖ ≤ 2*‖q‖ := by
    nlinarith [mul_le_mul_of_nonneg_right hsmall (norm_nonneg (op.generator w))]
  have hgrad : ‖sp.first w‖^2 ≤ 2*K*‖sp.mass w‖*‖q‖ :=
    ((op.energy_gradient w hw).trans (mul_le_mul_of_nonneg_left hG (by positivity))).trans_eq (by ring)
  have hsqrt := Real.sqrt_le_sqrt hgrad
  rw [Real.sqrt_sq (norm_nonneg _),Real.sqrt_mul (by positivity : 0 ≤ 2*K*‖sp.mass w‖),
    Real.sqrt_mul (by positivity : 0 ≤ 2*K)] at hsqrt
  exact ⟨hG,hsqrt,((op.graph_recovery w hw).trans (mul_le_mul_of_nonneg_left hG hK)).trans_eq (by ring)⟩

lemma massAbsorptionCondition {K M eps sigma t m : ℝ}
    (_hK : 0 ≤ K) (hM : 0 ≤ M) (he : 0 ≤ eps) (hs : 0 ≤ sigma) (ht : 0 < t)
    (hm : m ≤ M*eps*exp (-sigma*t)) (hsmall : 2*K^2*M*eps ≤ 1) : 2*K^2*m ≤ 1 := by
  have hext : exp (-sigma*t) ≤ 1 := exp_le_one_iff.mpr (by nlinarith)
  have hb : m ≤ M*eps := hm.trans (mul_le_of_le_one_right (mul_nonneg hM he) hext)
  exact (mul_le_mul_of_nonneg_left hb (by positivity)).trans (by nlinarith [hsmall])

section Source
variable {X E V H : Type*}
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  [NormedAddCommGroup E] [NormedSpace ℂ E]
  [NormedAddCommGroup V] [NormedSpace ℂ V]
  [NormedAddCommGroup H] [NormedSpace ℂ H]
  {K M lam sigma : ℝ} {sp : SecondSpatialData E V H K}
  {op : DiscreteDerivativeOperators X E V H K lam sp} {f : X} {u q : ℝ → E}
  (tr : DiscreteDerivativeTrajectory op sigma f u q)

include tr

/-- The weak derivative forcing has the same three-halves structure as the
old H1 bootstrap, now derived from graph absorption and the weak product. -/
theorem DiscreteDerivativeTrajectory.weak_source_bound (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 ≤ sigma)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hsmall : 2*K^2*M*‖f‖ ≤ 1) {s B : ℝ} (hs0 : 0 < s) (hB : 0 ≤ B)
    (hq : thetaOneWeighted sigma (1/2) (fun t => sp.mass (q t)) s ≤ B) :
    op.weakNorm ((2 : ℝ) • sp.pair (u s) (q s)) ≤
      (derivativeSourceConstant K*sqrt M*sqrt ‖f‖*B*sqrt B)*
        quadraticTime s^(-3/4 : ℝ)*exp (-2*sigma*s) := by
  have hq' := (thetaOneWeighted_le_iff hs0 sigma (1/2)).mp hq
  have hg := (discreteGraphAbsorption op hK (tr.member s hs0.le) (tr.equation s hs0)
    (massAbsorptionCondition hK hM (norm_nonneg f) hs hs0 (hmass s hs0) hsmall)).2.1
  have hweak : op.weakNorm ((2 : ℝ) • sp.pair (u s) (q s)) ≤
      derivativeSourceConstant K*sqrt ‖sp.mass (u s)‖*‖sp.mass (q s)‖*sqrt ‖sp.mass (q s)‖ := by
    exact ((op.weak_pair _ _).trans
      (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hg hK) (norm_nonneg _))).trans_eq
      (by unfold derivativeSourceConstant; ring)
  have hD : 0 ≤ derivativeSourceConstant K := by unfold derivativeSourceConstant; positivity
  calc
    _ ≤ derivativeSourceConstant K*sqrt ‖sp.mass (u s)‖*‖sp.mass (q s)‖*sqrt ‖sp.mass (q s)‖ := hweak
    _ ≤ derivativeSourceConstant K*sqrt (M*‖f‖*exp (-sigma*s))*
        (B*quadraticTime s^(-1/2 : ℝ)*exp (-sigma*s))*
        sqrt (B*quadraticTime s^(-1/2 : ℝ)*exp (-sigma*s)) := by
      gcongr
      · positivity [quadraticTime_pos hs0]
      · exact hmass s hs0
      · simpa only [neg_div] using hq'
      · simpa only [neg_div] using hq'
    _ = _ := by
      rw [show derivativeSourceConstant K*sqrt (M*‖f‖*exp (-sigma*s))*
        (B*quadraticTime s^(-1/2 : ℝ)*exp (-sigma*s))*
        sqrt (B*quadraticTime s^(-1/2 : ℝ)*exp (-sigma*s)) =
        derivativeSourceConstant K*(sqrt (M*‖f‖*exp (-sigma*s))*
          (B*quadraticTime s^(-1/2 : ℝ)*exp (-sigma*s))*
          sqrt (B*quadraticTime s^(-1/2 : ℝ)*exp (-sigma*s))) by ring,
        thetaOne_diagonal_weights hM hB (norm_nonneg f) hs0 sigma]
      ring

end Source



noncomputable def derivativeBoundConstant (K : ℝ) : ℝ := 2*derivativeLinearConstant K
noncomputable def derivativeShareConstant (K M lam sigma : ℝ) : ℝ :=
  K^3+derivativeBootstrapConstant K M lam sigma*derivativeBoundConstant K*sqrt (derivativeBoundConstant K)

section Derivative
variable {X E V H : Type*}
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  [NormedAddCommGroup E] [NormedSpace ℂ E]
  [NormedAddCommGroup V] [NormedSpace ℂ V]
  [NormedAddCommGroup H] [NormedSpace ℂ H]
  {K M lam sigma : ℝ} {sp : SecondSpatialData E V H K}
  {op : DiscreteDerivativeOperators X E V H K lam sp} {f : X} {u q : ℝ → E}
  (tr : DiscreteDerivativeTrajectory op sigma f u q)

include tr

/-- Estimate the derivative's actual mild integral, including both singular
endpoints. The mass inequality is an intermediate theorem input. -/
theorem DiscreteDerivativeTrajectory.derivative_integral_bound
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hsmall : 2*K^2*M*‖f‖ ≤ 1) {t B : ℝ} (ht : 0 < t) (hB : 0 ≤ B)
    (hv : ∀ s ∈ Ioo 0 t, thetaOneWeighted sigma (1/2) (fun r => sp.mass (q r)) s ≤ B) :
    ‖∫ s in (0 : ℝ)..t, op.flow (t-s) ((2 : ℝ) • sp.pair (u s) (q s))‖ ≤
      derivativeBootstrapConstant K M lam sigma*sqrt ‖f‖*B*sqrt B*
        quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by
  let d := thetaOneStabilityGap lam sigma
  let C := K*derivativeSourceConstant K*sqrt M*sqrt ‖f‖*B*sqrt B
  have hD : 0 ≤ derivativeSourceConstant K := by unfold derivativeSourceConstant; positivity
  have hC : 0 ≤ C := by dsimp [C]; positivity
  have hp (s : ℝ) (hst : s ∈ Ioo 0 t) :
      ‖op.flow (t-s) ((2 : ℝ) • sp.pair (u s) (q s))‖ ≤
        (C*exp (-sigma*t))*(quadraticTimeKernel (3/4) d (t-s)*quadraticTimeKernel (3/4) d s) := by
    have hn := tr.weak_source_bound hK hM hs.le hmass hsmall hst.1 hB (hv s hst)
    have he := thetaOne_decay_dominate (min_le_left (lam-sigma) sigma)
      (min_le_right (lam-sigma) sigma) hst.1.le hst.2.le
    calc
      _ ≤ K*quadraticTime (t-s)^(-3/4 : ℝ)*exp (-lam*(t-s))*
          op.weakNorm ((2 : ℝ) • sp.pair (u s) (q s)) := op.weak_smoothing _ (sub_pos.mpr hst.2) _
      _ ≤ K*quadraticTime (t-s)^(-3/4 : ℝ)*exp (-lam*(t-s))*
          ((derivativeSourceConstant K*sqrt M*sqrt ‖f‖*B*sqrt B)*quadraticTime s^(-3/4 : ℝ)*exp (-2*sigma*s)) :=
        mul_le_mul_of_nonneg_left hn (by positivity [quadraticTime_pos (sub_pos.mpr hst.2)])
      _ = (C*quadraticTime (t-s)^(-3/4 : ℝ)*quadraticTime s^(-3/4 : ℝ))*
          (exp (-lam*(t-s))*exp (-2*sigma*s)) := by dsimp [C]; ring
      _ ≤ (C*quadraticTime (t-s)^(-3/4 : ℝ)*quadraticTime s^(-3/4 : ℝ))*
          (exp (-sigma*t)*(exp (-d*(t-s))*exp (-d*s))) :=
        mul_le_mul_of_nonneg_left he (by positivity [quadraticTime_pos hst.1, quadraticTime_pos (sub_pos.mpr hst.2)])
      _ = _ := by dsimp [quadraticTimeKernel]; simp only [neg_div]; ring
  have hb := thetaOne_norm_integral (a := 3/4) (b := 3/4) (d := d)
    (C := C*exp (-sigma*t)) (by positivity) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (lt_min (sub_pos.mpr hsl) hs) ht hp
  apply hb.trans_eq
  simp only [show (1-3/4-3/4 : ℝ) = -1/2 by norm_num]
  dsimp [C,d,derivativeBootstrapConstant]
  ring

omit tr in
lemma DiscreteDerivativeOperators.initial_nonlinear_bound (hK : 0 ≤ K) {t : ℝ} (ht : 0 ≤ t) :
    ‖op.flow t (sp.pair (op.initial f) (op.initial f))‖ ≤ K^3*‖f‖^2*exp (-lam*t) := by
  have hn : ‖sp.pair (op.initial f) (op.initial f)‖ ≤ K^3*‖f‖^2 := by
    calc
      _ ≤ K*‖sp.first (op.initial f)‖^2 := sp.diagonal_bound _
      _ ≤ K*(K*‖f‖)^2 := by gcongr; exact op.initial_first f
      _ = _ := by ring
  exact ((op.contraction t ht _).trans (mul_le_mul_of_nonneg_left hn (exp_pos _).le)).trans_eq (by ring)

omit tr in
lemma DiscreteDerivativeOperators.derivative_initial_bound (hK : 0 ≤ K) (hsl : sigma < lam)
    (he : ‖f‖ ≤ 1) {t : ℝ} (ht : 0 < t) :
    ‖sp.mass (op.linearDerivative f t)+op.flow t (sp.pair (op.initial f) (op.initial f))‖ ≤
      derivativeLinearConstant K*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by
  have hex : exp (-lam*t) ≤ exp (-sigma*t) := exp_le_exp.mpr (by nlinarith)
  have hqt : 1 ≤ quadraticTime t^(-1/2 : ℝ) := by
    simpa only [Real.rpow_zero] using thetaOne_time_power (a := 0) (b := -1/2) ht (by norm_num)
  have hlin := (op.derivative_smoothing f t ht).trans
    (mul_le_mul_of_nonneg_left hex (by positivity [quadraticTime_pos ht]))
  have hnon := (op.initial_nonlinear_bound hK ht.le (f := f)).trans
    (mul_le_mul_of_nonneg_left hex (by positivity))
  have he2 : ‖f‖^2 ≤ ‖f‖ := by nlinarith [norm_nonneg f]
  have hb : K^3*‖f‖^2 ≤ K^3*‖f‖*quadraticTime t^(-1/2 : ℝ) :=
    (mul_le_mul_of_nonneg_left he2 (by positivity)).trans (le_mul_of_one_le_right (by positivity) hqt)
  calc
    _ ≤ ‖sp.mass (op.linearDerivative f t)‖+‖op.flow t (sp.pair (op.initial f) (op.initial f))‖ := norm_add_le _ _
    _ ≤ K*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t)+K^3*‖f‖^2*exp (-sigma*t) := add_le_add hlin hnon
    _ ≤ K*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t)+K^3*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) :=
      add_le_add_right (mul_le_mul_of_nonneg_right hb (exp_pos _).le) _
    _ ≤ _ := by unfold derivativeLinearConstant; nlinarith [(show 0 ≤ ‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) by positivity [quadraticTime_pos ht])]

/-- The finite-horizon derivative maximum inequality is deduced from the
mild equation. No nonlinear derivative estimate is assumed. -/
theorem DiscreteDerivativeTrajectory.derivative_max_prebound
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (he : ‖f‖ ≤ 1) (hsmall : 2*K^2*M*‖f‖ ≤ 1) {T0 : ℝ} (hT : 0 < T0) :
    let w := thetaOneWeighted sigma (1/2) (fun t => sp.mass (q t))
    let B := thetaOneMax w T0
    B ≤ derivativeLinearConstant K*‖f‖+derivativeBootstrapConstant K M lam sigma*sqrt ‖f‖*B*sqrt B := by
  let w := thetaOneWeighted sigma (1/2) (fun t => sp.mass (q t))
  let B := thetaOneMax w T0
  have hB : 0 ≤ B := by
    have hb := thetaOne_le_max tr.weighted_continuous (show (0 : ℝ) ∈ Icc 0 T0 from ⟨le_rfl,hT.le⟩)
    simpa only [thetaOneWeighted_zero] using hb
  have hc := derivativeBootstrapConstant_nonneg hK hM hs hsl
  have ha := derivativeLinearConstant_pos hK
  apply thetaOne_max_le hT.le
  intro t ht
  by_cases ht0 : t=0
  · subst t; simp only [thetaOneWeighted_zero]; positivity
  · have htp : 0 < t := lt_of_le_of_ne ht.1 (Ne.symm ht0)
    have hv : ∀ s ∈ Ioo 0 t, w s ≤ B := fun s hst =>
      thetaOne_le_max tr.weighted_continuous ⟨hst.1.le,hst.2.le.trans ht.2⟩
    have hi := tr.derivative_integral_bound hK hM hs hsl hmass hsmall htp hB hv
    have hl := op.derivative_initial_bound hK hsl he htp (f := f)
    rw [thetaOneWeighted_le_iff htp sigma (1/2)]
    rw [tr.mild t htp]
    apply (norm_add_le _ _).trans ((add_le_add hl hi).trans_eq _)
    simp only [neg_div]
    ring

/-- The first-contact argument closes the derivative bootstrap on a radius
independent of the mesh. -/
theorem DiscreteDerivativeTrajectory.derivative_mass_bound
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hr : ‖f‖ ≤ derivativeRadius K M lam sigma) {t : ℝ} (ht : 0 < t) :
    ‖sp.mass (q t)‖ ≤ derivativeBoundConstant K*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by
  obtain ⟨he,hsmall,hboot⟩ := derivativeRadius_small hK hM hs hsl (norm_nonneg f) hr
  have hb := thetaOne_bootstrap tr.weighted_continuous (thetaOneWeighted_zero _ _ _)
    (derivativeLinearConstant_pos hK) (norm_nonneg f) hboot
    (fun T0 hT => tr.derivative_max_prebound hK hM hs hsl hmass he hsmall hT) t ht.le
  simpa only [neg_div,derivativeBoundConstant] using (thetaOneWeighted_le_iff ht sigma (1/2)).mp hb

/-- The graph norm of the discrete solution follows from absorption and
the proved derivative bound. This is the discrete H2 part of (4.38). -/
theorem DiscreteDerivativeTrajectory.solution_second_bound
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hr : ‖f‖ ≤ derivativeRadius K M lam sigma) {t : ℝ} (ht : 0 < t) :
    ‖u t‖ ≤ (2*K*derivativeBoundConstant K)*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by
  have hsmall := (derivativeRadius_small hK hM hs hsl (norm_nonneg f) hr).2.1
  have hg := (discreteGraphAbsorption op hK (tr.member t ht.le) (tr.equation t ht)
    (massAbsorptionCondition hK hM (norm_nonneg f) hs.le ht (hmass t ht) hsmall)).2.2
  exact (hg.trans (mul_le_mul_of_nonneg_left
    (tr.derivative_mass_bound hK hM hs hsl hmass hr ht) (by positivity))).trans_eq (by ring)

/-- Subtracting the linear derivative leaves a genuinely quadratic share. -/
theorem DiscreteDerivativeTrajectory.derivative_share_mass_bound
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hr : ‖f‖ ≤ derivativeRadius K M lam sigma) {t : ℝ} (ht : 0 < t) :
    ‖sp.mass (q t-op.linearDerivative f t)‖ ≤
      derivativeShareConstant K M lam sigma*‖f‖^2*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by
  have hR : 0 ≤ derivativeBoundConstant K := by unfold derivativeBoundConstant; exact mul_nonneg (by norm_num) (derivativeLinearConstant_pos hK).le
  have hsmall := (derivativeRadius_small hK hM hs hsl (norm_nonneg f) hr).2.1
  have hi := tr.derivative_integral_bound hK hM hs hsl hmass hsmall ht (B := derivativeBoundConstant K*‖f‖) (by positivity)
    (fun s hst => (thetaOneWeighted_le_iff hst.1 sigma (1/2)).mpr
      (by simpa only [neg_div] using tr.derivative_mass_bound hK hM hs hsl hmass hr hst.1))
  have hi' : ‖∫ s in (0 : ℝ)..t, op.flow (t-s) ((2 : ℝ) • sp.pair (u s) (q s))‖ ≤
      (derivativeBootstrapConstant K M lam sigma*derivativeBoundConstant K*sqrt (derivativeBoundConstant K))*
        ‖f‖^2*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by
    apply hi.trans_eq
    calc
      _ = derivativeBootstrapConstant K M lam sigma*(sqrt ‖f‖*(derivativeBoundConstant K*‖f‖)*sqrt (derivativeBoundConstant K*‖f‖))*
          quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by ring
      _ = _ := by rw [thetaOne_share_factor hR (norm_nonneg f)]; ring
  have hex : exp (-lam*t) ≤ exp (-sigma*t) := exp_le_exp.mpr (by nlinarith)
  have hqt : 1 ≤ quadraticTime t^(-1/2 : ℝ) := by
    simpa only [Real.rpow_zero] using thetaOne_time_power (a := 0) (b := -1/2) ht (by norm_num)
  have hn : ‖op.flow t (sp.pair (op.initial f) (op.initial f))‖ ≤
      K^3*‖f‖^2*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) :=
    ((op.initial_nonlinear_bound hK ht.le).trans (mul_le_mul_of_nonneg_left hex (by positivity))).trans
      (mul_le_mul_of_nonneg_right (le_mul_of_one_le_right (by positivity) hqt) (exp_pos _).le)
  have heq : sp.mass (q t-op.linearDerivative f t)=op.flow t (sp.pair (op.initial f) (op.initial f))+
      ∫ s in (0 : ℝ)..t, op.flow (t-s) ((2 : ℝ) • sp.pair (u s) (q s)) := by
    rw [map_sub,tr.mild t ht]; abel
  rw [heq]
  exact (norm_add_le _ _).trans ((add_le_add hn hi').trans_eq (by unfold derivativeShareConstant; ring))


/-- The improved H1 bound uses the square root of the mass and derivative
bounds, rather than the weaker direct H2 embedding. -/
theorem DiscreteDerivativeTrajectory.solution_first_bound
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hr : ‖f‖ ≤ derivativeRadius K M lam sigma) {t : ℝ} (ht : 0 < t) :
    ‖sp.first (u t)‖ ≤ (sqrt (2*K)*sqrt M*sqrt (derivativeBoundConstant K))*
      ‖f‖*quadraticTime t^(-1/4 : ℝ)*exp (-sigma*t) := by
  let R := derivativeBoundConstant K
  have hR : 0 ≤ R := by dsimp [R,derivativeBoundConstant]; exact mul_nonneg (by norm_num) (derivativeLinearConstant_pos hK).le
  have hsmall := (derivativeRadius_small hK hM hs hsl (norm_nonneg f) hr).2.1
  have hg := (discreteGraphAbsorption op hK (tr.member t ht.le) (tr.equation t ht)
    (massAbsorptionCondition hK hM (norm_nonneg f) hs.le ht (hmass t ht) hsmall)).2.1
  have hq := tr.derivative_mass_bound hK hM hs hsl hmass hr ht
  calc
    _ ≤ sqrt (2*K)*sqrt ‖sp.mass (u t)‖*sqrt ‖sp.mass (q t)‖ := hg
    _ ≤ sqrt (2*K)*sqrt (M*‖f‖*exp (-sigma*t))*sqrt (R*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t)) := by
      gcongr
      exact hmass t ht
    _ = _ := by
      rw [Real.sqrt_mul (by positivity : 0 ≤ M*‖f‖),Real.sqrt_mul hM,
        Real.sqrt_mul (by positivity [quadraticTime_pos ht] : 0 ≤ R*‖f‖*quadraticTime t^(-1/2 : ℝ)),
        Real.sqrt_mul (by positivity : 0 ≤ R*‖f‖),Real.sqrt_mul hR,
        thetaOne_sqrt_qhalf ht,thetaOne_sqrt_exp]
      have he : exp (-sigma*t/2)*exp (-sigma*t/2)=exp (-sigma*t) := by rw [← exp_add]; congr 1; ring
      calc
        _ = (sqrt (2*K)*sqrt M*sqrt R)*(sqrt ‖f‖*sqrt ‖f‖)*quadraticTime t^(-1/4 : ℝ)*
            (exp (-sigma*t/2)*exp (-sigma*t/2)) := by ring
        _ = _ := by rw [Real.mul_self_sqrt (norm_nonneg f),he]

/-- The exact graph identity for the discrete linearization share. -/
theorem DiscreteDerivativeTrajectory.share_generator {t : ℝ} (ht : 0 < t) :
    op.generator (u t-op.linear f t)=sp.mass (q t-op.linearDerivative f t)-op.projection (sp.pair (u t) (u t)) := by
  rw [map_sub,map_sub,op.linear_equation f t ht,tr.equation t ht]
  abel

/-- Graph recovery gives the quadratic H2 share after the mass derivative
estimate. This is the discrete part of (4.39). -/
theorem DiscreteDerivativeTrajectory.share_second_bound
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hr : ‖f‖ ≤ derivativeRadius K M lam sigma) {t : ℝ} (ht : 0 < t) :
    ‖u t-op.linear f t‖ ≤ K*(derivativeShareConstant K M lam sigma+2*K^2*M*derivativeBoundConstant K)*
      ‖f‖^2*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by
  have hR : 0 ≤ derivativeBoundConstant K := by unfold derivativeBoundConstant; exact mul_nonneg (by norm_num) (derivativeLinearConstant_pos hK).le
  have hsmall := (derivativeRadius_small hK hM hs hsl (norm_nonneg f) hr).2.1
  have hg := (discreteGraphAbsorption op hK (tr.member t ht.le) (tr.equation t ht)
    (massAbsorptionCondition hK hM (norm_nonneg f) hs.le ht (hmass t ht) hsmall)).1
  have hmass' : ‖sp.mass (u t)‖ ≤ M*‖f‖ := (hmass t ht).trans
    (mul_le_of_le_one_right (by positivity) (exp_le_one_iff.mpr (by nlinarith)))
  have hN : ‖op.projection (sp.pair (u t) (u t))‖ ≤
      (2*K^2*M*derivativeBoundConstant K)*‖f‖^2*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by
    calc
      _ ≤ K*‖sp.first (u t)‖^2 := (op.projection_bound _).trans (sp.diagonal_bound _)
      _ ≤ K*(K*‖sp.mass (u t)‖*‖op.generator (u t)‖) := mul_le_mul_of_nonneg_left (op.energy_gradient _ (tr.member t ht.le)) hK
      _ ≤ K*(K*(M*‖f‖)*(2*(derivativeBoundConstant K*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t)))) := by
        gcongr
        exact hg.trans (mul_le_mul_of_nonneg_left (tr.derivative_mass_bound hK hM hs hsl hmass hr ht) (by norm_num))
      _ = _ := by ring
  calc
    _ ≤ K*‖op.generator (u t-op.linear f t)‖ := op.graph_recovery _ (op.meshSpace.sub_mem (tr.member t ht.le) (op.linear_mem f t ht.le))
    _ = K*‖sp.mass (q t-op.linearDerivative f t)-op.projection (sp.pair (u t) (u t))‖ := by rw [tr.share_generator ht]
    _ ≤ K*(‖sp.mass (q t-op.linearDerivative f t)‖+‖op.projection (sp.pair (u t) (u t))‖) := mul_le_mul_of_nonneg_left (norm_sub_le _ _) hK
    _ ≤ K*(derivativeShareConstant K M lam sigma*‖f‖^2*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t)+
        (2*K^2*M*derivativeBoundConstant K)*‖f‖^2*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t)) :=
      mul_le_mul_of_nonneg_left (add_le_add (tr.derivative_share_mass_bound hK hM hs hsl hmass hr ht) hN) hK
    _ = _ := by ring
end Derivative



noncomputable def derivativeLocalConstant (a b : ℝ) : ℝ :=
  exp 1*thetaOneConvolutionConstant a b 1

lemma derivativeLocalConstant_pos {a b : ℝ} (ha : a < 1) (hb : b < 1) :
    0 < derivativeLocalConstant a b :=
  mul_pos (exp_pos _) (thetaOneConvolutionConstant_pos ha hb (by norm_num))

/-- A finite-interval convolution bound, obtained from the already integrated
endpoint kernels. No measurability of an operator norm is required. -/
theorem derivative_local_integral {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    {g : ℝ → E} {a b r C : ℝ} (hC : 0 ≤ C)
    (ha0 : 0 ≤ a) (ha : a < 1) (hb0 : 0 ≤ b) (hb : b < 1) (hr : 0 < r) (hr1 : r ≤ 1)
    (hg : ∀ s ∈ Ioo 0 r, ‖g s‖ ≤ C*(r-s)^(-a)*s^(-b)) :
    ‖∫ s in (0 : ℝ)..r, g s‖ ≤ C*derivativeLocalConstant a b*r^(1-a-b) := by
  have hp (s : ℝ) (hst : s ∈ Ioo 0 r) :
      ‖g s‖ ≤ (C*exp 1)*(quadraticTimeKernel a 1 (r-s)*quadraticTimeKernel b 1 s) := by
    have hrs : r-s ≤ 1 := by linarith [hst.1]
    have hs1 : s ≤ 1 := hst.2.le.trans hr1
    have he : 1 ≤ exp 1*(exp (-(r-s))*exp (-s)) := by
      rw [← exp_add,← exp_add]
      exact one_le_exp_iff.mpr (by linarith)
    calc
      _ ≤ C*(r-s)^(-a)*s^(-b) := hg s hst
      _ ≤ (C*(r-s)^(-a)*s^(-b))*(exp 1*(exp (-(r-s))*exp (-s))) :=
        le_mul_of_one_le_right (by positivity [sub_pos.mpr hst.2,hst.1]) he
      _ = _ := by
        simp only [quadraticTimeKernel,quadraticTime,min_eq_left hrs,min_eq_left hs1,neg_mul,one_mul]
        ring
  have hi := thetaOne_norm_integral (C := C*exp 1) (by positivity) ha0 ha hb0 hb (by norm_num) hr hp
  simpa only [quadraticTime,min_eq_left hr1,derivativeLocalConstant,mul_assoc] using hi

noncomputable def derivativeLocalWeight {V : Type*} [NormedAddCommGroup V] (v : ℝ → V) (r : ℝ) : ℝ :=
  (max r 0)^(3/4 : ℝ)*‖v r‖

lemma derivativeLocalWeight_continuous {V : Type*} [NormedAddCommGroup V] {v : ℝ → V}
    (hv : Continuous v) : Continuous (derivativeLocalWeight v) := by
  unfold derivativeLocalWeight
  exact ((continuous_id.max continuous_const).rpow_const (fun _ => Or.inr (by norm_num))).mul hv.norm

lemma derivativeLocalWeight_zero {V : Type*} [NormedAddCommGroup V] (v : ℝ → V) :
    derivativeLocalWeight v 0=0 := by simp [derivativeLocalWeight]

lemma derivativeLocalWeight_nonneg {V : Type*} [NormedAddCommGroup V] (v : ℝ → V) (r : ℝ) :
    0 ≤ derivativeLocalWeight v r := by unfold derivativeLocalWeight; positivity

lemma derivativeLocalWeight_le_iff {V : Type*} [NormedAddCommGroup V] {v : ℝ → V}
    {r B : ℝ} (hr : 0 < r) : derivativeLocalWeight v r ≤ B ↔ ‖v r‖ ≤ B*r^(-3/4 : ℝ) := by
  unfold derivativeLocalWeight
  rw [max_eq_left hr.le,mul_comm (r^(3/4 : ℝ)),← le_div_iff₀ (Real.rpow_pos_of_pos hr (3/4))]
  rw [show (-3/4 : ℝ) = -(3/4) by ring,Real.rpow_neg hr.le]
  rfl

section Local
variable {X E V H : Type*}
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  [NormedAddCommGroup E] [NormedSpace ℂ E]
  [NormedAddCommGroup V] [NormedSpace ℂ V]
  [NormedAddCommGroup H] [NormedSpace ℂ H]
  {K lam sigma : ℝ} {sp : SecondSpatialData E V H K}
  {op : DiscreteDerivativeOperators X E V H K lam sp} {f : X} {u q : ℝ → E}
  (tr : DiscreteDerivativeTrajectory op sigma f u q)

omit tr in
lemma DiscreteDerivativeOperators.first_short_bound (hK : 0 ≤ K) (hl : 0 ≤ lam)
    {r : ℝ} (hr : 0 < r) (hr1 : r ≤ 1) (g : H) : ‖op.flowFirst r g‖ ≤ K*r^(-3/4 : ℝ)*‖g‖ := by
  have he : exp (-lam*r) ≤ 1 := exp_le_one_iff.mpr (by nlinarith)
  have hk := (op.first_smoothing r hr).trans (mul_le_of_le_one_right
    (by positivity [quadraticTime_pos hr]) he)
  simpa only [quadraticTime,min_eq_left hr1] using
    ((op.flowFirst r).le_opNorm g).trans (mul_le_mul_of_nonneg_right hk (norm_nonneg g))

include tr

/-- Local compression is proved by taking a finite continuous maximum;
its coefficient is then absorbed. The bound on u is intermediate. -/
theorem DiscreteDerivativeTrajectory.local_first_bound
    (hK : 0 ≤ K) (hl : 0 ≤ lam) {a d U : ℝ} (ha : 0 ≤ a) (hd : 0 < d) (hd1 : d ≤ 1)
    (hU : 0 ≤ U) (hu : ∀ r ∈ Ioo 0 d, ‖u (a+r)‖ ≤ U)
    (hc : K^2*U*derivativeLocalConstant (3/4) (3/4)*d^(1/4 : ℝ) ≤ 1/2) :
    ‖sp.first (q (a+d))‖ ≤ 2*K*‖sp.mass (q a)‖*d^(-3/4 : ℝ) := by
  let v := fun r => sp.first (q (a+r))
  let w := derivativeLocalWeight v
  let B := thetaOneMax w d
  have hw : Continuous w := derivativeLocalWeight_continuous (sp.first.continuous.comp
    (tr.derivative_continuous.comp (continuous_const.add continuous_id)))
  have hB : 0 ≤ B := by
    have hz := thetaOne_le_max hw (show (0 : ℝ) ∈ Icc 0 d from ⟨le_rfl,hd.le⟩)
    simpa only [w,B,derivativeLocalWeight_zero] using hz
  have hbeta := (derivativeLocalConstant_pos (a := 3/4) (b := 3/4) (by norm_num) (by norm_num)).le
  have hmax : B ≤ K*‖sp.mass (q a)‖+K^2*U*derivativeLocalConstant (3/4) (3/4)*d^(1/4 : ℝ)*B := by
    apply thetaOne_max_le hd.le
    intro r hr
    by_cases hr0 : r=0
    · subst r; change derivativeLocalWeight v 0 ≤ _; rw [derivativeLocalWeight_zero]; positivity
    · have hrp : 0 < r := lt_of_le_of_ne hr.1 (Ne.symm hr0)
      have hi := derivative_local_integral (a := 3/4) (b := 3/4) (r := r) (C := K^2*U*B)
        (by positivity) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hrp (hr.2.trans hd1)
        (g := fun s => op.flowFirst (r-s) ((2 : ℝ) • sp.pair (u (a+s)) (q (a+s)))) (by
          intro s hst
          have hsp : 0 < r-s := sub_pos.mpr hst.2
          have hrs : r-s ≤ 1 := by linarith [hr.2,hd1,hst.1]
          have hq : ‖sp.first (q (a+s))‖ ≤ B*s^(-3/4 : ℝ) :=
            (derivativeLocalWeight_le_iff hst.1).mp (thetaOne_le_max hw ⟨hst.1.le,hst.2.le.trans hr.2⟩)
          calc
            _ ≤ K*(r-s)^(-3/4 : ℝ)*‖(2 : ℝ) • sp.pair (u (a+s)) (q (a+s))‖ := op.first_short_bound hK hl hsp hrs _
            _ ≤ K*(r-s)^(-3/4 : ℝ)*(K*‖u (a+s)‖*‖sp.first (q (a+s))‖) :=
              mul_le_mul_of_nonneg_left (sp.strong_pair _ _) (by positivity)
            _ ≤ K*(r-s)^(-3/4 : ℝ)*(K*U*(B*s^(-3/4 : ℝ))) := by
              gcongr
              exact hu s ⟨hst.1,hst.2.trans_le hr.2⟩
            _ = _ := by ring)
      have hn : ‖v r‖ ≤ K*‖sp.mass (q a)‖*r^(-3/4 : ℝ)+
          K^2*U*B*derivativeLocalConstant (3/4) (3/4)*r^(-1/2 : ℝ) := by
        rw [show v r=sp.first (q (a+r)) from rfl,tr.restart_first a r ha hrp]
        apply (norm_add_le _ _).trans
        have hi' := hi
        simp only [show (1-(3/4)-(3/4) : ℝ) = -1/2 by norm_num] at hi'
        exact add_le_add ((op.first_short_bound hK hl hrp (hr.2.trans hd1) _).trans_eq (by ring)) hi'
      have hp1 : r^(3/4 : ℝ)*r^(-3/4 : ℝ)=1 := by rw [← Real.rpow_add hrp]; norm_num
      have hp2 : r^(3/4 : ℝ)*r^(-1/2 : ℝ)=r^(1/4 : ℝ) := by rw [← Real.rpow_add hrp]; norm_num
      have hrd : r^(1/4 : ℝ) ≤ d^(1/4 : ℝ) := Real.rpow_le_rpow hrp.le hr.2 (by norm_num)
      calc
        w r = r^(3/4 : ℝ)*‖v r‖ := by dsimp [w,derivativeLocalWeight]; rw [max_eq_left hrp.le]
        _ ≤ r^(3/4 : ℝ)*(K*‖sp.mass (q a)‖*r^(-3/4 : ℝ)+K^2*U*B*derivativeLocalConstant (3/4) (3/4)*r^(-1/2 : ℝ)) :=
          mul_le_mul_of_nonneg_left hn (by positivity)
        _ = K*‖sp.mass (q a)‖+K^2*U*derivativeLocalConstant (3/4) (3/4)*B*r^(1/4 : ℝ) := by
          calc
            _ = K*‖sp.mass (q a)‖*(r^(3/4 : ℝ)*r^(-3/4 : ℝ))+
                K^2*U*derivativeLocalConstant (3/4) (3/4)*B*(r^(3/4 : ℝ)*r^(-1/2 : ℝ)) := by ring
            _ = _ := by rw [hp1,hp2,mul_one]
        _ ≤ _ := by nlinarith [mul_le_mul_of_nonneg_left hrd (show 0 ≤ K^2*U*derivativeLocalConstant (3/4) (3/4)*B by positivity)]
  have hBbound : B ≤ 2*K*‖sp.mass (q a)‖ := by
    nlinarith [mul_le_mul_of_nonneg_right hc hB]
  have hwd := (thetaOne_le_max hw (show d ∈ Icc 0 d from ⟨hd.le,le_rfl⟩)).trans hBbound
  exact (derivativeLocalWeight_le_iff hd).mp hwd


/-- The share restart follows by subtraction of the individual linear
restart; it is not an extra assumption about an error. -/
theorem DiscreteDerivativeTrajectory.share_restart_first {a r : ℝ} (ha : 0 ≤ a) (hr : 0 < r) :
    sp.first (q (a+r)-op.linearDerivative f (a+r))=
      op.flowFirst r (sp.mass (q a-op.linearDerivative f a))+
        ∫ s in (0 : ℝ)..r, op.flowFirst (r-s) ((2 : ℝ) • sp.pair (u (a+s)) (q (a+s))) := by
  rw [map_sub,tr.restart_first a r ha hr,op.linear_restart_first f a r ha hr,map_sub,map_sub]
  abel

/-- A bounded strong source gives the local share estimate; the source bound
is later supplied by the two already proved trajectory estimates. -/
theorem DiscreteDerivativeTrajectory.local_share_first_bound
    (hK : 0 ≤ K) (hl : 0 ≤ lam) {a d B : ℝ} (ha : 0 ≤ a) (hd : 0 < d) (hd1 : d ≤ 1) (hB : 0 ≤ B)
    (hsource : ∀ r ∈ Ioo 0 d, ‖(2 : ℝ) • sp.pair (u (a+r)) (q (a+r))‖ ≤ B) :
    ‖sp.first (q (a+d)-op.linearDerivative f (a+d))‖ ≤
      K*‖sp.mass (q a-op.linearDerivative f a)‖*d^(-3/4 : ℝ)+
        K*B*derivativeLocalConstant (3/4) 0*d^(1/4 : ℝ) := by
  have hi := derivative_local_integral (a := 3/4) (b := 0) (r := d) (C := K*B)
    (by positivity) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hd hd1
    (g := fun s => op.flowFirst (d-s) ((2 : ℝ) • sp.pair (u (a+s)) (q (a+s)))) (by
      intro s hst
      have hds : d-s ≤ 1 := by linarith [hst.1]
      calc
        _ ≤ K*(d-s)^(-3/4 : ℝ)*‖(2 : ℝ) • sp.pair (u (a+s)) (q (a+s))‖ :=
          op.first_short_bound hK hl (sub_pos.mpr hst.2) hds _
        _ ≤ K*(d-s)^(-3/4 : ℝ)*B := mul_le_mul_of_nonneg_left (hsource s hst) (by positivity [sub_pos.mpr hst.2])
        _ = _ := by simp only [neg_zero,Real.rpow_zero,mul_one]; ring)
  rw [tr.share_restart_first ha hd]
  apply (norm_add_le _ _).trans
  apply add_le_add ((op.first_short_bound hK hl hd hd1 _).trans_eq (by ring))
  simpa only [show (1-3/4-0 : ℝ)=1/4 by norm_num] using hi
end Local



/-- Choose the local interval once, independently of the mesh and data. -/
lemma derivativeLocalScale_exists {D : ℝ} (hD : 0 ≤ D) :
    ∃ c : ℝ, 0 < c ∧ c ≤ 1/4 ∧ D*c^(1/4 : ℝ) ≤ 1/2 := by
  let b := min (1/2 : ℝ) (1/(4*(1+D)))
  have hb : 0 < b := by dsimp [b]; positivity
  have hb1 : b ≤ 1/2 := min_le_left _ _
  have hDb : D*b ≤ 1/4 := by
    have hb2 : b ≤ 1/(4*(1+D)) := min_le_right _ _
    have hp := (le_div_iff₀ (by positivity : 0 < 4*(1+D))).mp hb2
    nlinarith
  refine ⟨b^4,by positivity,?_,?_⟩
  · have hp := pow_le_pow_left₀ hb.le hb1 4
    norm_num at hp
    linarith
  · have hp : (b^4)^(1/4 : ℝ)=b := by
      rw [← Real.rpow_natCast,← Real.rpow_mul hb.le]
      norm_num
    rw [hp]
    linarith

lemma derivative_window_power {c t : ℝ} (hc : 0 < c) (ht : 0 < t) (a : ℝ) :
    (c*(quadraticTime t)^2)^a=c^a*(quadraticTime t)^(2*a) := by
  rw [Real.mul_rpow hc.le (sq_nonneg _),← Real.rpow_natCast,← Real.rpow_mul (quadraticTime_pos ht).le]
  norm_num

lemma derivative_window_geometry {c t : ℝ} (hc : 0 < c) (hc1 : c ≤ 1/4) (ht : 0 < t) :
    0 < c*(quadraticTime t)^2 ∧ c*(quadraticTime t)^2 ≤ 1 ∧
      c*(quadraticTime t)^2 ≤ t/4 ∧ t/2 ≤ t-c*(quadraticTime t)^2 := by
  have hqt := quadraticTime_pos ht
  have hq1 : quadraticTime t ≤ 1 := min_le_right _ _
  have hqt' : quadraticTime t ≤ t := min_le_left _ _
  have hsq : (quadraticTime t)^2 ≤ quadraticTime t := by nlinarith
  have hprod := mul_le_mul_of_nonneg_right hc1 (sq_nonneg (quadraticTime t))
  refine ⟨by positivity,?_,?_,?_⟩ <;> nlinarith

lemma derivative_past_weight {sigma t s a : ℝ} (hsigma : 0 ≤ sigma) (ht : 0 < t)
    (hs : t/2 ≤ s) (hs1 : t-1 ≤ s) (ha : 0 ≤ a) :
    quadraticTime s^(-a)*exp (-sigma*s) ≤
      (2^a*exp sigma)*quadraticTime t^(-a)*exp (-sigma*t) := by
  have hp := quadraticTime_power_half ht hs ha
  have he : exp (-sigma*s) ≤ exp sigma*exp (-sigma*t) := by
    rw [← exp_add]
    apply exp_le_exp.mpr
    nlinarith
  exact (mul_le_mul hp he (exp_pos _).le (by positivity [quadraticTime_pos ht])).trans_eq (by ring)

noncomputable def derivativeFirstConstant (K sigma c : ℝ) : ℝ :=
  2*K*derivativeBoundConstant K*2^(1/2 : ℝ)*exp sigma*c^(-3/4 : ℝ)

noncomputable def derivativeStrongSourceConstant (K sigma c : ℝ) : ℝ :=
  K*(2*K*derivativeBoundConstant K)*derivativeFirstConstant K sigma c

noncomputable def derivativeShareFirstConstant (K M lam sigma c : ℝ) : ℝ :=
  K*derivativeShareConstant K M lam sigma*2^(1/2 : ℝ)*exp sigma*c^(-3/4 : ℝ)+
    K*derivativeStrongSourceConstant K sigma c*(2^(5/2 : ℝ)*exp (2*sigma))*
      derivativeLocalConstant (3/4) 0*c^(1/4 : ℝ)

lemma derivative_window_weight {c t : ℝ} (hc : 0 < c) (ht : 0 < t) (A a b sigma : ℝ) :
    (A*quadraticTime t^a*exp (-sigma*t))*(c*quadraticTime t^2)^b=
      (A*c^b)*quadraticTime t^(a+2*b)*exp (-sigma*t) := by
  rw [derivative_window_power hc ht]
  calc
    _ = (A*c^b)*(quadraticTime t^a*quadraticTime t^(2*b))*exp (-sigma*t) := by ring
    _ = _ := by rw [← Real.rpow_add (quadraticTime_pos ht)]
section Window
variable {X E V H : Type*}
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  [NormedAddCommGroup E] [NormedSpace ℂ E]
  [NormedAddCommGroup V] [NormedSpace ℂ V]
  [NormedAddCommGroup H] [NormedSpace ℂ H]
  {K M lam sigma : ℝ} {sp : SecondSpatialData E V H K}
  {op : DiscreteDerivativeOperators X E V H K lam sp} {f : X} {u q : ℝ → E}
  (tr : DiscreteDerivativeTrajectory op sigma f u q)

include tr

/-- The local interval c*t_wedge^2 cancels the singular coefficient exactly.
All estimates of the discrete trajectory used here were proved above. -/
theorem DiscreteDerivativeTrajectory.derivative_first_bound_at_scale
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hr : ‖f‖ ≤ derivativeRadius K M lam sigma)
    {c : ℝ} (hc : 0 < c) (hc1 : c ≤ 1/4)
    (hcoef : (K^2*(2*K*derivativeBoundConstant K)*2^(1/2 : ℝ)*derivativeLocalConstant (3/4) (3/4))*c^(1/4 : ℝ) ≤ 1/2)
    {t : ℝ} (ht : 0 < t) :
    ‖sp.first (q t)‖ ≤ (2*K*derivativeBoundConstant K*2^(1/2 : ℝ)*exp sigma*c^(-3/4 : ℝ))*
      ‖f‖*quadraticTime t^(-2 : ℝ)*exp (-sigma*t) := by
  let R := derivativeBoundConstant K
  let d := c*(quadraticTime t)^2
  let a := t-d
  have hR : 0 ≤ R := by dsimp [R,derivativeBoundConstant]; exact mul_nonneg (by norm_num) (derivativeLinearConstant_pos hK).le
  obtain ⟨hd,hd1,hdt,ha2⟩ := derivative_window_geometry hc hc1 ht
  change 0 < d at hd
  change d ≤ 1 at hd1
  change d ≤ t/4 at hdt
  change t/2 ≤ a at ha2
  have ha : 0 < a := by linarith
  have he := (derivativeRadius_small hK hM hs hsl (norm_nonneg f) hr).1
  let U := (2*K*R)*‖f‖*2^(1/2 : ℝ)*quadraticTime t^(-1/2 : ℝ)
  have hU : 0 ≤ U := by dsimp [U]; positivity [quadraticTime_pos ht]
  have hu (r : ℝ) (hrd : r ∈ Ioo 0 d) : ‖u (a+r)‖ ≤ U := by
    have har : 0 < a+r := by linarith [hrd.1]
    have hp := quadraticTime_power_half (b := 1/2) ht (show t/2 ≤ a+r by linarith [hrd.1]) (by norm_num)
    have hex : exp (-sigma*(a+r)) ≤ 1 := exp_le_one_iff.mpr (by nlinarith)
    calc
      _ ≤ (2*K*R)*‖f‖*quadraticTime (a+r)^(-1/2 : ℝ)*exp (-sigma*(a+r)) := tr.solution_second_bound hK hM hs hsl hmass hr har
      _ ≤ (2*K*R)*‖f‖*quadraticTime (a+r)^(-1/2 : ℝ) := mul_le_of_le_one_right (by positivity [quadraticTime_pos har]) hex
      _ ≤ U := by dsimp [U]; have hh := mul_le_mul_of_nonneg_left hp (show 0 ≤ (2*K*R)*‖f‖ by positivity); nlinarith
  have hb := (derivativeLocalConstant_pos (a := 3/4) (b := 3/4) (by norm_num) (by norm_num)).le
  have hco : K^2*U*derivativeLocalConstant (3/4) (3/4)*d^(1/4 : ℝ) ≤ 1/2 := by
    have heq : K^2*U*derivativeLocalConstant (3/4) (3/4)*d^(1/4 : ℝ) =
        ((K^2*(2*K*R)*2^(1/2 : ℝ)*derivativeLocalConstant (3/4) (3/4))*c^(1/4 : ℝ))*‖f‖ := by
      dsimp [U,d]
      rw [derivative_window_power hc ht]
      have hp : quadraticTime t^(-1/2 : ℝ)*quadraticTime t^(2*(1/4 : ℝ))=1 := by
        rw [← Real.rpow_add (quadraticTime_pos ht)]; norm_num
      calc
        _ = ((K^2*(2*K*R)*2^(1/2 : ℝ)*derivativeLocalConstant (3/4) (3/4))*c^(1/4 : ℝ))*‖f‖*
            (quadraticTime t^(-1/2 : ℝ)*quadraticTime t^(2*(1/4 : ℝ))) := by ring
        _ = _ := by rw [hp,mul_one]
    rw [heq]
    exact (mul_le_mul_of_nonneg_right hcoef (norm_nonneg f)).trans (by nlinarith)
  have hlocal := tr.local_first_bound hK (hs.le.trans hsl.le) ha.le hd hd1 hU hu hco
  have hp := derivative_past_weight hs.le ht ha2 (show t-1 ≤ a by dsimp [a]; linarith) (show (0 : ℝ) ≤ 1/2 by norm_num)
  have hqa : ‖sp.mass (q a)‖ ≤ R*‖f‖*(2^(1/2 : ℝ)*exp sigma)*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) :=
    (tr.derivative_mass_bound hK hM hs hsl hmass hr ha).trans
      (by simpa only [neg_div,mul_assoc] using mul_le_mul_of_nonneg_left hp (show 0 ≤ R*‖f‖ by positivity))
  have heq : a+d=t := by dsimp [a]; ring
  rw [heq] at hlocal
  apply (hlocal.trans (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hqa (by positivity : 0 ≤ 2*K)) (by positivity))).trans_eq
  dsimp [d]
  rw [derivative_window_power hc ht]
  have hpowers : quadraticTime t^(-1/2 : ℝ)*quadraticTime t^(2*(-3/4 : ℝ))=quadraticTime t^(-2 : ℝ) := by
    rw [← Real.rpow_add (quadraticTime_pos ht)]; norm_num
  calc
    _ = (2*K*R*2^(1/2 : ℝ)*exp sigma*c^(-3/4 : ℝ))*‖f‖*
        (quadraticTime t^(-1/2 : ℝ)*quadraticTime t^(2*(-3/4 : ℝ)))*exp (-sigma*t) := by ring
    _ = _ := by rw [hpowers]


/-- The strong differentiated forcing bound is a consequence of the
spatial product estimate and the two discrete solution bounds. -/
theorem DiscreteDerivativeTrajectory.strong_source_bound_at_scale
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hr : ‖f‖ ≤ derivativeRadius K M lam sigma)
    {c : ℝ} (hc : 0 < c) (hc1 : c ≤ 1/4)
    (hcoef : (K^2*(2*K*derivativeBoundConstant K)*2^(1/2 : ℝ)*derivativeLocalConstant (3/4) (3/4))*c^(1/4 : ℝ) ≤ 1/2)
    {t : ℝ} (ht : 0 < t) :
    ‖(2 : ℝ) • sp.pair (u t) (q t)‖ ≤ derivativeStrongSourceConstant K sigma c*‖f‖^2*
      quadraticTime t^(-5/2 : ℝ)*exp (-2*sigma*t) := by
  have hR : 0 ≤ derivativeBoundConstant K := by unfold derivativeBoundConstant; exact mul_nonneg (by norm_num) (derivativeLinearConstant_pos hK).le
  have hQ : 0 ≤ derivativeFirstConstant K sigma c := by unfold derivativeFirstConstant; positivity
  have hq := tr.derivative_first_bound_at_scale hK hM hs hsl hmass hr hc hc1 hcoef ht
  calc
    _ ≤ K*‖u t‖*‖sp.first (q t)‖ := sp.strong_pair _ _
    _ ≤ K*((2*K*derivativeBoundConstant K)*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t))*
        (derivativeFirstConstant K sigma c*‖f‖*quadraticTime t^(-2 : ℝ)*exp (-sigma*t)) := by
      apply mul_le_mul
      · exact mul_le_mul_of_nonneg_left (tr.solution_second_bound hK hM hs hsl hmass hr ht) hK
      · exact hq
      · positivity
      · positivity [quadraticTime_pos ht]
    _ = _ := by
      have hp : quadraticTime t^(-1/2 : ℝ)*quadraticTime t^(-2 : ℝ)=quadraticTime t^(-5/2 : ℝ) := by
        rw [← Real.rpow_add (quadraticTime_pos ht)]; norm_num
      have he : exp (-sigma*t)*exp (-sigma*t)=exp (-2*sigma*t) := by rw [← exp_add]; congr 1; ring
      calc
        _ = derivativeStrongSourceConstant K sigma c*‖f‖^2*
            (quadraticTime t^(-1/2 : ℝ)*quadraticTime t^(-2 : ℝ))*(exp (-sigma*t)*exp (-sigma*t)) := by
          unfold derivativeStrongSourceConstant; ring
        _ = _ := by rw [hp,he]

/-- The derivative of the discrete share has the same H1 time power as the
full derivative, but is quadratic in the data, as required in (4.41). -/
theorem DiscreteDerivativeTrajectory.share_first_bound_at_scale
    (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam)
    (hmass : ∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s))
    (hr : ‖f‖ ≤ derivativeRadius K M lam sigma)
    {c : ℝ} (hc : 0 < c) (hc1 : c ≤ 1/4)
    (hcoef : (K^2*(2*K*derivativeBoundConstant K)*2^(1/2 : ℝ)*derivativeLocalConstant (3/4) (3/4))*c^(1/4 : ℝ) ≤ 1/2)
    {t : ℝ} (ht : 0 < t) :
    ‖sp.first (q t-op.linearDerivative f t)‖ ≤ derivativeShareFirstConstant K M lam sigma c*
      ‖f‖^2*quadraticTime t^(-2 : ℝ)*exp (-sigma*t) := by
  let d := c*quadraticTime t^2
  let a := t-d
  let S := derivativeStrongSourceConstant K sigma c
  let Z := derivativeShareConstant K M lam sigma
  have hR : 0 ≤ derivativeBoundConstant K := by unfold derivativeBoundConstant; exact mul_nonneg (by norm_num) (derivativeLinearConstant_pos hK).le
  have hboot := derivativeBootstrapConstant_nonneg hK hM hs hsl
  have hS : 0 ≤ S := by dsimp [S,derivativeStrongSourceConstant,derivativeFirstConstant]; positivity
  have hZ : 0 ≤ Z := by dsimp [Z,derivativeShareConstant]; positivity
  obtain ⟨hd,hd1,hdt,ha2⟩ := derivative_window_geometry hc hc1 ht
  change 0 < d at hd
  change d ≤ 1 at hd1
  change d ≤ t/4 at hdt
  change t/2 ≤ a at ha2
  have ha : 0 < a := by linarith
  let B := (S*(2^(5/2 : ℝ)*exp (2*sigma))*‖f‖^2)*quadraticTime t^(-5/2 : ℝ)*exp (-sigma*t)
  have hB : 0 ≤ B := by dsimp [B]; positivity [quadraticTime_pos ht]
  have hsource (r : ℝ) (hrd : r ∈ Ioo 0 d) : ‖(2 : ℝ) • sp.pair (u (a+r)) (q (a+r))‖ ≤ B := by
    have har : 0 < a+r := by linarith [hrd.1]
    have hbound := tr.strong_source_bound_at_scale hK hM hs hsl hmass hr hc hc1 hcoef har
    have hp := derivative_past_weight (sigma := 2*sigma) (by positivity) ht
      (show t/2 ≤ a+r by linarith [hrd.1]) (show t-1 ≤ a+r by dsimp [a]; linarith [hrd.1]) (show (0 : ℝ) ≤ 5/2 by norm_num)
    have hex : exp (-(2*sigma)*t) ≤ exp (-sigma*t) := exp_le_exp.mpr (by nlinarith)
    calc
      _ ≤ S*‖f‖^2*(quadraticTime (a+r)^(-5/2 : ℝ)*exp (-(2*sigma)*(a+r))) := by simpa only [S,neg_mul,mul_assoc] using hbound
      _ ≤ S*‖f‖^2*((2^(5/2 : ℝ)*exp (2*sigma))*quadraticTime t^(-5/2 : ℝ)*exp (-(2*sigma)*t)) :=
        mul_le_mul_of_nonneg_left (by simpa only [neg_div] using hp) (by positivity)
      _ ≤ B := by
        dsimp [B]
        have hh := mul_le_mul_of_nonneg_left hex
          (show 0 ≤ S*‖f‖^2*(2^(5/2 : ℝ)*exp (2*sigma))*quadraticTime t^(-5/2 : ℝ) by positivity [quadraticTime_pos ht])
        nlinarith
  have hlocal := tr.local_share_first_bound hK (hs.le.trans hsl.le) ha.le hd hd1 hB hsource
  have hp := derivative_past_weight hs.le ht ha2 (show t-1 ≤ a by dsimp [a]; linarith) (show (0 : ℝ) ≤ 1/2 by norm_num)
  have hz : ‖sp.mass (q a-op.linearDerivative f a)‖ ≤
      (Z*‖f‖^2*(2^(1/2 : ℝ)*exp sigma))*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) :=
    (tr.derivative_share_mass_bound hK hM hs hsl hmass hr ha).trans
      (by simpa only [neg_div,mul_assoc] using mul_le_mul_of_nonneg_left hp (show 0 ≤ Z*‖f‖^2 by positivity))
  have htime : a+d=t := by dsimp [a]; ring
  rw [htime] at hlocal
  apply (hlocal.trans (add_le_add (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hz hK) (by positivity)) le_rfl)).trans_eq
  have hhom := derivative_window_weight hc ht (K*Z*(2^(1/2 : ℝ)*exp sigma)*‖f‖^2) (-1/2) (-3/4) sigma
  have hinh := derivative_window_weight hc ht (K*S*(2^(5/2 : ℝ)*exp (2*sigma))*‖f‖^2*derivativeLocalConstant (3/4) 0) (-5/2) (1/4) sigma
  norm_num only [show (-1/2+2*(-3/4) : ℝ) = -2 by norm_num] at hhom
  norm_num only [show (-5/2+2*(1/4) : ℝ) = -2 by norm_num] at hinh
  calc
    _ = ((K*Z*(2^(1/2 : ℝ)*exp sigma)*‖f‖^2)*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t))*d^(-3/4 : ℝ)+
        ((K*S*(2^(5/2 : ℝ)*exp (2*sigma))*‖f‖^2*derivativeLocalConstant (3/4) 0)*quadraticTime t^(-5/2 : ℝ)*exp (-sigma*t))*d^(1/4 : ℝ) := by dsimp [B]; ring
    _ = _ := by
      dsimp only [d]
      simp only [neg_div]
      rw [hhom,hinh]
      dsimp [derivativeShareFirstConstant,Z,S]
      simp only [neg_div]
      ring
end Window



/-- The discrete conclusions of (4.38)--(4.41), together with the improved
H1 bound used in their proof. This predicate is an output, not a premise. -/
def DiscreteSecondRegularityBounds {X E V H : Type*}
    [NormedAddCommGroup X] [NormedSpace ℂ X]
    [NormedAddCommGroup E] [NormedSpace ℂ E]
    [NormedAddCommGroup V] [NormedSpace ℂ V]
    [NormedAddCommGroup H] [NormedSpace ℂ H]
    {K lam : ℝ} (sp : SecondSpatialData E V H K)
    (op : DiscreteDerivativeOperators X E V H K lam sp)
    (f : X) (u q : ℝ → E) (C sigma : ℝ) : Prop :=
  ∀ t, 0 < t →
    ‖sp.mass (q t)‖+‖u t‖ ≤ C*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) ∧
    ‖sp.mass (q t-op.linearDerivative f t)‖+‖u t-op.linear f t‖ ≤
      C*‖f‖^2*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) ∧
    ‖sp.first (q t)‖ ≤ C*‖f‖*quadraticTime t^(-2 : ℝ)*exp (-sigma*t) ∧
    ‖sp.first (q t-op.linearDerivative f t)‖ ≤ C*‖f‖^2*quadraticTime t^(-2 : ℝ)*exp (-sigma*t) ∧
    ‖sp.first (u t)‖ ≤ C*‖f‖*quadraticTime t^(-1/4 : ℝ)*exp (-sigma*t)

/-- A single constant works for every mesh satisfying the same linear and
classical bounds. The mass bound is still an intermediate input here. -/
theorem discreteSecondRegularity_of_mass_bound.{w}
    {K M lam sigma : ℝ} (hK : 0 ≤ K) (hM : 0 ≤ M) (hs : 0 < sigma) (hsl : sigma < lam) :
    ∃ C : ℝ, 0 < C ∧ ∀ {X E V H : Type w}
      [NormedAddCommGroup X] [NormedSpace ℂ X]
      [NormedAddCommGroup E] [NormedSpace ℂ E]
      [NormedAddCommGroup V] [NormedSpace ℂ V]
      [NormedAddCommGroup H] [NormedSpace ℂ H] (sp : SecondSpatialData E V H K)
      (op : DiscreteDerivativeOperators X E V H K lam sp) (f : X) (u q : ℝ → E),
      DiscreteDerivativeTrajectory op sigma f u q →
      (∀ s, 0 < s → ‖sp.mass (u s)‖ ≤ M*‖f‖*exp (-sigma*s)) →
      ‖f‖ ≤ derivativeRadius K M lam sigma → DiscreteSecondRegularityBounds sp op f u q C sigma := by
  let R := derivativeBoundConstant K
  let Z := derivativeShareConstant K M lam sigma
  have hR : 0 ≤ R := by dsimp [R,derivativeBoundConstant]; exact mul_nonneg (by norm_num) (derivativeLinearConstant_pos hK).le
  have hboot := derivativeBootstrapConstant_nonneg hK hM hs hsl
  have hZ : 0 ≤ Z := by dsimp [Z,derivativeShareConstant]; positivity
  have hbeta := (derivativeLocalConstant_pos (a := 3/4) (b := 3/4) (by norm_num) (by norm_num)).le
  obtain ⟨c,hc,hc1,hcoef⟩ := derivativeLocalScale_exists
    (show 0 ≤ K^2*(2*K*R)*2^(1/2 : ℝ)*derivativeLocalConstant (3/4) (3/4) by positivity)
  let Q := derivativeFirstConstant K sigma c
  let Qz := derivativeShareFirstConstant K M lam sigma c
  let G := sqrt (2*K)*sqrt M*sqrt R
  let U := K*(Z+2*K^2*M*R)
  have hQ : 0 ≤ Q := by dsimp [Q,derivativeFirstConstant]; positivity
  have hbeta0 := (derivativeLocalConstant_pos (a := 3/4) (b := 0) (by norm_num) (by norm_num)).le
  have hS : 0 ≤ derivativeStrongSourceConstant K sigma c := by unfold derivativeStrongSourceConstant; positivity
  have hQz : 0 ≤ Qz := by dsimp [Qz,derivativeShareFirstConstant]; positivity
  have hG : 0 ≤ G := by positivity
  have hU : 0 ≤ U := by dsimp [U]; positivity
  let C := 1+(R+2*K*R)+(Z+U)+Q+Qz+G
  have hC : 0 < C := by dsimp [C]; positivity
  have h1 : R+2*K*R ≤ C := by dsimp [C]; linarith
  have h2 : Z+U ≤ C := by dsimp [C]; nlinarith
  have h3 : Q ≤ C := by dsimp [C]; nlinarith
  have h4 : Qz ≤ C := by dsimp [C]; nlinarith
  have h5 : G ≤ C := by dsimp [C]; nlinarith
  refine ⟨C,hC,?_⟩
  intro X E V H _ _ _ _ _ _ _ _ sp op f u q tr hm hr t ht
  have hpoint (a b p e : ℝ) (hab : a ≤ b) (he : 0 ≤ e) :
      a*e*quadraticTime t^p*exp (-sigma*t) ≤ b*e*quadraticTime t^p*exp (-sigma*t) := by
    gcongr
    positivity [quadraticTime_pos ht]
  refine ⟨?_,?_,?_,?_,?_⟩
  · have hb := add_le_add (tr.derivative_mass_bound hK hM hs hsl hm hr ht)
      (tr.solution_second_bound hK hM hs hsl hm hr ht)
    apply hb.trans
    convert hpoint (R+2*K*R) C (-1/2) ‖f‖ h1 (norm_nonneg f) using 1; dsimp [R]; ring
  · have hb := add_le_add (tr.derivative_share_mass_bound hK hM hs hsl hm hr ht)
      (tr.share_second_bound hK hM hs hsl hm hr ht)
    apply hb.trans
    convert hpoint (Z+U) C (-1/2) (‖f‖^2) h2 (sq_nonneg _) using 1; dsimp [Z,U,R]; ring
  · exact (tr.derivative_first_bound_at_scale hK hM hs hsl hm hr hc hc1 hcoef ht).trans
      (hpoint Q C (-2) ‖f‖ h3 (norm_nonneg f))
  · exact (tr.share_first_bound_at_scale hK hM hs hsl hm hr hc hc1 hcoef ht).trans
      (hpoint Qz C (-2) (‖f‖^2) h4 (sq_nonneg _))
  · exact (tr.solution_first_bound hK hM hs hsl hm hr ht).trans
      (hpoint G C (-1/4) ‖f‖ h5 (norm_nonneg f))


end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/DiscreteBasics.lean <==
import OrderingError.Spec11.Interfaces
import OrderingError.Spec11.Threads.T5.Duhamel

   
                                                                                     
                                                                              
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

section D03
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H] (S : D03Subspace H)

lemma ofH_of_mem {x : H} (hx : x ∈ S.carrier) : S.ofH x = (⟨x, hx⟩ : S.carrier) := dif_pos hx

lemma mem_of_space (y : S.Space) : S.val y ∈ S.carrier := y.2

lemma val_ofH_of_mem {x : H} (hx : x ∈ S.carrier) : S.val (S.ofH x) = x := by
  rw [ofH_of_mem S hx]; rfl

lemma ofH_val (y : S.Space) : S.ofH (S.val y) = y := by
  rw [ofH_of_mem S (mem_of_space S y)]; rfl

lemma size_val (y : S.Space) : S.size (S.val y) = ‖y‖ := by
  unfold D03Subspace.size; rw [ofH_val]

lemma size_ofH_of_mem {x : H} (hx : x ∈ S.carrier) : S.size x = ‖S.ofH x‖ := rfl

end D03

lemma bound_pos (B : D01Budget) (tag : String) (σ s r : ℝ) : 0 < B.bound tag σ s r := by
  unfold D01Budget.bound; positivity

lemma one_le_bound (B : D01Budget) (tag : String) (σ s r : ℝ) : 1 ≤ B.bound tag σ s r := by
  unfold D01Budget.bound; linarith [abs_nonneg (B.raw tag σ s r)]

section Model
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

lemma vnorm_zero (hP : Premises M B) (f : M.H) : M.vnorm 0 f = ‖f‖ := hP.Q01.a.2.1 f

lemma nest (hP : Premises M B) {r s : ℝ} (hr : 0 ≤ r) (hrs : r ≤ s) (hs : s ≤ 3) :
    (M.V s).carrier ≤ (M.V r).carrier := hP.Q01.a.2.2.2.2.2.2.1 r s hr hrs hs

lemma X_le_V2 (hP : Premises M B) (m : D05Mesh L κ) : M.X m ≤ (M.V 2).carrier :=
  hP.Q01.a.2.2.2.2.2.2.2.2.2.2 m

lemma finDim (hP : Premises M B) (m : D05Mesh L κ) : FiniteDimensional ℂ (M.X m) :=
  hP.Q01.a.2.2.2.2.2.2.2.2.2.1 m

lemma V2_le_V1 (hP : Premises M B) : (M.V 2).carrier ≤ (M.V 1).carrier :=
  nest hP (by norm_num) (by norm_num) (by norm_num)

lemma X_le_V1 (hP : Premises M B) (m : D05Mesh L κ) : M.X m ≤ (M.V 1).carrier :=
  (X_le_V2 hP m).trans (V2_le_V1 hP)

lemma completeV (hP : Premises M B) {θ : ℝ} (h0 : 0 ≤ θ) (h3 : θ ≤ 3) :
    CompleteSpace (M.V θ).Space := hP.Q01.a.2.2.1 θ h0 h3

/-- L02(a): the scale embeddings. -/
lemma embed (hP : Premises M B) {r s : ℝ} (hr : 0 ≤ r) (hrs : r ≤ s) (hs : s ≤ 3) {f : M.H}
    (hf : f ∈ (M.V s).carrier) : M.vnorm r f ≤ B.bound "L02_embed" 0 s r * M.vnorm s f :=
  hP.L02.a.2.2.2 r s hr hrs hs f hf

lemma norm_le_V2 (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 2).carrier) :
    ‖f‖ ≤ B.bound "L02_embed" 0 2 0 * M.vnorm 2 f := by
  rw [← vnorm_zero hP f]; exact embed hP le_rfl (by norm_num) (by norm_num) hf

lemma V1_le_V2 (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 2).carrier) :
    M.vnorm 1 f ≤ B.bound "L02_embed" 0 2 1 * M.vnorm 2 f :=
  embed hP (by norm_num) (by norm_num) (by norm_num) hf

lemma nj_le_vnorm (hP : Premises M B) (j : ℕ) (h1 : 1 ≤ j) (h3 : j ≤ 3) {f : M.H}
    (hf : f ∈ (M.V j).carrier) : M.nj j f ≤ B.bound "L02_eq" * M.vnorm j f :=
  (hP.L02.a.1 j h1 h3 f hf).2

lemma vnorm_le_nj (hP : Premises M B) (j : ℕ) (h1 : 1 ≤ j) (h3 : j ≤ 3) {f : M.H}
    (hf : f ∈ (M.V j).carrier) : M.vnorm j f ≤ B.bound "L02_eq" * M.nj j f := by
  have h := (hP.L02.a.1 j h1 h3 f hf).1
  have hb := bound_pos B "L02_eq" 0 0 0
  have := mul_le_mul_of_nonneg_left h hb.le
  rwa [← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] at this

lemma d1_le_nj1 (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := (hP.L02.a.2.1 f hf).2

lemma nj1_le_d1 (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.nj 1 f ≤ B.bound "L02_d" * M.d1 f := by
  have h := (hP.L02.a.2.1 f hf).1
  have hb := bound_pos B "L02_d" 0 0 0
  have := mul_le_mul_of_nonneg_left h hb.le
  rwa [← mul_assoc, mul_inv_cancel₀ hb.ne', one_mul] at this

/-- The two-sided comparison of d1 with the V1 norm, constant Q = C_d C_eq. -/
lemma d1_le_vnorm1 (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.d1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.vnorm 1 f := by
  have h1 := d1_le_nj1 hP hf
  have h2 : M.nj 1 f ≤ B.bound "L02_eq" * M.vnorm 1 f := by
    simpa using nj_le_vnorm hP 1 le_rfl (by norm_num) (f := f) (by simpa using hf)
  calc M.d1 f ≤ B.bound "L02_d" * M.nj 1 f := h1
    _ ≤ B.bound "L02_d" * (B.bound "L02_eq" * M.vnorm 1 f) :=
      mul_le_mul_of_nonneg_left h2 (bound_pos _ _ _ _ _).le
    _ = _ := by ring

lemma vnorm1_le_d1 (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 1).carrier) :
    M.vnorm 1 f ≤ (B.bound "L02_d" * B.bound "L02_eq") * M.d1 f := by
  have h1 : M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := by
    simpa using vnorm_le_nj hP 1 le_rfl (by norm_num) (f := f) (by simpa using hf)
  have h2 := nj1_le_d1 hP hf
  calc M.vnorm 1 f ≤ B.bound "L02_eq" * M.nj 1 f := h1
    _ ≤ B.bound "L02_eq" * (B.bound "L02_d" * M.d1 f) :=
      mul_le_mul_of_nonneg_left h2 (bound_pos _ _ _ _ _).le
    _ = _ := by ring

/-- L04(a): orthogonality of the projection. -/
lemma orth (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) (ψ : M.X m) :
    inner ℂ (ψ : M.H) (f - M.project m f) = 0 := hP.L04.a.1 m f ψ

lemma Pi_self (hP : Premises M B) (m : D05Mesh L κ) (x : M.X m) : M.Pi m (x : M.H) = x := by
  have h := orth hP m (x : M.H) (x - M.Pi m x)
  have he : (x : M.H) - M.project m x = ((x - M.Pi m x : M.X m) : M.H) := by
    simp [Model.project]
  rw [he, inner_self_eq_zero] at h
  have h' : x - M.Pi m (x : M.H) = 0 := by exact_mod_cast h
  exact (sub_eq_zero.mp h').symm

lemma Pi_norm (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    ‖((M.Pi m f : M.X m) : M.H)‖ ≤ ‖f‖ := by
  have h := orth hP m f (M.Pi m f)
  have hp := norm_add_sq_eq_norm_sq_add_norm_sq_of_inner_eq_zero
    ((M.Pi m f : M.X m) : M.H) (f - M.project m f) h
  have he : ((M.Pi m f : M.X m) : M.H) + (f - M.project m f) = f := by
    simp [Model.project]
  rw [he] at hp
  have h0 : 0 ≤ ‖f - M.project m f‖ ^ 2 := sq_nonneg _
  nlinarith [norm_nonneg f, norm_nonneg ((M.Pi m f : M.X m) : M.H)]

lemma PiCLM_apply (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    M.PiCLM m f = M.Pi m f := by
  unfold Model.PiCLM
  rw [dif_pos ⟨1, fun g => by simpa [one_mul] using Pi_norm hP m g⟩]
  rfl

lemma incl_energy (hP : Premises M B) (x : M.energySpace.Space) :
    M.energySpace.inclusion x = M.energySpace.val x := by
  unfold D03Subspace.inclusion
  have hb : ∃ C : ℝ, ∀ y : M.energySpace.Space, ‖M.energySpace.val y‖ ≤ C * ‖y‖ := by
    refine ⟨D01p L, fun y => ?_⟩
    have hy : M.energySpace.val y ∈ (M.V 1).carrier := mem_of_space M.energySpace y
    have h := hP.L01.a.1 _ hy
    have hs : M.d1 (M.energySpace.val y) = ‖y‖ := size_val M.energySpace y
    rw [hs] at h
    exact h
  rw [dif_pos hb]
  rfl

lemma iota_apply (hP : Premises M B) (f ψ : M.H) (hψ : ψ ∈ (M.V 1).carrier) :
    M.iota f (M.energySpace.ofH ψ) = inner ℂ ψ f := by
  unfold Model.iota
  rw [ContinuousLinearMap.comp_apply, incl_energy hP,
    val_ofH_of_mem M.energySpace (show ψ ∈ M.energySpace.carrier from hψ)]
  rfl

lemma PiMinus_iota (hP : Premises M B) (m : D05Mesh L κ) (f : M.H) :
    M.PiMinus m (M.iota f) = M.Pi m f := by
  have hspec : M.RieszSpec m (M.iota f) (M.Pi m f) := fun ψ => by
    rw [iota_apply hP f ψ (X_le_V1 hP m ψ.2)]
    have h := orth hP m f ψ
    rw [inner_sub_right, sub_eq_zero] at h
    exact h.symm
  have huniq : ∀ r, M.RieszSpec m (M.iota f) r → r = M.Pi m f := fun r hr => by
    have h0 : ∀ ψ : M.X m, inner ℂ (ψ : M.H) (((r - M.Pi m f : M.X m)) : M.H) = 0 := fun ψ => by
      rw [Submodule.coe_sub, inner_sub_right, hr ψ, hspec ψ, sub_self]
    have h1 := h0 (r - M.Pi m f)
    rw [inner_self_eq_zero] at h1
    have h2 : r - M.Pi m f = 0 := by exact_mod_cast h1
    exact sub_eq_zero.mp h2
  have hex : ∃! r, M.RieszSpec m (M.iota f) r := ⟨_, hspec, huniq⟩
  unfold Model.PiMinus
  rw [dif_pos hex]
  exact huniq _ (Classical.choose_spec (ExistsUnique.exists hex))

/-- The discrete semigroup, from L05(a). -/
lemma semigroupH (hP : Premises M B) (m : D05Mesh L κ) : M.DiscreteSemigroup m :=
  (hP.L05.a m).2.2.2

section Fin
variable (M) (m : D05Mesh L κ) [FiniteDimensional ℂ (M.X m)]

/-- The discrete generator as a real bounded operator on X_h. -/
def AhR : M.X m →L[ℝ] M.X m := (LinearMap.toContinuousLinearMap (M.Ah m)).restrictScalars ℝ

lemma AhR_apply (x : M.X m) : AhR M m x = M.Ah m x := rfl

variable {M}

lemma Th_eq_expo (hP : Premises M B) {t : ℝ} (ht : 0 ≤ t) (x : M.X m) :
    M.Th m t.toNNReal x = expo (AhR M m) t x := by
  obtain ⟨h0, -, hcont, hder⟩ := semigroupH hP m
  have hy : ContinuousOn (fun s : ℝ => M.Th m s.toNNReal x) (Icc 0 t) :=
    ((hcont x).comp continuous_real_toNNReal).continuousOn
  have hd : ∀ s ∈ Ioo 0 t, HasDerivAt (fun s : ℝ => M.Th m s.toNNReal x)
      (AhR M m (M.Th m s.toNNReal x)) s := by
    intro s hs
    have h := hder x s.toNNReal (Real.toNNReal_pos.mpr hs.1)
    rw [Real.coe_toNNReal _ hs.1.le] at h
    exact h.hasDerivAt (Ici_mem_nhds hs.1)
  have h := homogeneous_eq_expo (AhR M m) ht hy hd
  simpa [h0] using h

lemma Th_eq_expo' (hP : Premises M B) (t : Time) (x : M.X m) :
    M.Th m t x = expo (AhR M m) t x := by
  have h := Th_eq_expo m hP t.coe_nonneg x
  rwa [Real.toNNReal_coe] at h

lemma Ah_Th (hP : Premises M B) (t : Time) (x : M.X m) :
    M.Ah m (M.Th m t x) = M.Th m t (M.Ah m x) := by
  rw [Th_eq_expo' m hP, Th_eq_expo' m hP, ← AhR_apply, ← AhR_apply]
  have h := congrArg (fun T : M.X m →L[ℝ] M.X m => T x) (expo_commute (AhR M m) t)
  simpa using h

end Fin
end Model
end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/DiscreteInst.lean <==
import OrderingError.Spec11.Threads.T5.DiscreteBasics
import OrderingError.Spec11.Threads.T5.DerivAbstract

   
                                                                                    
                                                                             
                                                                              
                            
  

noncomputable section
open MeasureTheory Set Filter Real
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

section Inst
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

/-- The fixed inclusion X_h into V_1. -/
def jX1 (hP : Premises M B) (m : D05Mesh L κ) : M.X m →ₗ[ℂ] (M.V 1).Space :=
  Submodule.inclusion (X_le_V1 hP m)
/-- The fixed inclusion X_h into V_2. -/
def jX2 (hP : Premises M B) (m : D05Mesh L κ) : M.X m →ₗ[ℂ] (M.V 2).Space :=
  Submodule.inclusion (X_le_V2 hP m)
/-- The fixed inclusion V_2 into V_1. -/
def j21 (hP : Premises M B) : (M.V 2).Space →ₗ[ℂ] (M.V 1).Space :=
  Submodule.inclusion (V2_le_V1 hP)

variable (hP : Premises M B) (m : D05Mesh L κ)

lemma jX1_val (x : M.X m) : (M.V 1).val (jX1 hP m x) = x := rfl
lemma jX2_val (x : M.X m) : (M.V 2).val (jX2 hP m x) = x := rfl
lemma j21_val (y : (M.V 2).Space) : (M.V 1).val (j21 hP y) = (M.V 2).val y := rfl
lemma j21_jX2 (x : M.X m) : j21 hP (jX2 hP m x) = jX1 hP m x := rfl

lemma ofH_X1 (x : M.X m) : (M.V 1).ofH (x : M.H) = jX1 hP m x := by
  rw [ofH_of_mem _ (X_le_V1 hP m x.2)]; rfl

lemma ofH_V21 (y : (M.V 2).Space) : (M.V 1).ofH ((M.V 2).val y) = j21 hP y := by
  rw [ofH_of_mem _ (V2_le_V1 hP (mem_of_space _ y))]; rfl

lemma norm_jX1 (x : M.X m) : ‖jX1 hP m x‖ = M.vnorm 1 x := by
  rw [Model.vnorm, ← jX1_val hP m x, size_val]

lemma norm_jX2 (x : M.X m) : ‖jX2 hP m x‖ = M.vnorm 2 x := by
  rw [Model.vnorm, ← jX2_val hP m x, size_val]

lemma norm_j21 (y : (M.V 2).Space) : ‖j21 hP y‖ = M.vnorm 1 ((M.V 2).val y) := by
  rw [Model.vnorm, ← j21_val hP y, size_val]

lemma norm_V2 (y : (M.V 2).Space) : ‖y‖ = M.vnorm 2 ((M.V 2).val y) := by
  rw [Model.vnorm, size_val]

lemma product_V2 (y z : (M.V 2).Space) :
    M.product ((M.V 2).val y) ((M.V 2).val z) = M.F (j21 hP y) (j21 hP z) := by
  unfold Model.product; rw [ofH_V21, ofH_V21]

lemma product_X (x y : M.X m) :
    M.product (x : M.H) (y : M.H) = M.F (jX1 hP m x) (jX1 hP m y) := by
  unfold Model.product; rw [ofH_X1, ofH_X1]

/-- Q = C_d C_eq. -/
def Qd (B : D01Budget) : ℝ := B.bound "L02_d" * B.bound "L02_eq"

/-- The single mesh-independent constant of the abstract bootstrap. -/
def Kd (B : D01Budget) : ℝ :=
  B.bound "C01_c" * Qd B ^ 2 * (2 * B.bound "L02_embed" 0 2 1) + B.bound "L02_b" 0 2 1 +
  B.bound "L02_eq" * B.bound "L04_c1" + Qd B ^ 2 + 2 * B.bound "C01_c" * Qd B +
  B.bound "L06_c" + Qd B * B.bound "L06_b" +
  B.bound "L04_stable" 0 1 * B.bound "L02_embed" 0 2 1 + B.bound "L14" 0 2

omit hP m in
lemma Qd_ge_one : 1 ≤ Qd B := by
  unfold Qd; nlinarith [one_le_bound B "L02_d" 0 0 0, one_le_bound B "L02_eq" 0 0 0]

omit hP m in
lemma Kd_facts :
    B.bound "C01_c" * Qd B ^ 2 ≤ Kd B ∧
    2 * B.bound "C01_c" * Qd B ^ 2 * B.bound "L02_embed" 0 2 1 ≤ Kd B ∧
    B.bound "L02_b" 0 2 1 ≤ Kd B ∧ B.bound "L02_eq" * B.bound "L04_c1" ≤ Kd B ∧
    Qd B ^ 2 ≤ Kd B ∧ 2 * B.bound "C01_c" * Qd B ≤ Kd B ∧ B.bound "L06_c" ≤ Kd B ∧
    Qd B * B.bound "L06_b" ≤ Kd B ∧
    B.bound "L04_stable" 0 1 * B.bound "L02_embed" 0 2 1 ≤ Kd B ∧
    B.bound "L14" 0 2 ≤ Kd B ∧ 0 ≤ Kd B := by
  have hQ := (Qd_ge_one (B := B))
  have h1 := one_le_bound B "C01_c" 0 0 0
  have h2 := one_le_bound B "L02_embed" 0 2 1
  have h3 := one_le_bound B "L02_b" 0 2 1
  have h4 := one_le_bound B "L02_eq" 0 0 0
  have h5 := one_le_bound B "L04_c1" 0 0 0
  have h6 := one_le_bound B "L06_c" 0 0 0
  have h7 := one_le_bound B "L06_b" 0 0 0
  have h8 := one_le_bound B "L04_stable" 0 1 0
  have h9 := one_le_bound B "L14" 0 2 0
  have p1 : 0 ≤ B.bound "C01_c" * Qd B ^ 2 := by positivity
  have p2 : 0 ≤ B.bound "L02_eq" * B.bound "L04_c1" := by positivity
  have p3 : 0 ≤ 2 * B.bound "C01_c" * Qd B := by positivity
  have p4 : 0 ≤ Qd B * B.bound "L06_b" := by positivity
  have p5 : 0 ≤ B.bound "L04_stable" 0 1 * B.bound "L02_embed" 0 2 1 := by positivity
  have p6 : B.bound "C01_c" * Qd B ^ 2 ≤ B.bound "C01_c" * Qd B ^ 2 * (2 * B.bound "L02_embed" 0 2 1) := by
    nlinarith
  have p7 : 0 ≤ Qd B ^ 2 := by positivity
  unfold Kd
  refine ⟨by linarith, by nlinarith, by linarith, by linarith, by linarith, by linarith, by linarith,
    by linarith, by linarith, by linarith, by linarith⟩

/-- The inclusion of V_2 into the state space, as a bounded map. -/
def massV2 : (M.V 2).Space →L[ℂ] M.H :=
  (M.V 2).val.mkContinuous (B.bound "L02_embed" 0 2 0) (fun y => by
    have h := norm_le_V2 hP (mem_of_space _ y)
    rwa [← norm_V2] at h)

/-- The inclusion of V_2 into V_1, as a bounded map. -/
def firstV2 : (M.V 2).Space →L[ℂ] (M.V 1).Space :=
  (j21 hP).mkContinuous (B.bound "L02_embed" 0 2 1) (fun y => by
    have h := V1_le_V2 hP (mem_of_space _ y)
    rwa [← norm_V2, ← norm_j21] at h)

lemma massV2_apply (y : (M.V 2).Space) : massV2 hP y = (M.V 2).val y := rfl
lemma firstV2_apply (y : (M.V 2).Space) : firstV2 hP y = j21 hP y := rfl

lemma d1_V2 (y : (M.V 2).Space) : M.d1 ((M.V 2).val y) ≤ Qd B * ‖firstV2 hP y‖ := by
  rw [firstV2_apply, norm_j21]
  exact d1_le_vnorm1 hP (V2_le_V1 hP (mem_of_space _ y))

/-- The spatial package for E = V_2, V = V_1. -/
def spD : SecondSpatialData (M.V 2).Space (M.V 1).Space M.H (Kd B) where
  mass := massV2 hP
  first := firstV2 hP
  pair := M.F.compl₁₂ (j21 hP) (j21 hP)
  symmetric := fun u v => hP.C01.a _ _
  diagonal_bound := fun y => by
    have hc := (hP.C01.c ((M.V 2).val y) ((M.V 2).val y) (V2_le_V1 hP (mem_of_space _ y))
      (V2_le_V1 hP (mem_of_space _ y))).1
    rw [product_V2 hP] at hc
    have hd := d1_V2 hP y
    have hK := (Kd_facts (B := B)).1
    have hd0 : 0 ≤ M.d1 ((M.V 2).val y) := norm_nonneg _
    change ‖M.F (j21 hP y) (j21 hP y)‖ ≤ Kd B * ‖firstV2 hP y‖ ^ 2
    have hb := bound_pos B "C01_c" 0 0 0
    have hQ0 : 0 ≤ Qd B := le_trans zero_le_one Qd_ge_one
    have hf0 := norm_nonneg (firstV2 hP y)
    have hdd := mul_le_mul hd hd hd0 (mul_nonneg hQ0 hf0)
    have hsq : 0 ≤ ‖firstV2 hP y‖ ^ 2 := sq_nonneg _
    calc ‖M.F (j21 hP y) (j21 hP y)‖
        ≤ B.bound "C01_c" * (M.d1 ((M.V 2).val y) * M.d1 ((M.V 2).val y)) := by linarith
      _ ≤ B.bound "C01_c" * ((Qd B * ‖firstV2 hP y‖) * (Qd B * ‖firstV2 hP y‖)) :=
          mul_le_mul_of_nonneg_left hdd hb.le
      _ = (B.bound "C01_c" * Qd B ^ 2) * ‖firstV2 hP y‖ ^ 2 := by ring
      _ ≤ Kd B * ‖firstV2 hP y‖ ^ 2 := mul_le_mul_of_nonneg_right hK hsq
  strong_pair := fun y z => by
    have hc := (hP.C01.c ((M.V 2).val y) ((M.V 2).val z) (V2_le_V1 hP (mem_of_space _ y))
      (V2_le_V1 hP (mem_of_space _ z))).1
    rw [product_V2 hP] at hc
    have hdy := d1_V2 hP y
    have hdz := d1_V2 hP z
    have hy1 : ‖firstV2 hP y‖ ≤ B.bound "L02_embed" 0 2 1 * ‖y‖ := by
      rw [firstV2_apply, norm_j21, norm_V2]; exact V1_le_V2 hP (mem_of_space _ y)
    have hK := (Kd_facts (B := B)).2.1
    have hb := bound_pos B "C01_c" 0 0 0
    have hQ0 : 0 ≤ Qd B := le_trans zero_le_one Qd_ge_one
    change ‖(2 : ℝ) • M.F (j21 hP y) (j21 hP z)‖ ≤ Kd B * ‖y‖ * ‖firstV2 hP z‖
    rw [norm_smul, Real.norm_two]
    have hfy := norm_nonneg (firstV2 hP y)
    have hfz := norm_nonneg (firstV2 hP z)
    have hy0 := norm_nonneg y
    have hdy0 : 0 ≤ M.d1 ((M.V 2).val y) := norm_nonneg _
    have hdz0 : 0 ≤ M.d1 ((M.V 2).val z) := norm_nonneg _
    have h1 : M.d1 ((M.V 2).val y) ≤ Qd B * (B.bound "L02_embed" 0 2 1 * ‖y‖) :=
      hdy.trans (mul_le_mul_of_nonneg_left hy1 hQ0)
    have h2 := mul_le_mul h1 hdz hdz0 (mul_nonneg hQ0 (mul_nonneg (bound_pos _ _ _ _ _).le hy0))
    calc 2 * ‖M.F (j21 hP y) (j21 hP z)‖
        ≤ 2 * B.bound "C01_c" * (M.d1 ((M.V 2).val y) * M.d1 ((M.V 2).val z)) := by linarith
      _ ≤ 2 * B.bound "C01_c" * ((Qd B * (B.bound "L02_embed" 0 2 1 * ‖y‖)) * (Qd B * ‖firstV2 hP z‖)) :=
          mul_le_mul_of_nonneg_left h2 (by linarith)
      _ = (2 * B.bound "C01_c" * Qd B ^ 2 * B.bound "L02_embed" 0 2 1) * (‖y‖ * ‖firstV2 hP z‖) := by
          ring
      _ ≤ Kd B * (‖y‖ * ‖firstV2 hP z‖) := mul_le_mul_of_nonneg_right hK (mul_nonneg hy0 hfz)
      _ = Kd B * ‖y‖ * ‖firstV2 hP z‖ := by ring
  interpolation := fun y => by
    have hb := hP.L02.b 1 2 (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      ((M.V 2).val y) (mem_of_space _ y)
    have hK := (Kd_facts (B := B)).2.2.1
    change ‖firstV2 hP y‖ ≤ Kd B * Real.sqrt ‖massV2 hP y‖ * Real.sqrt ‖y‖
    rw [firstV2_apply, norm_j21, massV2_apply, norm_V2]
    rw [show (1 : ℝ) - 1 / 2 = 1 / 2 by norm_num, ← Real.sqrt_eq_rpow, ← Real.sqrt_eq_rpow] at hb
    have hs : 0 ≤ Real.sqrt ‖(M.V 2).val y‖ * Real.sqrt (M.vnorm 2 ((M.V 2).val y)) := by positivity
    calc M.vnorm 1 ((M.V 2).val y)
        ≤ B.bound "L02_b" 0 2 1 * Real.sqrt ‖(M.V 2).val y‖ * Real.sqrt (M.vnorm 2 ((M.V 2).val y)) := hb
      _ = B.bound "L02_b" 0 2 1 * (Real.sqrt ‖(M.V 2).val y‖ * Real.sqrt (M.vnorm 2 ((M.V 2).val y))) := by
          ring
      _ ≤ Kd B * (Real.sqrt ‖(M.V 2).val y‖ * Real.sqrt (M.vnorm 2 ((M.V 2).val y))) :=
          mul_le_mul_of_nonneg_right hK hs
      _ = _ := by ring

end Inst
end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/DiscreteOp.lean <==
import OrderingError.Spec11.Threads.T5.DiscreteInst

   
                                                                       
                                      
  

noncomputable section
open MeasureTheory Set Filter Real
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

section Op
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} (hP : Premises M B) (m : D05Mesh L κ)

lemma hasDerivAt_coe {x : ℝ → M.X m} {x' : M.X m} {t : ℝ} (h : HasDerivAt x x' t) :
    HasDerivAt (fun s => ((x s : M.X m) : M.H)) (x' : M.H) t := by
  exact ((M.X m).subtypeL.restrictScalars ℝ).hasFDerivAt.comp_hasDerivAt t h

lemma qt_toNNReal {t : ℝ} (ht : 0 ≤ t) : D01tw t.toNNReal = quadraticTime t := by
  simp [D01tw, quadraticTime, Real.coe_toNNReal _ ht]

include hP in
lemma Th_add [FiniteDimensional ℂ (M.X m)] {a r : ℝ} (ha : 0 ≤ a) (hr : 0 ≤ r) (x : M.X m) :
    M.Th m (a + r).toNNReal x = M.Th m r.toNNReal (M.Th m a.toNNReal x) := by
  rw [Th_eq_expo m hP (by linarith), Th_eq_expo m hP hr, Th_eq_expo m hP ha, add_comm, expo_add]
  rfl

/-- The projection from V_2 into X_h, as a bounded map. -/
def PiV2 : (M.V 2).Space →L[ℂ] M.X m :=
  ((M.Pi m).comp (M.V 2).val).mkContinuous (B.bound "L02_embed" 0 2 0) (fun y => by
    have h1 : ‖(M.Pi m) ((M.V 2).val y)‖ ≤ ‖(M.V 2).val y‖ := Pi_norm hP m _
    have h2 := norm_le_V2 hP (mem_of_space _ y)
    rw [← norm_V2] at h2
    exact h1.trans h2)

lemma PiV2_apply (y : (M.V 2).Space) : PiV2 hP m y = M.Pi m ((M.V 2).val y) := rfl

/-- The generator on E, equal to A_h on members of X_h. -/
def genH : (M.V 2).Space →ₗ[ℂ] M.H := (M.X m).subtype ∘ₗ (M.Ah m) ∘ₗ (M.Pi m) ∘ₗ (M.V 2).val

include hP in
lemma genH_jX2 (x : M.X m) : genH m (jX2 hP m x) = ((M.Ah m x : M.X m) : M.H) := by
  simp only [genH, LinearMap.coe_comp, Function.comp_apply, Submodule.coe_subtype]
  rw [jX2_val, Pi_self hP m x]

lemma jX2_mem (w : (M.V 2).Space) (hw : w ∈ Submodule.comap (M.V 2).val (M.X m)) :
    jX2 hP m ⟨(M.V 2).val w, hw⟩ = w := rfl

/-- The projection on the state space. -/
def projH : M.H →L[ℂ] M.H := (M.X m).subtypeL.comp (M.PiCLM m)

/-- The discrete flow composed with the projection. -/
def flowH (t : ℝ) : M.H →L[ℂ] M.H := (M.X m).subtypeL.comp ((M.Th m t.toNNReal).comp (M.PiCLM m))

include hP in
lemma flowH_apply (t : ℝ) (g : M.H) :
    flowH m t g = ((M.Th m t.toNNReal (M.Pi m g) : M.X m) : M.H) := by
  simp [flowH, PiCLM_apply hP]

variable [FiniteDimensional ℂ (M.X m)]

/-- X_h into V_1 as a bounded map (finite dimension). -/
def jX1C : M.X m →L[ℂ] (M.V 1).Space := LinearMap.toContinuousLinearMap (jX1 hP m)
/-- X_h into V_2 as a bounded map (finite dimension). -/
def jX2C : M.X m →L[ℂ] (M.V 2).Space := LinearMap.toContinuousLinearMap (jX2 hP m)

lemma jX1C_apply (x : M.X m) : jX1C hP m x = jX1 hP m x := rfl
lemma jX2C_apply (x : M.X m) : jX2C hP m x = jX2 hP m x := rfl

/-- The discrete flow into V_1. -/
def flowFirstH (t : ℝ) : M.H →L[ℂ] (M.V 1).Space :=
  (jX1C hP m).comp ((M.Th m t.toNNReal).comp (M.PiCLM m))

lemma flowFirstH_apply (t : ℝ) (g : M.H) :
    flowFirstH hP m t g = jX1 hP m (M.Th m t.toNNReal (M.Pi m g)) := by
  simp [flowFirstH, jX1C_apply, PiCLM_apply hP]

/-- The discrete linear trajectory in E. -/
def linH (f : (M.V 2).Space) (t : ℝ) : (M.V 2).Space := jX2 hP m (M.Th m t.toNNReal (PiV2 hP m f))
/-- Its time derivative in E. -/
def linDH (f : (M.V 2).Space) (t : ℝ) : (M.V 2).Space :=
  jX2 hP m (M.Ah m (M.Th m t.toNNReal (PiV2 hP m f)))

/-- The operator package of `DerivAbstract`, all fields proved. -/
def opD : DiscreteDerivativeOperators (M.V 2).Space (M.V 2).Space (M.V 1).Space M.H
    (Kd B) (D01lambda L) (spD hP) where
  meshSpace := Submodule.comap (M.V 2).val (M.X m)
  generator := genH m
  projection := projH m
  projection_bound := fun g => by
    change ‖((M.PiCLM m g : M.X m) : M.H)‖ ≤ ‖g‖
    rw [PiCLM_apply hP]; exact Pi_norm hP m g
  projection_mass := fun w hw => by
    change ((M.PiCLM m ((M.V 2).val w) : M.X m) : M.H) = (M.V 2).val w
    rw [PiCLM_apply hP]
    exact congrArg Subtype.val (Pi_self hP m ⟨(M.V 2).val w, hw⟩)
  graph_recovery := fun w hw => by
    let x : M.X m := ⟨(M.V 2).val w, hw⟩
    change ‖w‖ ≤ Kd B * ‖genH m w‖
    rw [← jX2_mem hP m w hw, genH_jX2 hP m x, norm_jX2]
    have h1 : M.vnorm 2 (x : M.H) ≤ B.bound "L02_eq" * M.nj 2 (x : M.H) := by
      simpa using vnorm_le_nj hP 2 (by norm_num) (by norm_num) (f := (x : M.H))
        (by simpa using X_le_V2 hP m x.2)
    have h2 := hP.L04.c.1 m x
    have hK := (Kd_facts (B := B)).2.2.2.1
    have hb := bound_pos B "L02_eq" 0 0 0
    calc M.vnorm 2 (x : M.H) ≤ B.bound "L02_eq" * M.nj 2 (x : M.H) := h1
      _ ≤ B.bound "L02_eq" * (B.bound "L04_c1" * ‖M.Ah m x‖) := mul_le_mul_of_nonneg_left h2 hb.le
      _ = (B.bound "L02_eq" * B.bound "L04_c1") * ‖((M.Ah m x : M.X m) : M.H)‖ := by
          rw [show ‖((M.Ah m x : M.X m) : M.H)‖ = ‖M.Ah m x‖ from rfl]; ring
      _ ≤ Kd B * ‖((M.Ah m x : M.X m) : M.H)‖ := mul_le_mul_of_nonneg_right hK (norm_nonneg _)
  energy_gradient := fun w hw => by
    let x : M.X m := ⟨(M.V 2).val w, hw⟩
    change ‖firstV2 hP w‖ ^ 2 ≤ Kd B * ‖massV2 hP w‖ * ‖genH m w‖
    rw [← jX2_mem hP m w hw, genH_jX2 hP m x, firstV2_apply, j21_jX2, norm_jX1, massV2_apply,
      jX2_val]
    have h1 := vnorm1_le_d1 hP (X_le_V1 hP m x.2)
    have h2 := (hP.L05.c m).2.1 x
    have hK := (Kd_facts (B := B)).2.2.2.2.1
    have hv0 : 0 ≤ M.vnorm 1 (x : M.H) := norm_nonneg _
    have hd0 : 0 ≤ M.d1 (x : M.H) := norm_nonneg _
    have hQ0 : 0 ≤ Qd B := le_trans zero_le_one Qd_ge_one
    have ha : D01a⁻¹ ≤ 1 := by norm_num [D01a]
    have hA0 : 0 ≤ ‖M.Ah m x‖ * ‖x‖ := by positivity
    have h3 : M.vnorm 1 (x : M.H) ^ 2 ≤ Qd B ^ 2 * M.d1 (x : M.H) ^ 2 := by
      have := mul_le_mul h1 h1 hv0 (mul_nonneg hQ0 hd0)
      unfold Qd at *; nlinarith
    have h4 : M.d1 (x : M.H) ^ 2 ≤ ‖M.Ah m x‖ * ‖x‖ := by
      have : D01a⁻¹ * ‖M.Ah m x‖ * ‖x‖ ≤ 1 * (‖M.Ah m x‖ * ‖x‖) := by
        rw [mul_assoc]; exact mul_le_mul_of_nonneg_right ha hA0
      linarith
    change M.vnorm 1 (x : M.H) ^ 2 ≤ Kd B * ‖x‖ * ‖M.Ah m x‖
    calc M.vnorm 1 (x : M.H) ^ 2 ≤ Qd B ^ 2 * M.d1 (x : M.H) ^ 2 := h3
      _ ≤ Qd B ^ 2 * (‖M.Ah m x‖ * ‖x‖) := mul_le_mul_of_nonneg_left h4 (sq_nonneg _)
      _ ≤ Kd B * (‖M.Ah m x‖ * ‖x‖) := mul_le_mul_of_nonneg_right hK hA0
      _ = Kd B * ‖x‖ * ‖M.Ah m x‖ := by ring
  weakNorm := fun g => ‖M.iota g‖
  weak_nonneg := fun g => ContinuousLinearMap.opNorm_nonneg _
  weak_pair := fun y z => by
    change ‖M.iota ((2 : ℝ) • M.F (j21 hP y) (j21 hP z))‖ ≤ Kd B * ‖firstV2 hP y‖ * ‖massV2 hP z‖
    have hsm : M.iota ((2 : ℝ) • M.F (j21 hP y) (j21 hP z)) =
        (2 : ℂ) • M.iota (M.F (j21 hP y) (j21 hP z)) := by
      unfold Model.iota
      ext v
      simp
    have h2 : ‖(2 : ℂ)‖ = 2 := by simp
    rw [hsm, ← product_V2 hP]
    refine (ContinuousLinearMap.opNorm_smul_le (2 : ℂ) _).trans ?_
    rw [h2]
    have hc := (hP.C01.c ((M.V 2).val y) ((M.V 2).val z) (V2_le_V1 hP (mem_of_space _ y))
      (V2_le_V1 hP (mem_of_space _ z))).2
    have hd := d1_V2 hP y
    have hK := (Kd_facts (B := B)).2.2.2.2.2.1
    have hb := bound_pos B "C01_c" 0 0 0
    have hz0 := norm_nonneg ((M.V 2).val z)
    rw [massV2_apply]
    have h1 : B.bound "C01_c" * M.d1 ((M.V 2).val y) * ‖(M.V 2).val z‖ ≤
        B.bound "C01_c" * (Qd B * ‖firstV2 hP y‖) * ‖(M.V 2).val z‖ := by
      apply mul_le_mul_of_nonneg_right _ hz0
      exact mul_le_mul_of_nonneg_left hd hb.le
    have hf0 := norm_nonneg (firstV2 hP y)
    calc 2 * ‖M.iota (M.product ((M.V 2).val y) ((M.V 2).val z))‖
        ≤ 2 * (B.bound "C01_c" * (Qd B * ‖firstV2 hP y‖) * ‖(M.V 2).val z‖) := by linarith
      _ = (2 * B.bound "C01_c" * Qd B) * (‖firstV2 hP y‖ * ‖(M.V 2).val z‖) := by ring
      _ ≤ Kd B * (‖firstV2 hP y‖ * ‖(M.V 2).val z‖) :=
          mul_le_mul_of_nonneg_right hK (mul_nonneg hf0 hz0)
      _ = _ := by ring
  flow := flowH m
  flowFirst := flowFirstH hP m
  contraction := fun t ht g => by
    rw [flowH_apply hP]
    have h1 := (hP.L05.c m).1 t.toNNReal
    rw [Real.coe_toNNReal _ ht] at h1
    calc ‖M.Th m t.toNNReal (M.Pi m g)‖ ≤ ‖M.Th m t.toNNReal‖ * ‖M.Pi m g‖ :=
          (M.Th m t.toNNReal).le_opNorm _
      _ ≤ exp (-D01lambda L * t) * ‖g‖ :=
          mul_le_mul h1 (Pi_norm hP m g) (norm_nonneg _) (exp_pos _).le
  weak_smoothing := fun t ht g => by
    rw [flowH_apply hP, ← PiMinus_iota hP m g]
    have h := hP.L06.c.1 m t.toNNReal (Real.toNNReal_pos.mpr ht) (M.iota g)
    rw [qt_toNNReal ht.le, Real.coe_toNNReal _ ht.le] at h
    have hK := (Kd_facts (B := B)).2.2.2.2.2.2.1
    have hp : 0 ≤ quadraticTime t ^ (-3 / 4 : ℝ) * exp (-D01lambda L * t) * ‖M.iota g‖ := by
      have := Real.rpow_nonneg (quadraticTime_pos ht).le (-3 / 4 : ℝ)
      positivity
    calc _ ≤ B.bound "L06_c" * quadraticTime t ^ (-3 / 4 : ℝ) * exp (-D01lambda L * t) * ‖M.iota g‖ := h
      _ = B.bound "L06_c" * (quadraticTime t ^ (-3 / 4 : ℝ) * exp (-D01lambda L * t) * ‖M.iota g‖) := by
          ring
      _ ≤ Kd B * (quadraticTime t ^ (-3 / 4 : ℝ) * exp (-D01lambda L * t) * ‖M.iota g‖) :=
          mul_le_mul_of_nonneg_right hK hp
      _ = _ := by ring
  first_smoothing := fun t ht => by
    have hq := Real.rpow_nonneg (quadraticTime_pos ht).le (-3 / 4 : ℝ)
    have hK0 := (Kd_facts (B := B)).2.2.2.2.2.2.2.2.2.2
    apply ContinuousLinearMap.opNorm_le_bound _ (by positivity) (fun g => ?_)
    rw [flowFirstH_apply hP, norm_jX1]
    have hv := vnorm1_le_d1 hP (X_le_V1 hP m (M.Th m t.toNNReal (M.Pi m g)).2)
    have h := hP.L06.b.1 m t.toNNReal (Real.toNNReal_pos.mpr ht) (M.Pi m g)
    rw [qt_toNNReal ht.le, Real.coe_toNNReal _ ht.le] at h
    have hK := (Kd_facts (B := B)).2.2.2.2.2.2.2.1
    have hQ0 : 0 ≤ Qd B := le_trans zero_le_one Qd_ge_one
    have hPg := Pi_norm hP m g
    have hb := bound_pos B "L06_b" 0 0 0
    have hp : 0 ≤ quadraticTime t ^ (-3 / 4 : ℝ) * exp (-D01lambda L * t) := by positivity
    calc M.vnorm 1 ((M.Th m t.toNNReal (M.Pi m g) : M.X m) : M.H)
        ≤ Qd B * M.d1 ((M.Th m t.toNNReal (M.Pi m g) : M.X m) : M.H) := hv
      _ ≤ Qd B * (B.bound "L06_b" * quadraticTime t ^ (-3 / 4 : ℝ) * exp (-D01lambda L * t) *
            ‖M.Pi m g‖) := mul_le_mul_of_nonneg_left h hQ0
      _ ≤ Qd B * (B.bound "L06_b" * quadraticTime t ^ (-3 / 4 : ℝ) * exp (-D01lambda L * t) * ‖g‖) := by
          apply mul_le_mul_of_nonneg_left _ hQ0
          apply mul_le_mul_of_nonneg_left hPg
          positivity
      _ = (Qd B * B.bound "L06_b") * (quadraticTime t ^ (-3 / 4 : ℝ) * exp (-D01lambda L * t)) * ‖g‖ := by
          ring
      _ ≤ Kd B * (quadraticTime t ^ (-3 / 4 : ℝ) * exp (-D01lambda L * t)) * ‖g‖ := by
          apply mul_le_mul_of_nonneg_right _ (norm_nonneg _)
          exact mul_le_mul_of_nonneg_right hK hp
      _ = _ := by ring
  initial := (jX2C hP m).comp (PiV2 hP m)
  initial_first := fun f => by
    change ‖firstV2 hP (jX2C hP m (PiV2 hP m f))‖ ≤ Kd B * ‖f‖
    rw [firstV2_apply, jX2C_apply, j21_jX2, norm_jX1, PiV2_apply]
    have hf1 : (M.V 2).val f ∈ (M.V 1).carrier := V2_le_V1 hP (mem_of_space _ f)
    have hst := (hP.L04.a.2.2 m 1 (Or.inl rfl) ((M.V 2).val f) hf1).2
    have he := V1_le_V2 hP (mem_of_space _ f)
    have hK := (Kd_facts (B := B)).2.2.2.2.2.2.2.2.1
    have hb := bound_pos B "L04_stable" 0 1 0
    change M.vnorm 1 (M.project m ((M.V 2).val f)) ≤ _ at hst
    calc M.vnorm 1 (((M.Pi m) ((M.V 2).val f) : M.X m) : M.H)
        ≤ B.bound "L04_stable" 0 1 * M.vnorm 1 ((M.V 2).val f) := hst
      _ ≤ B.bound "L04_stable" 0 1 * (B.bound "L02_embed" 0 2 1 * M.vnorm 2 ((M.V 2).val f)) :=
          mul_le_mul_of_nonneg_left he hb.le
      _ = (B.bound "L04_stable" 0 1 * B.bound "L02_embed" 0 2 1) * ‖f‖ := by rw [norm_V2]; ring
      _ ≤ Kd B * ‖f‖ := mul_le_mul_of_nonneg_right hK (norm_nonneg _)
  linear := linH hP m
  linearDerivative := linDH hP m
  linear_mem := fun f t _ => (M.Th m t.toNNReal (PiV2 hP m f)).2
  linearDerivative_mem := fun f t _ => (M.Ah m (M.Th m t.toNNReal (PiV2 hP m f))).2
  linear_initial := fun f => by
    change jX2 hP m (M.Th m (0 : ℝ).toNNReal (PiV2 hP m f)) = jX2C hP m (PiV2 hP m f)
    rw [Real.toNNReal_zero, (semigroupH hP m).1]
    rfl
  linear_equation := fun f t _ => by
    change genH m (jX2 hP m _) = massV2 hP (jX2 hP m _)
    rw [genH_jX2 hP m, massV2_apply, jX2_val]
  derivative_smoothing := fun f t ht => by
    change ‖massV2 hP (jX2 hP m (M.Ah m (M.Th m t.toNNReal (PiV2 hP m f))))‖ ≤ _
    rw [massV2_apply, jX2_val, PiV2_apply]
    have h := hP.L14 2 (Or.inr rfl) m ((M.V 2).val f) (mem_of_space _ f) t.toNNReal
      (Real.toNNReal_pos.mpr ht)
    rw [qt_toNNReal ht.le, Real.coe_toNNReal _ ht.le, ← norm_V2,
      show (-(3 - 2) / 2 : ℝ) = -1 / 2 by norm_num] at h
    have hK := (Kd_facts (B := B)).2.2.2.2.2.2.2.2.2.1
    have hq := Real.rpow_nonneg (quadraticTime_pos ht).le (-1 / 2 : ℝ)
    have hp : 0 ≤ ‖f‖ * quadraticTime t ^ (-1 / 2 : ℝ) * exp (-D01lambda L * t) := by positivity
    calc _ ≤ B.bound "L14" 0 2 * quadraticTime t ^ (-1 / 2 : ℝ) * exp (-D01lambda L * t) * ‖f‖ := h
      _ = B.bound "L14" 0 2 * (‖f‖ * quadraticTime t ^ (-1 / 2 : ℝ) * exp (-D01lambda L * t)) := by ring
      _ ≤ Kd B * (‖f‖ * quadraticTime t ^ (-1 / 2 : ℝ) * exp (-D01lambda L * t)) :=
          mul_le_mul_of_nonneg_right hK hp
      _ = _ := by ring
  linear_hasDerivAt := fun f t ht => by
    change HasDerivAt (fun s => massV2 hP (jX2 hP m (M.Th m s.toNNReal (PiV2 hP m f))))
      (massV2 hP (jX2 hP m (M.Ah m (M.Th m t.toNNReal (PiV2 hP m f))))) t
    simp only [massV2_apply, jX2_val]
    have h := (semigroupH hP m).2.2.2 (PiV2 hP m f) t.toNNReal (Real.toNNReal_pos.mpr ht)
    rw [Real.coe_toNNReal _ ht.le] at h
    exact hasDerivAt_coe m (h.hasDerivAt (Ici_mem_nhds ht))
  linear_restart := fun f a r ha hr => by
    change massV2 hP (jX2 hP m (M.Ah m (M.Th m (a + r).toNNReal (PiV2 hP m f)))) =
      flowH m r (massV2 hP (jX2 hP m (M.Ah m (M.Th m a.toNNReal (PiV2 hP m f)))))
    rw [massV2_apply, massV2_apply, jX2_val, jX2_val, flowH_apply hP, Pi_self hP m,
      Th_add hP m ha hr.le, Ah_Th m hP]
  linear_restart_first := fun f a r ha hr => by
    change firstV2 hP (jX2 hP m (M.Ah m (M.Th m (a + r).toNNReal (PiV2 hP m f)))) =
      flowFirstH hP m r (massV2 hP (jX2 hP m (M.Ah m (M.Th m a.toNNReal (PiV2 hP m f)))))
    rw [firstV2_apply, j21_jX2, massV2_apply, jX2_val, flowFirstH_apply hP, Pi_self hP m,
      Th_add hP m ha hr.le, Ah_Th m hP]

end Op
end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/DiscreteTraj.lean <==
import OrderingError.Spec11.Threads.T5.DiscreteOp

   
                                                                                       
                                                                                         
                                                                                
                                                                
  

noncomputable section
open MeasureTheory Set Filter Real
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

lemma thetaOneWeighted_continuous {V : Type*} [NormedAddCommGroup V] {v : ℝ → V}
    (hv : Continuous v) (σ : ℝ) {a : ℝ} (ha : 0 < a) :
    Continuous (thetaOneWeighted σ a v) := by
  have heq : thetaOneWeighted σ a v =
      fun t => Real.exp (σ * max t 0) * (min (max t 0) 1) ^ a * ‖v t‖ := by
    funext t
    unfold thetaOneWeighted quadraticTime
    split_ifs with ht
    · rw [max_eq_left ht.le]
    · have h0 : max t 0 = 0 := max_eq_right (le_of_not_gt ht)
      rw [h0, min_eq_left zero_le_one, Real.zero_rpow ha.ne']; ring
  rw [heq]
  have h1 : Continuous (fun t : ℝ => max t 0) := continuous_id.max continuous_const
  exact ((Real.continuous_exp.comp (continuous_const.mul h1)).mul
    ((h1.min continuous_const).rpow_const (fun _ => Or.inr ha.le))).mul hv.norm

section Traj
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} (hP : Premises M B) (m : D05Mesh L κ)
  [FiniteDimensional ℂ (M.X m)]

/-- F_h as a complex bilinear map on X_h. -/
def FhLin : M.X m →ₗ[ℂ] M.X m →ₗ[ℂ] M.X m :=
  (M.F.compl₁₂ (jX1 hP m) (jX1 hP m)).compr₂ (M.Pi m)

omit [FiniteDimensional ℂ (M.X m)] in
lemma FhLin_apply (x y : M.X m) : FhLin hP m x y = M.Fh m x y := by
  simp only [FhLin, LinearMap.compr₂_apply, LinearMap.compl₁₂_apply, Model.Fh, product_X hP m]

/-- F_h as a real bounded bilinear map (finite dimension). -/
def FhR : M.X m →L[ℝ] M.X m →L[ℝ] M.X m :=
  (ContinuousLinearMap.restrictScalarsL ℂ (M.X m) (M.X m) ℝ ℝ).comp
    ((LinearMap.toContinuousLinearMap
      ((LinearMap.toContinuousLinearMap : (M.X m →ₗ[ℂ] M.X m) ≃ₗ[ℂ] (M.X m →L[ℂ] M.X m)).toLinearMap ∘ₗ
        FhLin hP m)).restrictScalars ℝ)

lemma FhR_apply (x y : M.X m) : FhR hP m x y = M.Fh m x y := by
  rw [← FhLin_apply hP m]; rfl

include hP in
lemma Fh_symm (x y : M.X m) : M.Fh m x y = M.Fh m y x := by
  unfold Model.Fh; rw [product_X hP m, product_X hP m, hP.C01.a]

lemma Fh_eq_Pi (x y : M.X m) : M.Pi m (M.F (jX1 hP m x) (jX1 hP m y)) = M.Fh m x y := by
  unfold Model.Fh; rw [product_X hP m]

variable (w : Time → M.X m)

/-- The discrete solution extended to real time. -/
def wR (s : ℝ) : M.X m := w s.toNNReal
/-- Its derivative given by the vector field. -/
def qR (s : ℝ) : M.X m := AhR M m (wR m w s) + FhR hP m (wR m w s) (wR m w s)
/-- The forcing of the differentiated equation. -/
def GR (s : ℝ) : M.X m := (2 : ℝ) • FhR hP m (wR m w s) (qR hP m w s)

variable {w}
variable (hwc : Continuous w)
include hwc

lemma wR_cont : Continuous (wR m w) := hwc.comp continuous_real_toNNReal

lemma qR_cont : Continuous (qR hP m w) :=
  ((AhR M m).continuous.comp (wR_cont m hwc)).add
    (((FhR hP m).continuous.comp (wR_cont m hwc)).clm_apply (wR_cont m hwc))

lemma GR_cont : Continuous (GR hP m w) :=
  (((FhR hP m).continuous.comp (wR_cont m hwc)).clm_apply (qR_cont hP m hwc)).const_smul (2 : ℝ)

omit hwc in
lemma hasDerivAt_wR
    (hode : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t) {s : ℝ} (hs : 0 < s) :
    HasDerivAt (wR m w) (qR hP m w s) s := by
  have h := hode s.toNNReal
  rw [Real.coe_toNNReal _ hs.le] at h
  have h' := h.hasDerivAt (Ici_mem_nhds hs)
  have he : qR hP m w s = M.Ah m (w s.toNNReal) + M.Fh m (w s.toNNReal) (w s.toNNReal) := by
    simp only [qR, wR, AhR_apply, FhR_apply]
  rw [he]; exact h'

omit hwc in
lemma hasDerivAt_qR
    (hode : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t) {s : ℝ} (hs : 0 < s) :
    HasDerivAt (qR hP m w) (AhR M m (qR hP m w s) + GR hP m w s) s := by
  have hw' := hasDerivAt_wR hP m hode hs
  have h1 : HasDerivAt (fun y => AhR M m (wR m w y)) (AhR M m (qR hP m w s)) s :=
    (AhR M m).hasFDerivAt.comp_hasDerivAt s hw'
  have h2' : HasDerivAt (fun y => FhR hP m (wR m w y) (wR m w y))
      (FhR hP m (wR m w s) (qR hP m w s) + FhR hP m (qR hP m w s) (wR m w s)) s :=
    ContinuousLinearMap.hasDerivAt_of_bilinear (fun _ => hw') (fun _ => hw')
  have h2 : HasDerivAt (fun y => FhR hP m (wR m w y) (wR m w y))
      (FhR hP m (qR hP m w s) (wR m w s) + FhR hP m (wR m w s) (qR hP m w s)) s := by
    rw [add_comm]; exact h2'
  have h3 : HasDerivAt (fun y => AhR M m (wR m w y) + FhR hP m (wR m w y) (wR m w y))
      (AhR M m (qR hP m w s) +
        (FhR hP m (qR hP m w s) (wR m w s) + FhR hP m (wR m w s) (qR hP m w s))) s := h1.add h2
  have hG : GR hP m w s =
      FhR hP m (qR hP m w s) (wR m w s) + FhR hP m (wR m w s) (qR hP m w s) := by
    simp only [GR]
    rw [FhR_apply, FhR_apply, Fh_symm hP m (qR hP m w s), two_smul]
  rw [hG]
  exact h3

omit hwc in
lemma q_restart
    (hode : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t) (hwc : Continuous w)
    {a r : ℝ} (ha : 0 ≤ a) (hr : 0 ≤ r) :
    qR hP m w (a + r) = expo (AhR M m) r (qR hP m w a) +
      ∫ s in (0 : ℝ)..r, expo (AhR M m) (r - s) (GR hP m w (a + s)) :=
  variation_of_constants (AhR M m) hr (qR_cont hP m hwc).continuousOn (GR_cont hP m hwc).continuousOn
    (fun s hs => hasDerivAt_qR hP m hode (by linarith [hs.1]))

omit hwc in
lemma flow_pair_eq {r s : ℝ} (hs : s ≤ r) (x y : M.X m) :
    flowH m (r - s) ((2 : ℝ) • M.F (jX1 hP m x) (jX1 hP m y)) =
      ((expo (AhR M m) (r - s) ((2 : ℝ) • FhR hP m x y) : M.X m) : M.H) := by
  rw [flowH_apply hP, LinearMap.map_smul_of_tower, Fh_eq_Pi hP m, ← FhR_apply hP m,
    Th_eq_expo m hP (by linarith)]

omit hwc in
lemma flowFirst_pair_eq {r s : ℝ} (hs : s ≤ r) (x y : M.X m) :
    flowFirstH hP m (r - s) ((2 : ℝ) • M.F (jX1 hP m x) (jX1 hP m y)) =
      jX1C hP m (expo (AhR M m) (r - s) ((2 : ℝ) • FhR hP m x y)) := by
  rw [flowFirstH_apply hP, LinearMap.map_smul_of_tower, Fh_eq_Pi hP m, ← FhR_apply hP m,
    Th_eq_expo m hP (by linarith)]
  rfl

omit hwc in
lemma expo_G_cont (hwc : Continuous w) (a r : ℝ) :
    Continuous (fun s : ℝ => expo (AhR M m) (r - s) (GR hP m w (a + s))) :=
  ((continuous_expo (AhR M m)).comp (continuous_const.sub continuous_id)).clm_apply
    ((GR_cont hP m hwc).comp (continuous_const.add continuous_id))

end Traj
end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/Duhamel.lean <==
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Analysis.Normed.Algebra.Exponential
import Mathlib.Analysis.SpecialFunctions.Exponential
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus

   
                                                                            
                                                                               
                                                                     
  

open Set MeasureTheory
open scoped Interval

namespace OrderingError.Spec11.T5

section Expo
variable {X : Type*} [NormedAddCommGroup X] [NormedSpace ℝ X] [CompleteSpace X]

/-- The exponential propagator of a bounded generator. -/
noncomputable def expo (A : X →L[ℝ] X) (t : ℝ) : X →L[ℝ] X := NormedSpace.exp (t • A)

lemma expo_add (A : X →L[ℝ] X) (s t : ℝ) : expo A (s + t) = expo A s * expo A t := by
  let _ : NormedAlgebra ℚ (X →L[ℝ] X) := NormedAlgebra.restrictScalars ℚ ℝ (X →L[ℝ] X)
  unfold expo
  rw [add_smul]
  exact NormedSpace.exp_add_of_commute (((Commute.refl A).smul_left s).smul_right t)

lemma continuous_expo (A : X →L[ℝ] X) : Continuous (expo A) := by
  let _ : NormedAlgebra ℚ (X →L[ℝ] X) := NormedAlgebra.restrictScalars ℚ ℝ (X →L[ℝ] X)
  exact NormedSpace.exp_continuous.comp (continuous_id.smul continuous_const)

lemma hasDerivAt_expo (A : X →L[ℝ] X) (t : ℝ) : HasDerivAt (expo A) (A * expo A t) t :=
  hasDerivAt_exp_smul_const' A t

omit [CompleteSpace X] in
lemma expo_commute (A : X →L[ℝ] X) (t : ℝ) : A * expo A t = expo A t * A :=
  (((Commute.refl A).smul_right t).exp_right)

omit [CompleteSpace X] in
lemma expo_zero (A : X →L[ℝ] X) : expo A 0 = 1 := by simp [expo]

lemma expo_apply_neg (A : X →L[ℝ] X) (r : ℝ) (x : X) : expo A r (expo A (-r) x) = x := by
  have h := expo_add A r (-r)
  rw [add_neg_cancel, expo_zero] at h
  have h2 := congrArg (fun T : X →L[ℝ] X => T x) h
  simpa using h2.symm

lemma expo_apply_sub (A : X →L[ℝ] X) (r s : ℝ) (x : X) :
    expo A r (expo A (-s) x) = expo A (r - s) x := by
  rw [sub_eq_add_neg, expo_add]; rfl

/-- Variation of constants on a window [a, a+r]. Only continuity on the closed
window and derivatives at interior points are used. -/
theorem variation_of_constants (A : X →L[ℝ] X) {q G : ℝ → X} {a r : ℝ} (hr : 0 ≤ r)
    (hq : ContinuousOn q (Icc a (a + r))) (hG : ContinuousOn G (Icc a (a + r)))
    (hd : ∀ s ∈ Ioo a (a + r), HasDerivAt q (A (q s) + G s) s) :
    q (a + r) = expo A r (q a) + ∫ s in (0 : ℝ)..r, expo A (r - s) (G (a + s)) := by
  have hmaps : MapsTo (fun s : ℝ => a + s) (Icc 0 r) (Icc a (a + r)) := by
    intro s hs; exact ⟨by linarith [hs.1], by linarith [hs.2]⟩
  have hshift : Continuous (fun s : ℝ => a + s) := continuous_const.add continuous_id
  have hexp : Continuous (fun s : ℝ => expo A (-s)) := (continuous_expo A).comp continuous_neg
  let φ : ℝ → X := fun s => expo A (-s) (q (a + s))
  let φ' : ℝ → X := fun s => expo A (-s) (G (a + s))
  have hφc : ContinuousOn φ (Icc 0 r) :=
    hexp.continuousOn.clm_apply (hq.comp hshift.continuousOn hmaps)
  have hφ'c : ContinuousOn φ' (Icc 0 r) :=
    hexp.continuousOn.clm_apply (hG.comp hshift.continuousOn hmaps)
  have hφd : ∀ s ∈ Ioo 0 r, HasDerivAt φ (φ' s) s := by
    intro s hs
    have h1 : HasDerivAt (fun y : ℝ => expo A (-y)) ((-1 : ℝ) • (A * expo A (-s))) s :=
      (hasDerivAt_expo A (-s)).scomp s (hasDerivAt_neg s)
    have h2 : HasDerivAt (fun y : ℝ => q (a + y)) ((1 : ℝ) • (A (q (a + s)) + G (a + s))) s :=
      (hd (a + s) ⟨by linarith [hs.1], by linarith [hs.2]⟩).scomp s
        ((hasDerivAt_id s).const_add a)
    have h3 := h1.clm_apply h2
    convert h3 using 1
    have hc : (A * expo A (-s)) (q (a + s)) = expo A (-s) (A (q (a + s))) := by
      rw [expo_commute]; rfl
    simp only [neg_smul, one_smul, neg_apply, hc, map_add]
    abel
  have hint : IntervalIntegrable φ' volume 0 r :=
    ContinuousOn.intervalIntegrable (by rw [uIcc_of_le hr]; exact hφ'c)
  have hftc := intervalIntegral.integral_eq_sub_of_hasDeriv_right_of_le hr hφc
    (fun s hs => (hφd s hs).hasDerivWithinAt) hint
  have h0 : φ 0 = q a := by simp [φ, expo_zero]
  have hr' : q (a + r) = expo A r (φ r) := (expo_apply_neg A r _).symm
  rw [hr', show φ r = q a + ∫ s in (0 : ℝ)..r, φ' s by rw [hftc, h0]; abel, map_add,
    ← ContinuousLinearMap.intervalIntegral_comp_comm _ hint]
  congr 1
  apply intervalIntegral.integral_congr
  intro s _
  exact expo_apply_sub A r s _

/-- A homogeneous solution on [0, r] is given by the propagator. -/
theorem homogeneous_eq_expo (A : X →L[ℝ] X) {y : ℝ → X} {r : ℝ} (hr : 0 ≤ r)
    (hy : ContinuousOn y (Icc 0 r)) (hd : ∀ s ∈ Ioo 0 r, HasDerivAt y (A (y s)) s) :
    y r = expo A r (y 0) := by
  have h := variation_of_constants A (G := fun _ => (0 : X)) (a := 0) hr
    (by simpa using hy) continuousOn_const (by simpa using hd)
  simpa using h

end Expo
end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/GraphTools.lean <==
import OrderingError.Spec11.Threads.T5.ContinuousDeriv

   
                                                                          
                                                                                      
                                                                      
                                                                     
                                                                          
  

noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal InnerProductSpace Interval ComplexConjugate

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

section Sub
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H] (S : D03Subspace H)

lemma ofH_add_mem {a b : H} (ha : a ∈ S.carrier) (hb : b ∈ S.carrier) :
    S.ofH (a + b) = S.ofH a + S.ofH b := by
  rw [ofH_of_mem S ha, ofH_of_mem S hb, ofH_of_mem S (S.carrier.add_mem ha hb)]; rfl

lemma ofH_sub_mem {a b : H} (ha : a ∈ S.carrier) (hb : b ∈ S.carrier) :
    S.ofH (a - b) = S.ofH a - S.ofH b := by
  rw [ofH_of_mem S ha, ofH_of_mem S hb, ofH_of_mem S (S.carrier.sub_mem ha hb)]; rfl

lemma size_add_le {a b : H} (ha : a ∈ S.carrier) (hb : b ∈ S.carrier) :
    S.size (a + b) ≤ S.size a + S.size b := by
  unfold D03Subspace.size; rw [ofH_add_mem S ha hb]; exact norm_add_le _ _

lemma size_sub_le {a b : H} (ha : a ∈ S.carrier) (hb : b ∈ S.carrier) :
    S.size (a - b) ≤ S.size a + S.size b := by
  unfold D03Subspace.size; rw [ofH_sub_mem S ha hb]; exact norm_sub_le _ _

/-- C06 in a fixed complete subspace with continuous inclusion. -/
lemma weak_limit [CompleteSpace S.Space] (hcont : Continuous S.val) (hC06 : C06.{u})
    {y : ℕ → H} {x : H} {R : ℝ} (hy : ∀ n, y n ∈ S.carrier) (hR : ∀ n, S.size (y n) ≤ R)
    (hlim : Tendsto y atTop (𝓝 x)) :
    ∃ k : ℕ → ℕ, StrictMono k ∧ C06Weak (fun n => S.ofH (y (k n))) (S.ofH x) ∧
      x ∈ S.carrier ∧ S.size x ≤ R := by
  obtain ⟨hsub, hlsc, -⟩ := hC06 S.Space
  obtain ⟨k, hk, x', hx'⟩ := hsub (fun n => S.ofH (y n)) ⟨R, hR⟩
  let V : S.Space →L[ℂ] H := ⟨S.val, hcont⟩
  have hval : S.val x' = x := by
    let ℓ : S.Space →L[ℂ] ℂ := (innerSL ℂ (S.val x' - x)).comp V
    have h1 := hx' ℓ
    have hℓ : ∀ n, ℓ (((fun n => S.ofH (y n)) ∘ k) n) = inner ℂ (S.val x' - x) (y (k n)) := by
      intro n
      simp only [ℓ, V, Function.comp_apply, ContinuousLinearMap.comp_apply, innerSL_apply_apply,
        ContinuousLinearMap.coe_mk']
      rw [val_ofH_of_mem S (hy (k n))]
    simp only [hℓ] at h1
    have h2 : Tendsto (fun n => inner ℂ (S.val x' - x) (y (k n))) atTop
        (𝓝 (inner ℂ (S.val x' - x) x)) :=
      ((continuous_const.inner continuous_id).tendsto x).comp (hlim.comp hk.tendsto_atTop)
    have h3 := tendsto_nhds_unique h1 h2
    have h4 : inner ℂ (S.val x' - x) (S.val x' - x) = 0 := by
      rw [inner_sub_right]
      have : ℓ x' = inner ℂ (S.val x' - x) (S.val x') := rfl
      rw [← this, h3, sub_self]
    rw [inner_self_eq_zero, sub_eq_zero] at h4
    exact h4
  refine ⟨k, hk, ?_, ?_, ?_⟩
  · rw [← hval, ofH_val]; exact hx'
  · rw [← hval]; exact mem_of_space S x'
  · rw [← hval]; unfold D03Subspace.size; rw [ofH_val]
    exact hlsc _ x' R hx' (fun n => by simpa [D03Subspace.size] using hR (k n))

end Sub

section Form
variable {L κ : ℝ} {M : Model.{u} L κ}

/-- Q01(c): the continuous form on V_2 × V_1 is bounded. -/
lemma form_bound (hc : Continuous (fun z : (M.V 2).Space × (M.V 1).Space => M.b z.1 z.2)) :
    ∃ Cf : ℝ, 0 < Cf ∧ ∀ (a : (M.V 2).Space) (c : (M.V 1).Space), ‖M.b a c‖ ≤ Cf * ‖a‖ * ‖c‖ := by
  have h0 : M.b 0 0 = 0 := by simp
  obtain ⟨δ, hδ, hball⟩ := Metric.continuous_iff.mp hc (0, 0) 1 one_pos
  refine ⟨(2 / δ) ^ 2, by positivity, fun a c => ?_⟩
  by_cases ha : a = 0
  · subst ha; simp
  by_cases hcz : c = 0
  · subst hcz; simp
  have hna : 0 < ‖a‖ := norm_pos_iff.mpr ha
  have hnc : 0 < ‖c‖ := norm_pos_iff.mpr hcz
  set sa : ℝ := δ / 2 / ‖a‖ with hsa
  set sc : ℝ := δ / 2 / ‖c‖ with hsc
  have hsa0 : 0 < sa := by positivity
  have hsc0 : 0 < sc := by positivity
  have hd : dist ((sa : ℂ) • a, (sc : ℂ) • c) (0, 0) < δ := by
    rw [Prod.dist_eq, dist_zero_right, dist_zero_right, norm_smul, norm_smul,
      Complex.norm_real, Complex.norm_real, Real.norm_of_nonneg hsa0.le, Real.norm_of_nonneg hsc0.le]
    have e1 : sa * ‖a‖ = δ / 2 := by rw [hsa]; field_simp
    have e2 : sc * ‖c‖ = δ / 2 := by rw [hsc]; field_simp
    rw [e1, e2, max_self]; linarith
  have hb := hball _ hd
  dsimp only at hb
  rw [h0, dist_zero_right] at hb
  have hb' : ‖M.b a c‖ * (sa * sc) < 1 := by
    have : ‖M.b ((sa : ℂ) • a) ((sc : ℂ) • c)‖ = sa * sc * ‖M.b a c‖ := by
      rw [LinearMap.map_smulₛₗ₂, LinearMap.map_smulₛₗ]
      simp only [smul_eq_mul, norm_mul, RingHom.id_apply, Complex.conj_ofReal, Complex.norm_real,
        Real.norm_of_nonneg hsa0.le, Real.norm_of_nonneg hsc0.le]
      ring
    nlinarith [this, hb]
  have hprod : sa * sc = δ ^ 2 / 4 / (‖a‖ * ‖c‖) := by rw [hsa, hsc]; field_simp; ring
  rw [hprod] at hb'
  have hac : 0 < ‖a‖ * ‖c‖ := mul_pos hna hnc
  rw [mul_div_assoc', div_lt_one hac] at hb'
  rw [show (2 / δ) ^ 2 * ‖a‖ * ‖c‖ = 4 / δ ^ 2 * (‖a‖ * ‖c‖) by ring]
  rw [div_mul_eq_mul_div, le_div_iff₀ (by positivity)]
  nlinarith

end Form
end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/Lemma417Continuous.lean <==
import OrderingError.Spec11.Threads.T5.LinearFlow

   
                                                                           
                                                                   
  

noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

set_option maxHeartbeats 1000000 in
                                                                                          
                                                                 
                                                          
theorem prove_Lemma417_continuous {L κ : ℝ} (hL : 0 < L) (hκ : 1 ≤ κ) (B : D01Budget) {ν : ℝ}
    (hν : 0 < ν) (hνl : ν < D01lambda L) {r₁ C₁ r₄ C₄ : ℝ} (hr₁ : 0 < r₁) (hr₄ : 0 < r₄) :
    ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Proposition36 M B ν r₁ C₁ →
      Lemma415 M B ν r₄ C₄ → Lemma417_continuous M B ν r C := by
  obtain ⟨rg, hrg, Cg, hCg, hgr⟩ := cont_graph.{u} hL hκ B hν hνl (C₁ := C₁) (C₄ := C₄) hr₁ hr₄
  set Ceq := B.bound "L02_eq" with hCeq
  set CA := B.bound "L02_A" with hCA
  set K3 := B.bound "L02_A" * B.bound "L02_eq" * B.bound "L03_b" 0 2 3 with hK3
  set K1 := 2 * B.bound "L03_a" 0 (1 / 3) * K3 with hK1
  set Cc := B.bound "C01_c" with hCc
  set Cb := B.bound "L02_b" 0 2 1 with hCb
  set Cb2 := B.bound "C01_b" 0 2 with hCb2
  set C13 := B.bound "L13_b" with hC13
  set E20 := B.bound "L02_embed" 0 2 0 with hE20
  have p1 := bound_pos B "L02_eq" 0 0 0
  have p2 := bound_pos B "L02_A" 0 0 0
  have p3 := bound_pos B "L03_b" 0 2 3
  have p4 := bound_pos B "L03_a" 0 (1 / 3) 0
  have p5 := bound_pos B "C01_c" 0 0 0
  have p6 := bound_pos B "L02_b" 0 2 1
  have p7 := bound_pos B "C01_b" 0 2 0
  have p8 := bound_pos B "L13_b" 0 0 0
  have p9 := bound_pos B "L02_embed" 0 2 0
  have pQ : 0 < Qd B := lt_of_lt_of_le one_pos Qd_ge_one
  have hCeq1 : 1 ≤ Ceq := one_le_bound _ _ _ _ _
  have hK3p : 0 < K3 := by rw [hK3]; positivity
  have hK1p : 0 < K1 := by rw [hK1]; positivity
  set D5 := Cg + K3 + Ceq * Cg + Ceq with hD5
  set D6 := (1 + Ceq) * Cg with hD6
  set D7 := Ceq * (Cg + K1) with hD7
  set D8 := Ceq * Cg with hD8
  set D3 := CA * (Cg + Cc * Qd B ^ 2 * Cb ^ 2 * Cg ^ 2) with hD3
  set D4 := C13 * (E20 * Cg + Cg + Cb2 * Cg ^ 2) with hD4
  set C := D5 + D6 + D7 + D8 + D3 + D4 with hC
  have hD5p : 0 < D5 := by rw [hD5]; positivity
  have hD6p : 0 < D6 := by rw [hD6]; positivity
  have hD7p : 0 < D7 := by rw [hD7]; positivity
  have hD8p : 0 < D8 := by rw [hD8]; positivity
  have hD3p : 0 < D3 := by rw [hD3]; positivity
  have hD4p : 0 < D4 := by rw [hD4]; positivity
  refine ⟨min rg 1, lt_min hrg one_pos, C, by rw [hC]; positivity, ?_⟩
  intro M hP h36 h415
  have hall : ∀ f, f ∈ (M.V 2).carrier → M.vnorm 2 f ≤ min rg 1 → ∀ t : Time, 0 < t →
      HasDerivAt (M.realTime (M.solution B ν none f)) (M.derivative (M.solution B ν none f) t) t ∧
      HasDerivAt (M.realTime (M.share B ν none f)) (M.derivative (M.share B ν none f) t) t ∧
      M.solution B ν none f t ∈ (M.V 2).carrier ∧ M.share B ν none f t ∈ (M.V 2).carrier ∧
      ‖M.derivative (M.solution B ν none f) t‖ + M.nj 2 (M.solution B ν none f t) ≤
        D5 * M.vnorm 2 f * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) ∧
      ‖M.derivative (M.share B ν none f) t‖ + M.nj 2 (M.share B ν none f t) ≤
        D6 * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) ∧
      M.NBound 1 (M.derivative (M.solution B ν none f) t)
        (D7 * M.vnorm 2 f * D01tw t ^ (-2 : ℝ) * Real.exp (-ν * t)) ∧
      M.NBound 1 (M.derivative (M.share B ν none f) t)
        (D8 * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-2 : ℝ) * Real.exp (-ν * t)) ∧
      M.NBound 3 (M.share B ν none f t)
        (D3 * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t)) ∧
      M.NBound 4 (M.share B ν none f t)
        (D4 * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-2 : ℝ) * Real.exp (-ν * t)) := by
    intro f hf hfr t ht
    have htR : (0 : ℝ) < t := ht
    obtain ⟨hdz, hz2, hz2b, hu2, hu2b, hun, hdzb, hdz1, hdz1b, hz3, hAz⟩ :=
      hgr M hP h36 h415 f hf (hfr.trans (min_le_left _ _)) t ht
    set ε := M.vnorm 2 f with hε
    have hε0 : 0 ≤ ε := norm_nonneg _
    have hε1 : ε ≤ 1 := hfr.trans (min_le_right _ _)
    have hεε : ε ^ 2 ≤ ε := by rw [sq]; exact mul_le_of_le_one_left hε0 hε1
    set T := D01tw t with hT
    have hT0 : 0 < T := quadraticTime_pos htR
    set q1 := T ^ (-1 / 2 : ℝ) with hq1
    set qm := T ^ (-1 : ℝ) with hqm
    set q2 := T ^ (-2 : ℝ) with hq2
    have hq10 : 1 ≤ q1 := by
      have h := thetaOne_time_power (a := 0) (b := -1 / 2) htR (by norm_num)
      rw [Real.rpow_zero] at h; exact h
    have hq1m : q1 ≤ qm := thetaOne_time_power htR (by norm_num)
    have hqm2 : qm ≤ q2 := thetaOne_time_power htR (by norm_num)
    have hq1sq : q1 * q1 = qm := by rw [hq1, hqm, ← Real.rpow_add hT0]; norm_num
    set e := Real.exp (-ν * t) with he
    set el := Real.exp (-D01lambda L * t) with hel
    have he0 : 0 < e := Real.exp_pos _
    have he1 : e ≤ 1 := Real.exp_le_one_iff.mpr (by have := mul_nonneg hν.le htR.le; linarith)
    have hee : e * e ≤ e := mul_le_of_le_one_left he0.le he1
    have hel0 : 0 < el := Real.exp_pos _
    have hele : el ≤ e := Real.exp_le_exp.mpr (by
      have := mul_le_mul_of_nonneg_right hνl.le htR.le; linarith)
    -- linear part
    have hlin := lin_V2 hP hf t
    have hdv := lin_deriv hP f htR
    have hdvb := lin_deriv_bound hP hf htR
    have hdv1 := lin_deriv_V1 hP hf htR
    rw [Real.toNNReal_coe] at hdv hdvb hdv1
    change ‖M.applyA (M.T t f)‖ ≤ K3 * q1 * el * ε at hdvb
    change M.applyA (M.T t f) ∈ (M.V 1).carrier ∧ M.vnorm 1 (M.applyA (M.T t f)) ≤ K1 * qm * el * ε at hdv1
    -- the solution is share plus linear flow
    have hsolR : M.realTime (M.solution B ν none f) =
        fun s => M.realTime (M.share B ν none f) s + M.realTime (M.linearFlow none f) s := by
      funext s; simp [Model.realTime, Model.share]
    have hdu : HasDerivAt (M.realTime (M.solution B ν none f))
        (M.derivative (M.share B ν none f) t + M.applyA (M.T t f)) t := by
      rw [hsolR]; exact hdz.add hdv
    have hderu : M.derivative (M.solution B ν none f) t =
        M.derivative (M.share B ν none f) t + M.applyA (M.T t f) := hdu.deriv
    have hut : M.solution B ν none f t = M.share B ν none f t + M.T t f := by
      simp [Model.share, Model.linearFlow]
    -- norm conversions
    have hn2 : ∀ x, x ∈ (M.V 2).carrier → M.nj 2 x ≤ Ceq * M.vnorm 2 x := fun x hx => by
      simpa using nj_le_vnorm hP 2 (by norm_num) (by norm_num) (f := x) (by simpa using hx)
    have hn1 : ∀ x, x ∈ (M.V 1).carrier → M.nj 1 x ≤ Ceq * M.vnorm 1 x := fun x hx => by
      simpa using nj_le_vnorm hP 1 (by norm_num) (by norm_num) (f := x) (by simpa using hx)
    have hzt2 : M.vnorm 2 (M.share B ν none f t) ≤ Cg * ε ^ 2 * q1 * e := hz2b
    have hdzt : ‖M.derivative (M.share B ν none f) t‖ ≤ Cg * ε ^ 2 * q1 * e := hdzb
    have hdzt1 : M.vnorm 1 (M.derivative (M.share B ν none f) t) ≤ Cg * ε ^ 2 * q2 * e := hdz1b
    have hu2t : M.vnorm 2 (M.solution B ν none f t) ≤ Cg * ε * q1 * e := hu2b
    have hunt : ‖M.solution B ν none f t‖ ≤ Cg * ε * e := hun
    have hcg0 := hCg.le
    have hm1 : 0 ≤ ε * q1 * e := by positivity
    have hm2 : 0 ≤ ε * q2 * e := by positivity
    refine ⟨by rw [hderu]; exact hdu, hdz, by rw [hut]; exact (M.V 2).carrier.add_mem hz2 hlin.1,
      hz2, ?_, ?_, ?_, ?_, ?_, ?_⟩
    · -- item 5
      rw [hderu, hut]
      have hsum2 := size_add_le (M.V 2) hz2 hlin.1
      change M.vnorm 2 (M.share B ν none f t + M.T t f) ≤
        M.vnorm 2 (M.share B ν none f t) + M.vnorm 2 (M.T t f) at hsum2
      have h1 := hn2 _ ((M.V 2).carrier.add_mem hz2 hlin.1)
      have a1 : Cg * ε ^ 2 * q1 * e ≤ Cg * (ε * q1 * e) := by
        calc Cg * ε ^ 2 * q1 * e = Cg * (ε ^ 2 * (q1 * e)) := by ring
          _ ≤ Cg * (ε * (q1 * e)) :=
              mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hεε (by positivity)) hcg0
          _ = _ := by ring
      have a2 : K3 * q1 * el * ε ≤ K3 * (ε * q1 * e) := by
        calc K3 * q1 * el * ε = (K3 * q1 * ε) * el := by ring
          _ ≤ (K3 * q1 * ε) * e := mul_le_mul_of_nonneg_left hele (by positivity)
          _ = _ := by ring
      have a3 : el * ε ≤ ε * q1 * e := by
        calc el * ε ≤ e * ε := mul_le_mul_of_nonneg_right hele hε0
          _ = e * ε * 1 := by ring
          _ ≤ e * ε * q1 := mul_le_mul_of_nonneg_left hq10 (by positivity)
          _ = _ := by ring
      have hvt : M.vnorm 2 (M.T t f) ≤ el * ε := hlin.2
      calc ‖M.derivative (M.share B ν none f) t + M.applyA (M.T t f)‖ +
            M.nj 2 (M.share B ν none f t + M.T t f)
          ≤ (‖M.derivative (M.share B ν none f) t‖ + ‖M.applyA (M.T t f)‖) +
            Ceq * (M.vnorm 2 (M.share B ν none f t) + M.vnorm 2 (M.T t f)) :=
            add_le_add (norm_add_le _ _) (h1.trans (mul_le_mul_of_nonneg_left hsum2 p1.le))
        _ ≤ (Cg * (ε * q1 * e) + K3 * (ε * q1 * e)) + Ceq * (Cg * (ε * q1 * e) + ε * q1 * e) := by
            gcongr
            · exact hdzt.trans a1
            · exact hdvb.trans a2
            · exact hzt2.trans a1
            · exact hvt.trans a3
        _ = D5 * ε * q1 * e := by rw [hD5]; ring
    · -- item 6
      have h1 := hn2 _ hz2
      calc _ ≤ Cg * ε ^ 2 * q1 * e + Ceq * (Cg * ε ^ 2 * q1 * e) :=
            add_le_add hdzt (h1.trans (mul_le_mul_of_nonneg_left hzt2 p1.le))
        _ = D6 * ε ^ 2 * q1 * e := by rw [hD6]; ring
    · -- item 7
      rw [hderu]
      have hm : M.derivative (M.share B ν none f) t + M.applyA (M.T t f) ∈ (M.V 1).carrier :=
        (M.V 1).carrier.add_mem hdz1 hdv1.1
      refine ⟨Or.inr hm, ?_⟩
      have hsum1 := size_add_le (M.V 1) hdz1 hdv1.1
      change M.vnorm 1 _ ≤ M.vnorm 1 (M.derivative (M.share B ν none f) t) + M.vnorm 1 (M.applyA (M.T t f))
        at hsum1
      have a1 : Cg * ε ^ 2 * q2 * e ≤ Cg * (ε * q2 * e) := by
        calc Cg * ε ^ 2 * q2 * e = Cg * (ε ^ 2 * (q2 * e)) := by ring
          _ ≤ Cg * (ε * (q2 * e)) :=
              mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hεε (by positivity)) hcg0
          _ = _ := by ring
      have a2 : K1 * qm * el * ε ≤ K1 * (ε * q2 * e) := by
        have h := mul_le_mul hqm2 hele hel0.le (by positivity)
        calc K1 * qm * el * ε = (K1 * ε) * (qm * el) := by ring
          _ ≤ (K1 * ε) * (q2 * e) := mul_le_mul_of_nonneg_left h (by positivity)
          _ = _ := by ring
      calc _ ≤ Ceq * M.vnorm 1 (M.derivative (M.share B ν none f) t + M.applyA (M.T t f)) := hn1 _ hm
        _ ≤ Ceq * (Cg * (ε * q2 * e) + K1 * (ε * q2 * e)) := by
            apply mul_le_mul_of_nonneg_left _ p1.le
            exact hsum1.trans (add_le_add (hdzt1.trans a1) (hdv1.2.trans a2))
        _ = D7 * ε * q2 * e := by rw [hD7]; ring
    · -- item 8
      refine ⟨Or.inr hdz1, ?_⟩
      calc _ ≤ Ceq * M.vnorm 1 (M.derivative (M.share B ν none f) t) := hn1 _ hdz1
        _ ≤ Ceq * (Cg * ε ^ 2 * q2 * e) := mul_le_mul_of_nonneg_left hdzt1 p1.le
        _ = D8 * ε ^ 2 * q2 * e := by rw [hD8]; ring
    · -- H^3 bound
      refine ⟨Or.inr hz3, ?_⟩
      have hA3 := (hP.L02.a.2.2.1 _ hz3).1
      have hA3' : M.nj 3 (M.share B ν none f t) ≤ CA * ‖M.applyA (M.share B ν none f t)‖ := by
        have := mul_le_mul_of_nonneg_left hA3 p2.le
        rwa [← mul_assoc, mul_inv_cancel₀ p2.ne', one_mul] at this
      have hu1 := V2_le_V1 hP hu2
      have hN := (hP.C01.c _ _ hu1 hu1).1
      have hd := d1_le_interp hP hu2
      have hd0 : 0 ≤ M.d1 (M.solution B ν none f t) := norm_nonneg _
      have hsq : Real.sqrt ‖M.solution B ν none f t‖ * Real.sqrt (M.vnorm 2 (M.solution B ν none f t)) *
          (Real.sqrt ‖M.solution B ν none f t‖ * Real.sqrt (M.vnorm 2 (M.solution B ν none f t))) =
          ‖M.solution B ν none f t‖ * M.vnorm 2 (M.solution B ν none f t) := by
        rw [show Real.sqrt ‖M.solution B ν none f t‖ * Real.sqrt (M.vnorm 2 (M.solution B ν none f t)) *
            (Real.sqrt ‖M.solution B ν none f t‖ * Real.sqrt (M.vnorm 2 (M.solution B ν none f t))) =
            (Real.sqrt ‖M.solution B ν none f t‖ * Real.sqrt ‖M.solution B ν none f t‖) *
            (Real.sqrt (M.vnorm 2 (M.solution B ν none f t)) * Real.sqrt (M.vnorm 2 (M.solution B ν none f t)))
            by ring, Real.mul_self_sqrt (norm_nonneg _),
          Real.mul_self_sqrt (show 0 ≤ M.vnorm 2 (M.solution B ν none f t) from norm_nonneg _)]
      have hNb : ‖M.nonlinear (M.solution B ν none f t)‖ ≤
          Cc * Qd B ^ 2 * Cb ^ 2 * (‖M.solution B ν none f t‖ * M.vnorm 2 (M.solution B ν none f t)) := by
        have hdd := mul_le_mul hd hd hd0 (by positivity)
        calc ‖M.nonlinear (M.solution B ν none f t)‖
            ≤ Cc * M.d1 (M.solution B ν none f t) * M.d1 (M.solution B ν none f t) := hN
          _ = Cc * (M.d1 (M.solution B ν none f t) * M.d1 (M.solution B ν none f t)) := by ring
          _ ≤ Cc * ((Qd B * Cb * Real.sqrt ‖M.solution B ν none f t‖ *
                Real.sqrt (M.vnorm 2 (M.solution B ν none f t))) *
              (Qd B * Cb * Real.sqrt ‖M.solution B ν none f t‖ *
                Real.sqrt (M.vnorm 2 (M.solution B ν none f t)))) :=
              mul_le_mul_of_nonneg_left hdd p5.le
          _ = _ := by rw [← hsq]; ring
      have hprod : ‖M.solution B ν none f t‖ * M.vnorm 2 (M.solution B ν none f t) ≤
          Cg ^ 2 * (ε ^ 2 * q1 * e) := by
        have := mul_le_mul hunt hu2t (norm_nonneg _) (by positivity)
        calc _ ≤ Cg * ε * e * (Cg * ε * q1 * e) := this
          _ = Cg ^ 2 * (ε ^ 2 * q1 * (e * e)) := by ring
          _ ≤ Cg ^ 2 * (ε ^ 2 * q1 * e) := by
              apply mul_le_mul_of_nonneg_left _ (sq_nonneg _)
              exact mul_le_mul_of_nonneg_left hee (by positivity)
      calc _ ≤ CA * ‖M.derivative (M.share B ν none f) t - M.nonlinear (M.solution B ν none f t)‖ := by
            rw [← hAz]; exact hA3'
        _ ≤ CA * (Cg * ε ^ 2 * q1 * e + Cc * Qd B ^ 2 * Cb ^ 2 * (Cg ^ 2 * (ε ^ 2 * q1 * e))) := by
            apply mul_le_mul_of_nonneg_left _ p2.le
            refine (norm_sub_le _ _).trans (add_le_add hdzt (hNb.trans ?_))
            exact mul_le_mul_of_nonneg_left hprod (by positivity)
        _ = D3 * ε ^ 2 * q1 * e := by rw [hD3]; ring
    · -- H^4 bound
      have hN1 := hP.C01.b 2 (by norm_num) (by norm_num) _ _ hu2 hu2
      rw [show (2 : ℝ) - 1 = 1 by norm_num] at hN1
      have hAz1 : M.applyA (M.share B ν none f t) ∈ (M.V 1).carrier := by
        rw [hAz]; exact (M.V 1).carrier.sub_mem hdz1 hN1.1
      obtain ⟨hz4, hz4b⟩ := hP.L13.b _ hz3 hAz1
      refine ⟨Or.inr hz4, ?_⟩
      have hsub := size_sub_le (M.V 1) hdz1 hN1.1
      change M.vnorm 1 _ ≤ M.vnorm 1 (M.derivative (M.share B ν none f) t) + M.vnorm 1 (M.nonlinear _)
        at hsub
      have hNv : M.vnorm 1 (M.nonlinear (M.solution B ν none f t)) ≤ Cb2 * (Cg ^ 2 * (ε ^ 2 * q2 * e)) := by
        have h1 : M.vnorm 1 (M.nonlinear (M.solution B ν none f t)) ≤
            Cb2 * M.vnorm 2 (M.solution B ν none f t) * M.vnorm 2 (M.solution B ν none f t) := hN1.2
        have h2 := mul_le_mul hu2t hu2t (norm_nonneg _) (by positivity)
        have h3 : Cg * ε * q1 * e * (Cg * ε * q1 * e) ≤ Cg ^ 2 * (ε ^ 2 * q2 * e) := by
          calc _ = Cg ^ 2 * (ε ^ 2 * (q1 * q1) * (e * e)) := by ring
            _ ≤ Cg ^ 2 * (ε ^ 2 * q2 * e) := by
                rw [hq1sq]
                apply mul_le_mul_of_nonneg_left _ (sq_nonneg _)
                exact mul_le_mul (mul_le_mul_of_nonneg_left hqm2 (sq_nonneg _)) hee (by positivity)
                  (by positivity)
        calc _ ≤ Cb2 * M.vnorm 2 (M.solution B ν none f t) * M.vnorm 2 (M.solution B ν none f t) := h1
          _ = Cb2 * (M.vnorm 2 (M.solution B ν none f t) * M.vnorm 2 (M.solution B ν none f t)) := by ring
          _ ≤ Cb2 * (Cg ^ 2 * (ε ^ 2 * q2 * e)) := mul_le_mul_of_nonneg_left (h2.trans h3) p7.le
      have hzn : ‖M.share B ν none f t‖ ≤ E20 * (Cg * ε ^ 2 * q2 * e) := by
        have h1 := norm_le_V2 hP hz2
        have h2 : Cg * ε ^ 2 * q1 * e ≤ Cg * ε ^ 2 * q2 * e :=
          mul_le_mul_of_nonneg_right
            (mul_le_mul_of_nonneg_left (hq1m.trans hqm2) (show 0 ≤ Cg * ε ^ 2 by positivity)) he0.le
        exact h1.trans (mul_le_mul_of_nonneg_left (hzt2.trans h2) p9.le)
      calc M.nj 4 (M.share B ν none f t)
          ≤ C13 * (‖M.share B ν none f t‖ + M.vnorm 1 (M.applyA (M.share B ν none f t))) := hz4b
        _ ≤ C13 * (E20 * (Cg * ε ^ 2 * q2 * e) +
            (Cg * ε ^ 2 * q2 * e + Cb2 * (Cg ^ 2 * (ε ^ 2 * q2 * e)))) := by
            apply mul_le_mul_of_nonneg_left _ p8.le
            rw [hAz]
            exact add_le_add hzn (hsub.trans (add_le_add hdzt1 hNv))
        _ = D4 * ε ^ 2 * q2 * e := by rw [hD4]; ring
  -- enlarge all constants to C
  have hle : ∀ D, D ≤ C → ∀ {a x y z : ℝ}, 0 ≤ x * y * z → a ≤ D * x * y * z → a ≤ C * x * y * z :=
    fun D hD a x y z hxyz h => bound_mono3 h hD hxyz
  have c5 : D5 ≤ C := by rw [hC]; linarith
  have c6 : D6 ≤ C := by rw [hC]; linarith
  have c7 : D7 ≤ C := by rw [hC]; linarith
  have c8 : D8 ≤ C := by rw [hC]; linarith
  have c3 : D3 ≤ C := by rw [hC]; linarith
  have c4 : D4 ≤ C := by rw [hC]; linarith
  refine ⟨fun f hf hfr => ?_, fun f hf hfr t ht => ?_⟩
  · dsimp only
    intro t ht
    have htR : (0 : ℝ) < t := ht
    have hq1 : 0 ≤ D01tw t ^ (-1 / 2 : ℝ) := Real.rpow_nonneg (quadraticTime_pos htR).le _
    have hq2 : 0 ≤ D01tw t ^ (-2 : ℝ) := Real.rpow_nonneg (quadraticTime_pos htR).le _
    have he := Real.exp_pos (-ν * t)
    have n1 : 0 ≤ M.vnorm 2 f := norm_nonneg _
    have n2 : 0 ≤ M.vnorm 2 f ^ 2 := pow_nonneg n1 2
    obtain ⟨a1, a2, a3, a4, a5, a6, a7, a8, -, -⟩ := hall f hf hfr t ht
    refine ⟨a1, a2, a3, a4, hle D5 c5 (mul_nonneg (mul_nonneg n1 hq1) he.le) a5,
      hle D6 c6 (mul_nonneg (mul_nonneg n2 hq1) he.le) a6,
      ⟨a7.1, hle D7 c7 (mul_nonneg (mul_nonneg n1 hq2) he.le) a7.2⟩,
      ⟨a8.1, hle D8 c8 (mul_nonneg (mul_nonneg n2 hq2) he.le) a8.2⟩⟩
  · have htR : (0 : ℝ) < t := ht
    have hq1 : 0 ≤ D01tw t ^ (-1 / 2 : ℝ) := Real.rpow_nonneg (quadraticTime_pos htR).le _
    have hq2 : 0 ≤ D01tw t ^ (-2 : ℝ) := Real.rpow_nonneg (quadraticTime_pos htR).le _
    have he := Real.exp_pos (-ν * t)
    have n1 : 0 ≤ M.vnorm 2 f := norm_nonneg _
    have n2 : 0 ≤ M.vnorm 2 f ^ 2 := pow_nonneg n1 2
    obtain ⟨-, -, -, -, -, -, -, -, a9, a10⟩ := hall f hf hfr t ht
    exact ⟨⟨a9.1, hle D3 c3 (mul_nonneg (mul_nonneg n2 hq1) he.le) a9.2⟩,
      ⟨a10.1, hle D4 c4 (mul_nonneg (mul_nonneg n2 hq2) he.le) a10.2⟩⟩

end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/Lemma417Discrete.lean <==
import OrderingError.Spec11.Threads.T5.DiscreteTraj

   
                                                                       
                                                                              
                                                                            
  

noncomputable section
open MeasureTheory Set Filter Real
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

set_option linter.unusedSectionVars false

section Fields
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} (hP : Premises M B) (m : D05Mesh L κ)
  [FiniteDimensional ℂ (M.X m)] {w : Time → M.X m}
  (hwc : Continuous w)
  (hode : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t)

include hwc hode

lemma traj_restart {a r : ℝ} (ha : 0 ≤ a) (hr : 0 < r) :
    ((qR hP m w (a + r) : M.X m) : M.H) = flowH m r ((qR hP m w a : M.X m) : M.H) +
      ∫ s in (0 : ℝ)..r, flowH m (r - s)
        ((2 : ℝ) • M.F (jX1 hP m (wR m w (a + s))) (jX1 hP m (qR hP m w (a + s)))) := by
  rw [flowH_apply hP, Pi_self hP m, Th_eq_expo m hP hr.le]
  have hint : (∫ s in (0 : ℝ)..r, flowH m (r - s)
        ((2 : ℝ) • M.F (jX1 hP m (wR m w (a + s))) (jX1 hP m (qR hP m w (a + s))))) =
      ∫ s in (0 : ℝ)..r, (M.X m).subtypeL (expo (AhR M m) (r - s) (GR hP m w (a + s))) := by
    apply intervalIntegral.integral_congr
    intro s hs
    rw [uIcc_of_le hr.le] at hs
    exact flow_pair_eq hP m hs.2 _ _
  have hii : IntervalIntegrable (fun s => expo (AhR M m) (r - s) (GR hP m w (a + s))) volume 0 r :=
    (expo_G_cont hP m hwc a r).continuousOn.intervalIntegrable
  rw [hint, ContinuousLinearMap.intervalIntegral_comp_comm _ hii, q_restart hP m hode hwc ha hr.le]
  rfl

lemma traj_restart_first {a r : ℝ} (ha : 0 ≤ a) (hr : 0 < r) :
    jX1 hP m (qR hP m w (a + r)) = flowFirstH hP m r ((qR hP m w a : M.X m) : M.H) +
      ∫ s in (0 : ℝ)..r, flowFirstH hP m (r - s)
        ((2 : ℝ) • M.F (jX1 hP m (wR m w (a + s))) (jX1 hP m (qR hP m w (a + s)))) := by
  have : CompleteSpace (M.V 1).Space := completeV hP (by norm_num) (by norm_num)
  rw [flowFirstH_apply hP, Pi_self hP m, Th_eq_expo m hP hr.le]
  have hint : (∫ s in (0 : ℝ)..r, flowFirstH hP m (r - s)
        ((2 : ℝ) • M.F (jX1 hP m (wR m w (a + s))) (jX1 hP m (qR hP m w (a + s))))) =
      ∫ s in (0 : ℝ)..r, jX1C hP m (expo (AhR M m) (r - s) (GR hP m w (a + s))) := by
    apply intervalIntegral.integral_congr
    intro s hs
    rw [uIcc_of_le hr.le] at hs
    exact flowFirst_pair_eq hP m hs.2 _ _
  have hii : IntervalIntegrable (fun s => expo (AhR M m) (r - s) (GR hP m w (a + s))) volume 0 r :=
    (expo_G_cont hP m hwc a r).continuousOn.intervalIntegrable
  rw [hint, ContinuousLinearMap.intervalIntegral_comp_comm _ hii, q_restart hP m hode hwc ha hr.le,
    map_add]
  rfl

lemma traj_integrable {a r : ℝ} (hr : 0 < r) :
    IntervalIntegrable (fun s => flowH m (r - s)
        ((2 : ℝ) • M.F (jX1 hP m (wR m w (a + s))) (jX1 hP m (qR hP m w (a + s))))) volume 0 r := by
  apply ContinuousOn.intervalIntegrable
  apply ContinuousOn.congr
    ((continuous_subtype_val.comp (expo_G_cont hP m hwc a r)).continuousOn)
  intro s hs
  rw [uIcc_of_le hr.le] at hs
  exact flow_pair_eq hP m hs.2 _ _

/-- The abstract trajectory for the actual discrete solution. -/
theorem trD (ν : ℝ) (f' : (M.V 2).Space) (hw0 : w 0 = M.Pi m ((M.V 2).val f')) :
    DiscreteDerivativeTrajectory (opD hP m) ν f' (fun s => jX2 hP m (wR m w s))
      (fun s => jX2 hP m (qR hP m w s)) where
  member := fun t _ => (wR m w t).2
  derivative_member := fun t _ => (qR hP m w t).2
  initial := by
    change jX2 hP m (wR m w 0) = jX2C hP m (PiV2 hP m f')
    rw [jX2C_apply, PiV2_apply]
    congr 1
    simp only [wR, Real.toNNReal_zero, hw0]
  equation := fun t _ => by
    change ((qR hP m w t : M.X m) : M.H) = genH m (jX2 hP m (wR m w t)) +
      ((M.PiCLM m (M.F (j21 hP (jX2 hP m (wR m w t))) (j21 hP (jX2 hP m (wR m w t)))) : M.X m) : M.H)
    rw [genH_jX2 hP m, j21_jX2, PiCLM_apply hP, Fh_eq_Pi hP m]
    simp only [qR, AhR_apply, FhR_apply, Submodule.coe_add]
  hasDerivAt := fun t ht => by
    change HasDerivAt (fun s => ((wR m w s : M.X m) : M.H)) ((qR hP m w t : M.X m) : M.H) t
    exact hasDerivAt_coe m (hasDerivAt_wR hP m hode ht)
  derivative_continuous := by
    change Continuous (fun s => jX2C hP m (qR hP m w s))
    exact (jX2C hP m).continuous.comp (qR_cont hP m hwc)
  weighted_continuous := by
    change Continuous (thetaOneWeighted ν (1 / 2) (fun t => ((qR hP m w t : M.X m) : M.H)))
    exact thetaOneWeighted_continuous (continuous_subtype_val.comp (qR_cont hP m hwc)) ν (by norm_num)
  mild := fun t ht => by
    have h := traj_restart hP m hwc hode le_rfl ht
    simp only [zero_add] at h
    change ((qR hP m w t : M.X m) : M.H) =
      ((M.Ah m (M.Th m t.toNNReal (PiV2 hP m f')) : M.X m) : M.H) +
      flowH m t (M.F (j21 hP (jX2C hP m (PiV2 hP m f'))) (j21 hP (jX2C hP m (PiV2 hP m f')))) +
      ∫ s in (0 : ℝ)..t, flowH m (t - s)
        ((2 : ℝ) • M.F (j21 hP (jX2 hP m (wR m w s))) (j21 hP (jX2 hP m (qR hP m w s))))
    rw [h]
    simp only [j21_jX2, jX2C_apply]
    congr 1
    rw [flowH_apply hP, flowH_apply hP, Pi_self hP m, Fh_eq_Pi hP m, PiV2_apply, ← hw0]
    have h0 : wR m w 0 = w 0 := by simp [wR]
    simp only [qR, h0, AhR_apply, FhR_apply, map_add, Submodule.coe_add, Ah_Th m hP]
  restart := fun a r ha hr => by
    change ((qR hP m w (a + r) : M.X m) : M.H) = flowH m r ((qR hP m w a : M.X m) : M.H) +
      ∫ s in (0 : ℝ)..r, flowH m (r - s)
        ((2 : ℝ) • M.F (j21 hP (jX2 hP m (wR m w (a + s)))) (j21 hP (jX2 hP m (qR hP m w (a + s)))))
    simp only [j21_jX2]
    exact traj_restart hP m hwc hode ha hr
  restart_integrable := fun a r _ hr => by
    change IntervalIntegrable (fun s => flowH m (r - s)
        ((2 : ℝ) • M.F (j21 hP (jX2 hP m (wR m w (a + s)))) (j21 hP (jX2 hP m (qR hP m w (a + s))))))
      volume 0 r
    simp only [j21_jX2]
    exact traj_integrable hP m hwc hode hr
  restart_first := fun a r ha hr => by
    change firstV2 hP (jX2 hP m (qR hP m w (a + r))) = flowFirstH hP m r ((qR hP m w a : M.X m) : M.H) +
      ∫ s in (0 : ℝ)..r, flowFirstH hP m (r - s)
        ((2 : ℝ) • M.F (j21 hP (jX2 hP m (wR m w (a + s)))) (j21 hP (jX2 hP m (qR hP m w (a + s)))))
    simp only [j21_jX2, firstV2_apply]
    exact traj_restart_first hP m hwc hode ha hr

end Fields

/-- D11: a pointwise bound from a qualified energy bound. -/
lemma pointwise_of_EBound {L κ : ℝ} {M : Model.{u} L κ} {σ R : ℝ} {w : M.Trajectory}
    (h : M.EBound σ w R) (t : Time) : ‖w t‖ ≤ R * Real.exp (-σ * t) := by
  obtain ⟨⟨_, ⟨R0, hR0⟩, _, _⟩, hle⟩ := h
  have h1 : Real.exp (σ * t) * ‖w t‖ ≤ M.energy σ w := by
    unfold Model.energy
    have hb : BddAbove (Set.range (fun t : Time => Real.exp (σ * t) * ‖w t‖)) :=
      ⟨R0, by rintro _ ⟨s, rfl⟩; exact hR0 s⟩
    exact (le_csSup hb ⟨t, rfl⟩).trans (le_add_of_nonneg_right (Real.sqrt_nonneg _))
  have h2 := h1.trans hle
  have he : Real.exp (-σ * t) * Real.exp (σ * t) = 1 := by rw [← Real.exp_add]; simp
  calc ‖w t‖ = Real.exp (-σ * t) * (Real.exp (σ * t) * ‖w t‖) := by rw [← mul_assoc, he, one_mul]
    _ ≤ Real.exp (-σ * t) * R := mul_le_mul_of_nonneg_left h2 (Real.exp_pos _).le
    _ = R * Real.exp (-σ * t) := mul_comm _ _

lemma D14ell_pos (B : D01Budget) (σ : ℝ) : 0 < D14ell B σ :=
  lt_of_lt_of_le (bound_pos B "L03_c" σ 0 0) (le_max_left _ _)

                                                  
                                                                               
                                                                                            
theorem prove_Lemma417_discrete {L κ : ℝ} (B : D01Budget) {ν : ℝ} (hν : 0 < ν)
    (hνl : ν < D01lambda L) {r₁ C₁ : ℝ} (hr₁ : 0 < r₁) :
    ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B →
      Proposition36 M B ν r₁ C₁ → Lemma417_discrete M B ν r C := by
  have hK : 0 ≤ Kd B := (Kd_facts (B := B)).2.2.2.2.2.2.2.2.2.2
  set E20 := B.bound "L02_embed" 0 2 0 with hE20
  have hE20p : 0 < E20 := bound_pos _ _ _ _ _
  set Mm := 2 * D14ell B ν * E20 with hMm
  have hMm0 : 0 ≤ Mm := by have := D14ell_pos B ν; positivity
  obtain ⟨C0, hC0, hmain⟩ := discreteSecondRegularity_of_mass_bound.{u} (K := Kd B) (M := Mm)
    (lam := D01lambda L) (sigma := ν) hK hMm0 hν hνl
  set Ceq := B.bound "L02_eq" with hCeq
  have hCeq1 : 1 ≤ Ceq := one_le_bound _ _ _ _ _
  have hdr := derivativeRadius_pos hK hMm0 hν hνl
  refine ⟨min (r₁ / E20) (derivativeRadius (Kd B) Mm (D01lambda L) ν),
    lt_min (div_pos hr₁ hE20p) hdr, Ceq * C0, mul_pos (by linarith) hC0, ?_⟩
  intro M hP h36 m f hf hfr
  haveI := finDim hP m
  have hfH : ‖f‖ ≤ r₁ := by
    have h1 := norm_le_V2 hP hf
    have h2 : M.vnorm 2 f ≤ r₁ / E20 := hfr.trans (min_le_left _ _)
    calc ‖f‖ ≤ E20 * M.vnorm 2 f := h1
      _ ≤ E20 * (r₁ / E20) := mul_le_mul_of_nonneg_left h2 hE20p.le
      _ = r₁ := by field_simp
  obtain ⟨w, hwc, hw0, hwsol, hode⟩ := h36.2.1 m f hfH
  have hE := ((h36.2.2.1 f hfH).2 m).1
  set f' : (M.V 2).Space := (M.V 2).ofH f with hf'
  have hf'val : (M.V 2).val f' = f := val_ofH_of_mem _ hf
  have hf'norm : ‖f'‖ = M.vnorm 2 f := rfl
  have hw0' : w 0 = M.Pi m ((M.V 2).val f') := by rw [hf'val]; exact hw0
  have tr := trD hP m hwc hode ν f' hw0'
  have hmass : ∀ s, 0 < s → ‖(spD hP).mass (jX2 hP m (wR m w s))‖ ≤ Mm * ‖f'‖ * Real.exp (-ν * s) := by
    intro s hs
    change ‖((w s.toNNReal : M.X m) : M.H)‖ ≤ _
    rw [hwsol]
    have h1 := pointwise_of_EBound hE s.toNNReal
    rw [Real.coe_toNNReal _ hs.le] at h1
    have h2 := norm_le_V2 hP hf
    rw [← hf'norm] at h2
    have hl := D14ell_pos B ν
    calc ‖M.solution B ν (some m) f s.toNNReal‖ ≤ 2 * D14ell B ν * ‖f‖ * Real.exp (-ν * s) := h1
      _ ≤ 2 * D14ell B ν * (E20 * ‖f'‖) * Real.exp (-ν * s) := by
          apply mul_le_mul_of_nonneg_right _ (Real.exp_pos _).le
          exact mul_le_mul_of_nonneg_left h2 (by positivity)
      _ = Mm * ‖f'‖ * Real.exp (-ν * s) := by rw [hMm]; ring
  have hrad : ‖f'‖ ≤ derivativeRadius (Kd B) Mm (D01lambda L) ν := by
    rw [hf'norm]; exact hfr.trans (min_le_right _ _)
  have hb := hmain (spD hP) (opD hP m) f' _ _ tr hmass hrad
  -- identification of the actual trajectories with the abstract ones
  have hsolR : M.realTime (M.solution B ν (some m) f) =
      fun s => ((wR m w s : M.X m) : M.H) := by
    funext s; exact (hwsol s.toNNReal).symm
  have hlinR : M.realTime (M.linearFlow (some m) f) =
      fun s => ((M.Th m s.toNNReal (PiV2 hP m f') : M.X m) : M.H) := by
    funext s; simp [Model.realTime, Model.linearFlow, Model.flowh, PiV2_apply, hf'val]
  have hshareR : M.realTime (M.share B ν (some m) f) =
      fun s => ((wR m w s : M.X m) : M.H) - ((M.Th m s.toNNReal (PiV2 hP m f') : M.X m) : M.H) := by
    funext s
    have h1 := congrFun hsolR s
    have h2 := congrFun hlinR s
    simp only [Model.realTime, Model.share] at h1 h2 ⊢
    rw [Pi.sub_apply, h1, h2]
  dsimp only
  intro t ht
  have htR : (0 : ℝ) < t := ht
  obtain ⟨b1, b2, b3, b4, -⟩ := hb t htR
  have hdw : HasDerivAt (M.realTime (M.solution B ν (some m) f)) ((qR hP m w t : M.X m) : M.H) t := by
    rw [hsolR]; exact tr.hasDerivAt t htR
  have hdl : HasDerivAt (fun s : ℝ => ((M.Th m s.toNNReal (PiV2 hP m f') : M.X m) : M.H))
      ((M.Ah m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f')) : M.X m) : M.H) (t : ℝ) :=
    (opD hP m).linear_hasDerivAt f' t htR
  have hdz : HasDerivAt (M.realTime (M.share B ν (some m) f))
      (((qR hP m w t : M.X m) : M.H) -
        ((M.Ah m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f')) : M.X m) : M.H)) t := by
    rw [hshareR]; exact (tr.hasDerivAt t htR).sub hdl
  have hderw : M.derivative (M.solution B ν (some m) f) t = ((qR hP m w t : M.X m) : M.H) :=
    hdw.deriv
  have hderz : M.derivative (M.share B ν (some m) f) t =
      ((qR hP m w t : M.X m) : M.H) -
        ((M.Ah m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f')) : M.X m) : M.H) := hdz.deriv
  have htt : (t : ℝ).toNNReal = t := Real.toNNReal_coe
  have hwt : M.solution B ν (some m) f t = ((wR m w t : M.X m) : M.H) := by
    rw [← hwsol]; simp [wR, htt]
  have hzt : M.share B ν (some m) f t =
      (((wR m w t - M.Th m (t : ℝ).toNNReal (PiV2 hP m f') : M.X m)) : M.H) := by
    have := congrFun hshareR (t : ℝ)
    simp only [Model.realTime, htt] at this
    rw [this]
    simp [wR, htt]
  have hqt : D01tw t = quadraticTime t := rfl
  -- norm conversions
  have hn2 : ∀ x : M.X m, M.nj 2 (x : M.H) ≤ Ceq * ‖jX2 hP m x‖ := fun x => by
    rw [norm_jX2]
    simpa using nj_le_vnorm hP 2 (by norm_num) (by norm_num) (f := (x : M.H))
      (by simpa using X_le_V2 hP m x.2)
  have hn1 : ∀ x : M.X m, M.nj 1 (x : M.H) ≤ Ceq * ‖jX1 hP m x‖ := fun x => by
    rw [norm_jX1]
    simpa using nj_le_vnorm hP 1 (by norm_num) (by norm_num) (f := (x : M.H))
      (by simpa using X_le_V1 hP m x.2)
  have hmem1 : ∀ x : M.X m, (x : M.H) ∈ (M.physical 1).carrier := fun x => X_le_V1 hP m x.2
  have hpos1 : 0 ≤ ‖f'‖ * quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) := by
    have := Real.rpow_nonneg (quadraticTime_pos htR).le (-1 / 2 : ℝ); positivity
  have hpos2 : 0 ≤ ‖f'‖ ^ 2 * quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) := by
    have := Real.rpow_nonneg (quadraticTime_pos htR).le (-1 / 2 : ℝ); positivity
  have hpos3 : 0 ≤ ‖f'‖ * quadraticTime t ^ (-2 : ℝ) * Real.exp (-ν * t) := by
    have := Real.rpow_nonneg (quadraticTime_pos htR).le (-2 : ℝ); positivity
  have hpos4 : 0 ≤ ‖f'‖ ^ 2 * quadraticTime t ^ (-2 : ℝ) * Real.exp (-ν * t) := by
    have := Real.rpow_nonneg (quadraticTime_pos htR).le (-2 : ℝ); positivity
  -- abstract bounds in concrete form
  change ‖((qR hP m w t : M.X m) : M.H)‖ + ‖jX2 hP m (wR m w t)‖ ≤
      C0 * ‖f'‖ * quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) at b1
  change ‖(((qR hP m w t - M.Ah m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f')) : M.X m)) : M.H)‖ +
      ‖jX2 hP m (wR m w t) - jX2 hP m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f'))‖ ≤
      C0 * ‖f'‖ ^ 2 * quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) at b2
  change ‖jX1 hP m (qR hP m w t)‖ ≤ C0 * ‖f'‖ * quadraticTime t ^ (-2 : ℝ) * Real.exp (-ν * t) at b3
  change ‖j21 hP (jX2 hP m (qR hP m w t) -
      jX2 hP m (M.Ah m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f'))))‖ ≤
      C0 * ‖f'‖ ^ 2 * quadraticTime t ^ (-2 : ℝ) * Real.exp (-ν * t) at b4
  rw [← map_sub, j21_jX2] at b4
  rw [← map_sub] at b2
  have hC0' : C0 ≤ Ceq * C0 := le_mul_of_one_le_left hC0.le hCeq1
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · rw [hderw]; exact hdw
  · rw [hderz]; exact hdz
  · rw [hwt]; exact X_le_V2 hP m (wR m w t).2
  · rw [hzt]; exact X_le_V2 hP m (wR m w t - M.Th m (t : ℝ).toNNReal (PiV2 hP m f')).2
  · rw [hderw, hwt, hqt, ← hf'norm]
    have h1 := hn2 (wR m w t)
    have h3 : ‖((qR hP m w t : M.X m) : M.H)‖ ≤ Ceq * ‖((qR hP m w t : M.X m) : M.H)‖ :=
      le_mul_of_one_le_left (norm_nonneg _) hCeq1
    calc ‖((qR hP m w t : M.X m) : M.H)‖ + M.nj 2 ((wR m w t : M.X m) : M.H)
        ≤ Ceq * (‖((qR hP m w t : M.X m) : M.H)‖ + ‖jX2 hP m (wR m w t)‖) := by linarith
      _ ≤ Ceq * (C0 * ‖f'‖ * quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t)) :=
          mul_le_mul_of_nonneg_left b1 (by linarith)
      _ = Ceq * C0 * ‖f'‖ * quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) := by ring
  · rw [hderz, hzt, hqt, ← hf'norm, ← Submodule.coe_sub]
    have h1 := hn2 (wR m w t - M.Th m (t : ℝ).toNNReal (PiV2 hP m f'))
    have h3 : ‖(((qR hP m w t - M.Ah m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f')) : M.X m)) : M.H)‖ ≤
        Ceq * ‖(((qR hP m w t - M.Ah m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f')) : M.X m)) : M.H)‖ :=
      le_mul_of_one_le_left (norm_nonneg _) hCeq1
    calc _ ≤ Ceq * (‖(((qR hP m w t - M.Ah m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f')) : M.X m)) : M.H)‖ +
          ‖jX2 hP m (wR m w t - M.Th m (t : ℝ).toNNReal (PiV2 hP m f'))‖) := by linarith
      _ ≤ Ceq * (C0 * ‖f'‖ ^ 2 * quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t)) :=
          mul_le_mul_of_nonneg_left b2 (by linarith)
      _ = Ceq * C0 * ‖f'‖ ^ 2 * quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) := by ring
  · rw [hderw, hqt, ← hf'norm]
    refine ⟨Or.inr (hmem1 _), ?_⟩
    calc M.nj 1 ((qR hP m w t : M.X m) : M.H) ≤ Ceq * ‖jX1 hP m (qR hP m w t)‖ := hn1 _
      _ ≤ Ceq * (C0 * ‖f'‖ * quadraticTime t ^ (-2 : ℝ) * Real.exp (-ν * t)) :=
          mul_le_mul_of_nonneg_left b3 (by linarith)
      _ = Ceq * C0 * ‖f'‖ * quadraticTime t ^ (-2 : ℝ) * Real.exp (-ν * t) := by ring
  · rw [hderz, hqt, ← hf'norm, ← Submodule.coe_sub]
    refine ⟨Or.inr (hmem1 _), ?_⟩
    calc _ ≤ Ceq * ‖jX1 hP m (qR hP m w t - M.Ah m (M.Th m (t : ℝ).toNNReal (PiV2 hP m f')))‖ := hn1 _
      _ ≤ Ceq * (C0 * ‖f'‖ ^ 2 * quadraticTime t ^ (-2 : ℝ) * Real.exp (-ν * t)) :=
          mul_le_mul_of_nonneg_left b4 (by linarith)
      _ = Ceq * C0 * ‖f'‖ ^ 2 * quadraticTime t ^ (-2 : ℝ) * Real.exp (-ν * t) := by ring

end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/Lemma418.lean <==
import OrderingError.Spec11.Threads.T5.ContinuousDeriv

   
                                               
                                                                      
  

noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

lemma mesh_pos {L κ : ℝ} (m : D05Mesh L κ) : 0 < m.h := by
  have hj : 0 < m.toD05Partition.width ⟨0, m.cells_pos⟩ := by
    unfold D05Partition.width
    exact sub_pos.mpr (m.increasing Fin.castSucc_lt_succ)
  have hle : Real.toNNReal (m.toD05Partition.width ⟨0, m.cells_pos⟩) ≤
      Finset.univ.sup (fun j : Fin m.cells => Real.toNNReal (m.toD05Partition.width j)) :=
    Finset.le_sup (f := fun j : Fin m.cells => Real.toNNReal (m.toD05Partition.width j))
      (Finset.mem_univ _)
  have hp : (0 : ℝ≥0) < Real.toNNReal (m.toD05Partition.width ⟨0, m.cells_pos⟩) :=
    Real.toNNReal_pos.mpr hj
  change (0 : ℝ) < ((Finset.univ.sup (fun j : Fin m.cells =>
    Real.toNNReal (m.toD05Partition.width j)) : ℝ≥0) : ℝ)
  exact_mod_cast lt_of_lt_of_le hp hle

lemma mesh_le_one {L κ : ℝ} (m : D05Mesh L κ) : m.h ≤ 1 := m.mesh_le.trans (min_le_left _ _)

/-- The exponent bookkeeping of the h^(4/15) optimisation. -/
lemma optimise_4_15 {hh T A K : ℝ} (hh0 : 0 < hh) (hT0 : 0 < T) (hA : 0 ≤ A) (hK : 0 ≤ K) :
    2 * (A * hh ^ (2 / 3 : ℝ)) / (hh ^ (2 / 5 : ℝ) * T ^ (3 / 2 : ℝ) / 8) +
      K * T ^ (-5 / 2 : ℝ) * (hh ^ (2 / 5 : ℝ) * T ^ (3 / 2 : ℝ) / 8) ^ (2 / 3 : ℝ) =
    (16 * A + (1 / 8 : ℝ) ^ (2 / 3 : ℝ) * K) * hh ^ (4 / 15 : ℝ) * T ^ (-3 / 2 : ℝ) := by
  have h1 : (hh ^ (2 / 5 : ℝ) * T ^ (3 / 2 : ℝ) / 8) ^ (2 / 3 : ℝ) =
      (1 / 8 : ℝ) ^ (2 / 3 : ℝ) * hh ^ (4 / 15 : ℝ) * T := by
    rw [div_eq_mul_one_div, Real.mul_rpow (by positivity) (by norm_num),
      Real.mul_rpow (by positivity) (by positivity), ← Real.rpow_mul hh0.le, ← Real.rpow_mul hT0.le]
    norm_num; ring
  have h2 : hh ^ (2 / 3 : ℝ) = hh ^ (4 / 15 : ℝ) * hh ^ (2 / 5 : ℝ) := by
    rw [← Real.rpow_add hh0]; norm_num
  have h3 : T ^ (-5 / 2 : ℝ) * T = T ^ (-3 / 2 : ℝ) := by
    rw [← Real.rpow_add_one hT0.ne']; norm_num
  have hq : T ^ (-3 / 2 : ℝ) = (T ^ (3 / 2 : ℝ))⁻¹ := by
    rw [show (-3 / 2 : ℝ) = -(3 / 2) by norm_num, Real.rpow_neg hT0.le]
  have h3' : T ^ (-5 / 2 : ℝ) * T = (T ^ (3 / 2 : ℝ))⁻¹ := by rw [← hq]; exact h3
  have hp1 : 0 < hh ^ (2 / 5 : ℝ) := Real.rpow_pos_of_pos hh0 _
  have hp2 : 0 < T ^ (3 / 2 : ℝ) := Real.rpow_pos_of_pos hT0 _
  rw [h1, h2, hq]
  have e : K * T ^ (-5 / 2 : ℝ) * ((1 / 8 : ℝ) ^ (2 / 3 : ℝ) * hh ^ (4 / 15 : ℝ) * T) =
      (1 / 8 : ℝ) ^ (2 / 3 : ℝ) * K * hh ^ (4 / 15 : ℝ) * (T ^ (-5 / 2 : ℝ) * T) := by ring
  rw [e, h3']
  field_simp
  ring

                                                                                           
                                                                                        
                                                          
theorem prove_Lemma418 {L κ : ℝ} (hL : 0 < L) (hκ : 1 ≤ κ) (B : D01Budget) {ν : ℝ}
    (hν : 0 < ν) (hνl : ν < D01lambda L) {r₁ C₁ r₄ C₄ : ℝ} (hr₁ : 0 < r₁) (hr₄ : 0 < r₄) :
    ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Proposition36 M B ν r₁ C₁ →
      Lemma415 M B ν r₄ C₄ → Lemma418 M B ν r C := by
  obtain ⟨rc, hrc, ms, hms, hcont⟩ := cont_share_deriv.{u} hL hκ B hν hνl (C₁ := C₁) (C₄ := C₄) hr₁ hr₄
  obtain ⟨rb, hrb, Cb, hCb, hmodd⟩ := discrete_share_modulus.{u} (κ := κ) B hν hνl (C₁ := C₁) hr₁
  obtain ⟨ra, hra, Ca, hCa, hdisc⟩ := prove_Lemma417_discrete.{u} (κ := κ) B hν hνl (C₁ := C₁) hr₁
  set C4 := |C₄| with hC4
  set Cf := 16 * C4 + (1 / 8 : ℝ) ^ (2 / 3 : ℝ) * (2 * Cb) with hCf
  have hCf0 : 0 ≤ Cf := by rw [hCf]; positivity
  refine ⟨min (min rc rb) (min ra r₄), lt_min (lt_min hrc hrb) (lt_min hra hr₄),
    Cb + Cf + 1, by linarith, ?_⟩
  intro M hP h36 h415 f hf hfr
  have hfc : M.vnorm 2 f ≤ rc := hfr.trans ((min_le_left _ _).trans (min_le_left _ _))
  have hfb : M.vnorm 2 f ≤ rb := hfr.trans ((min_le_left _ _).trans (min_le_right _ _))
  have hfa : M.vnorm 2 f ≤ ra := hfr.trans ((min_le_right _ _).trans (min_le_left _ _))
  have hf4 : M.vnorm 2 f ≤ r₄ := hfr.trans ((min_le_right _ _).trans (min_le_right _ _))
  set ε := M.vnorm 2 f with hε
  have hε0 : 0 ≤ ε := norm_nonneg _
  have hCle : Cb ≤ Cb + Cf + 1 := by linarith
  -- the modulus, discrete and continuous
  have hmodAll : ∀ d : Option (D05Mesh L κ), ∀ t s : Time, 0 < t → 0 < s → (s : ℝ) ≤ D01tw t / 8 →
      ‖M.derivative (M.share B ν d f) (t + s) - M.derivative (M.share B ν d f) t‖ ≤
        Cb * ε ^ 2 * Real.exp (-ν * t) * D01tw t ^ (-5 / 2 : ℝ) * (s : ℝ) ^ (2 / 3 : ℝ) := by
    intro d t s ht hs hst
    cases d with
    | some m => exact hmodd M hP h36 f hf hfb m t s ht hs hst
    | none =>
      have hts : 0 < t + s := add_pos_of_pos_of_nonneg ht s.2
      have h1 := (hcont M hP h36 h415 f hf hfc (t + s) hts).2
      have h2 := (hcont M hP h36 h415 f hf hfc t ht).2
      exact le_of_tendsto (h1.sub h2).norm
        (Eventually.of_forall (fun n => hmodd M hP h36 f hf hfb (ms n) t s ht hs hst))
  refine ⟨fun d t s ht hs hst => ?_, fun m t ht => ?_⟩
  · have h := hmodAll d t s ht hs hst
    have hp : 0 ≤ ε ^ 2 * Real.exp (-ν * t) * D01tw t ^ (-5 / 2 : ℝ) * (s : ℝ) ^ (2 / 3 : ℝ) := by
      have := Real.rpow_nonneg (quadraticTime_pos (show (0:ℝ) < t from ht)).le (-5 / 2 : ℝ)
      have := Real.rpow_nonneg s.2 (2 / 3 : ℝ)
      change 0 ≤ ε ^ 2 * Real.exp (-ν * t) * quadraticTime t ^ (-5 / 2 : ℝ) * (s : ℝ) ^ (2 / 3 : ℝ)
      positivity
    calc _ ≤ Cb * ε ^ 2 * Real.exp (-ν * t) * D01tw t ^ (-5 / 2 : ℝ) * (s : ℝ) ^ (2 / 3 : ℝ) := h
      _ = Cb * (ε ^ 2 * Real.exp (-ν * t) * D01tw t ^ (-5 / 2 : ℝ) * (s : ℝ) ^ (2 / 3 : ℝ)) := by ring
      _ ≤ (Cb + Cf + 1) * (ε ^ 2 * Real.exp (-ν * t) * D01tw t ^ (-5 / 2 : ℝ) * (s : ℝ) ^ (2 / 3 : ℝ)) :=
          mul_le_mul_of_nonneg_right hCle hp
      _ = _ := by ring
  · -- the ordering error
    have htR : (0 : ℝ) < t := ht
    have hdz : ∀ σ : ℝ, 0 < σ → HasDerivAt (M.realTime (M.share B ν none f))
        (M.derivative (M.share B ν none f) σ.toNNReal) σ := fun σ hσ => by
      have h := (hcont M hP h36 h415 f hf hfc σ.toNNReal (Real.toNNReal_pos.mpr hσ)).1
      rwa [Real.coe_toNNReal _ hσ.le] at h
    have hdzm : ∀ σ : ℝ, 0 < σ → HasDerivAt (M.realTime (M.share B ν (some m) f))
        (M.derivative (M.share B ν (some m) f) σ.toNNReal) σ := fun σ hσ => by
      have h := (hdisc M hP h36 m f hf hfa σ.toNNReal (Real.toNNReal_pos.mpr hσ)).2.1
      rwa [Real.coe_toNNReal _ hσ.le] at h
    have hcR : M.realTime (M.orderingError B ν m f) =
        fun σ => M.realTime (M.share B ν none f) σ - M.realTime (M.share B ν (some m) f) σ := rfl
    have hdc : ∀ σ : ℝ, 0 < σ → HasDerivAt (M.realTime (M.orderingError B ν m f))
        (M.derivative (M.share B ν none f) σ.toNNReal -
          M.derivative (M.share B ν (some m) f) σ.toNNReal) σ := fun σ hσ => by
      rw [hcR]; exact (hdz σ hσ).sub (hdzm σ hσ)
    have hττ : (t : ℝ).toNNReal = t := Real.toNNReal_coe
    have hdct := hdc t htR
    rw [hττ] at hdct
    have hderc : M.derivative (M.orderingError B ν m f) t =
        M.derivative (M.share B ν none f) t - M.derivative (M.share B ν (some m) f) t := hdct.deriv
    refine ⟨by rw [hderc]; exact hdct, ?_⟩
    rw [hderc]
    -- the optimisation
    set hh := m.h with hhh
    have hh0 : 0 < hh := mesh_pos m
    have hh1 : hh ≤ 1 := mesh_le_one m
    set T := D01tw t with hT
    have hT0 : 0 < T := quadraticTime_pos htR
    have hT1 : T ≤ 1 := min_le_right _ _
    set ρ := hh ^ (2 / 5 : ℝ) * T ^ (3 / 2 : ℝ) / 8 with hρ
    have hρ0 : 0 < ρ := by positivity
    have hρT : ρ ≤ T / 8 := by
      have a1 : hh ^ (2 / 5 : ℝ) ≤ 1 := Real.rpow_le_one hh0.le hh1 (by norm_num)
      have a2 : T ^ (3 / 2 : ℝ) ≤ T := by
        simpa [Real.rpow_one] using Real.rpow_le_rpow_of_exponent_ge hT0 hT1 (show (1:ℝ) ≤ 3/2 by norm_num)
      have a3 := Real.rpow_nonneg hT0.le (3 / 2 : ℝ)
      rw [hρ]
      have : hh ^ (2 / 5 : ℝ) * T ^ (3 / 2 : ℝ) ≤ T := by nlinarith [Real.rpow_nonneg hh0.le (2/5 : ℝ)]
      linarith
    set A := C4 * ε ^ 2 * Real.exp (-ν * t) with hA
    have hA0 : 0 ≤ A := by rw [hA]; positivity
    have hsmall : ∀ σ : ℝ, (t : ℝ) ≤ σ → ‖M.realTime (M.orderingError B ν m f) σ‖ ≤ A * hh ^ (2 / 3 : ℝ) := by
      intro σ hσ
      have hσ0 : (0 : ℝ) ≤ σ := htR.le.trans hσ
      have h := (h415 2 (Or.inr rfl) f hf hf4 m σ.toNNReal).2
      rw [Real.coe_toNNReal _ hσ0] at h
      have he : Real.exp (-ν * σ) ≤ Real.exp (-ν * t) := Real.exp_le_exp.mpr (by nlinarith)
      have hex : Real.exp (ν * σ) * Real.exp (-ν * σ) = 1 := by rw [← Real.exp_add]; simp
      change ‖M.orderingError B ν m f σ.toNNReal‖ ≤ _
      have hC4 : C₄ * hh ^ (2 / 3 : ℝ) * ε ^ 2 ≤ C4 * hh ^ (2 / 3 : ℝ) * ε ^ 2 := by
        have := Real.rpow_nonneg hh0.le (2 / 3 : ℝ)
        gcongr; exact le_abs_self _
      calc ‖M.orderingError B ν m f σ.toNNReal‖
          = Real.exp (-ν * σ) * (Real.exp (ν * σ) * ‖M.orderingError B ν m f σ.toNNReal‖) := by
            rw [← mul_assoc, mul_comm (Real.exp (-ν * σ)), hex, one_mul]
        _ ≤ Real.exp (-ν * σ) * (C₄ * hh ^ (2 / 3 : ℝ) * ε ^ 2) :=
            mul_le_mul_of_nonneg_left h (Real.exp_pos _).le
        _ ≤ Real.exp (-ν * σ) * (C4 * hh ^ (2 / 3 : ℝ) * ε ^ 2) :=
            mul_le_mul_of_nonneg_left hC4 (Real.exp_pos _).le
        _ ≤ Real.exp (-ν * t) * (C4 * hh ^ (2 / 3 : ℝ) * ε ^ 2) := by
            have := Real.rpow_nonneg hh0.le (2 / 3 : ℝ)
            exact mul_le_mul_of_nonneg_right he (by positivity)
        _ = A * hh ^ (2 / 3 : ℝ) := by rw [hA]; ring
    set K := 2 * Cb * ε ^ 2 * Real.exp (-ν * t) with hK
    have hK0 : 0 ≤ K := by rw [hK]; positivity
    have hb := deriv_norm_le_of_modulus (g := M.realTime (M.orderingError B ν m f))
      (g' := fun σ => M.derivative (M.share B ν none f) σ.toNNReal -
        M.derivative (M.share B ν (some m) f) σ.toNNReal) (t := t) (ρ := ρ)
      (δ := A * hh ^ (2 / 3 : ℝ)) (K := K * T ^ (-5 / 2 : ℝ) * ρ ^ (2 / 3 : ℝ)) hρ0
      (fun σ hσ => hdc σ (by linarith [hσ.1]))
      (hsmall t le_rfl) (hsmall (t + ρ) (by linarith))
      (fun σ hσ => by
        simp only [hττ]
        rcases eq_or_lt_of_le hσ.1 with h | h
        · rw [← h, hττ, sub_self, norm_zero]
          have := Real.rpow_nonneg hT0.le (-5 / 2 : ℝ)
          have := Real.rpow_nonneg hρ0.le (2 / 3 : ℝ)
          positivity
        · have hs : 0 < σ - t := by linarith
          have hst : σ - t ≤ D01tw t / 8 := by linarith [hσ.2]
          have harg : (t + (σ - t).toNNReal : Time) = σ.toNNReal := by
            apply NNReal.eq
            rw [NNReal.coe_add, Real.coe_toNNReal _ hs.le, Real.coe_toNNReal _ (by linarith)]; ring
          have h1 := hmodAll none t (σ - t).toNNReal ht (Real.toNNReal_pos.mpr hs)
            (by rw [Real.coe_toNNReal _ hs.le]; exact hst)
          have h2 := hmodAll (some m) t (σ - t).toNNReal ht (Real.toNNReal_pos.mpr hs)
            (by rw [Real.coe_toNNReal _ hs.le]; exact hst)
          rw [harg, Real.coe_toNNReal _ hs.le] at h1 h2
          have hpow : (σ - t) ^ (2 / 3 : ℝ) ≤ ρ ^ (2 / 3 : ℝ) :=
            Real.rpow_le_rpow hs.le (by linarith [hσ.2]) (by norm_num)
          have he : M.derivative (M.share B ν none f) σ.toNNReal - M.derivative (M.share B ν (some m) f) σ.toNNReal -
              (M.derivative (M.share B ν none f) t - M.derivative (M.share B ν (some m) f) t) =
              (M.derivative (M.share B ν none f) σ.toNNReal - M.derivative (M.share B ν none f) t) -
              (M.derivative (M.share B ν (some m) f) σ.toNNReal - M.derivative (M.share B ν (some m) f) t) := by
            abel
          rw [he]
          have hq5 := Real.rpow_nonneg hT0.le (-5 / 2 : ℝ)
          have hc : 0 ≤ Cb * ε ^ 2 * Real.exp (-ν * t) * T ^ (-5 / 2 : ℝ) := by positivity
          calc _ ≤ ‖M.derivative (M.share B ν none f) σ.toNNReal - M.derivative (M.share B ν none f) t‖ +
                ‖M.derivative (M.share B ν (some m) f) σ.toNNReal - M.derivative (M.share B ν (some m) f) t‖ :=
                norm_sub_le _ _
            _ ≤ 2 * (Cb * ε ^ 2 * Real.exp (-ν * t) * T ^ (-5 / 2 : ℝ) * (σ - t) ^ (2 / 3 : ℝ)) := by
                rw [hT]; linarith
            _ ≤ 2 * (Cb * ε ^ 2 * Real.exp (-ν * t) * T ^ (-5 / 2 : ℝ) * ρ ^ (2 / 3 : ℝ)) := by
                have := mul_le_mul_of_nonneg_left hpow hc; linarith
            _ = K * T ^ (-5 / 2 : ℝ) * ρ ^ (2 / 3 : ℝ) := by rw [hK]; ring)
    simp only [hττ] at hb
    rw [optimise_4_15 hh0 hT0 hA0 hK0] at hb
    have hp : 0 ≤ hh ^ (4 / 15 : ℝ) * ε ^ 2 * T ^ (-3 / 2 : ℝ) * Real.exp (-ν * t) := by
      have := Real.rpow_nonneg hh0.le (4 / 15 : ℝ)
      have := Real.rpow_nonneg hT0.le (-3 / 2 : ℝ)
      positivity
    calc _ ≤ (16 * A + (1 / 8 : ℝ) ^ (2 / 3 : ℝ) * K) * hh ^ (4 / 15 : ℝ) * T ^ (-3 / 2 : ℝ) := hb
      _ = Cf * (hh ^ (4 / 15 : ℝ) * ε ^ 2 * T ^ (-3 / 2 : ℝ) * Real.exp (-ν * t)) := by
          rw [hA, hK, hCf]; ring
      _ ≤ (Cb + Cf + 1) * (hh ^ (4 / 15 : ℝ) * ε ^ 2 * T ^ (-3 / 2 : ℝ) * Real.exp (-ν * t)) :=
          mul_le_mul_of_nonneg_right (by linarith) hp
      _ = _ := by ring

end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/Lemma418Discrete.lean <==
import OrderingError.Spec11.Threads.T5.Lemma417Discrete
import OrderingError.Spec11.Threads.T5.ModulusAbstract

   
                                                                              
                                                                        
  

noncomputable section
open MeasureTheory Set Filter Real
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

set_option linter.unusedSectionVars false

section Flow
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} (hP : Premises M B) (m : D05Mesh L κ)
  [FiniteDimensional ℂ (M.X m)]

/-- The derivative of the projected discrete flow. -/
def derivH (t : ℝ) : M.H →L[ℂ] M.H :=
  (M.X m).subtypeL.comp ((LinearMap.toContinuousLinearMap (M.Ah m)).comp
    ((M.Th m t.toNNReal).comp (M.PiCLM m)))

include hP in
lemma derivH_apply (t : ℝ) (g : M.H) :
    derivH m t g = ((M.Ah m (M.Th m t.toNNReal (M.Pi m g)) : M.X m) : M.H) := by
  simp [derivH, PiCLM_apply hP]

/-- The discrete flow as linear increment data; every field is proved. -/
def sgD : SemigroupDerivativeData M.H (B.bound "L06_a") (D01lambda L) where
  flow := flowH m
  derivative := derivH m
  hasDerivAt := fun t ht x => by
    have h := (semigroupH hP m).2.2.2 (M.Pi m x) t.toNNReal (Real.toNNReal_pos.mpr ht)
    rw [Real.coe_toNNReal _ ht.le] at h
    have h' := hasDerivAt_coe m (h.hasDerivAt (Ici_mem_nhds ht))
    rw [derivH_apply hP m]
    have he : (fun s => flowH m s x) = fun s => ((M.Th m s.toNNReal (M.Pi m x) : M.X m) : M.H) := by
      funext s; exact flowH_apply hP m s x
    rw [he]; exact h'
  contraction := fun t ht =>
    ContinuousLinearMap.opNorm_le_bound _ (exp_pos _).le (fun g => (opD hP m).contraction t ht g)
  derivative_bound := fun t ht => by
    have hq := Real.rpow_nonneg (quadraticTime_pos ht).le (-3 / 2 : ℝ)
    have hb := bound_pos B "L06_a" 0 0 0
    apply ContinuousLinearMap.opNorm_le_bound _ (by positivity) (fun g => ?_)
    rw [derivH_apply hP m]
    have h := hP.L06.a.1 m t.toNNReal (Real.toNNReal_pos.mpr ht) (M.Pi m g)
    rw [qt_toNNReal ht.le, Real.coe_toNNReal _ ht.le] at h
    have hp : 0 ≤ B.bound "L06_a" * quadraticTime t ^ (-3 / 2 : ℝ) * exp (-D01lambda L * t) := by
      positivity
    exact h.trans (mul_le_mul_of_nonneg_left (Pi_norm hP m g) hp)

end Flow

/-- The common discrete package: the actual discrete solution, its ODE, the proved
abstract trajectory and the proved mesh-uniform bounds of Lemma 4.17. -/
theorem discrete_core {L κ : ℝ} (B : D01Budget) {ν : ℝ} (hν : 0 < ν)
    (hνl : ν < D01lambda L) {r₁ C₁ : ℝ} (hr₁ : 0 < r₁) :
    ∃ r > 0, ∃ C0 > 0, ∀ M : Model.{u} L κ, ∀ hP : Premises M B, Proposition36 M B ν r₁ C₁ →
      ∀ (m : D05Mesh L κ) [FiniteDimensional ℂ (M.X m)] (f : M.H), f ∈ (M.V 2).carrier →
        M.vnorm 2 f ≤ r →
        ∃ w : Time → M.X m, Continuous w ∧
          (∀ t, (w t : M.H) = M.solution B ν (some m) f t) ∧
          (∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
            (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t) ∧
          w 0 = M.Pi m f ∧
          DiscreteDerivativeTrajectory (opD hP m) ν ((M.V 2).ofH f)
            (fun s => jX2 hP m (wR m w s)) (fun s => jX2 hP m (qR hP m w s)) ∧
          DiscreteSecondRegularityBounds (spD hP) (opD hP m) ((M.V 2).ofH f)
            (fun s => jX2 hP m (wR m w s)) (fun s => jX2 hP m (qR hP m w s)) C0 ν := by
  have hK : 0 ≤ Kd B := (Kd_facts (B := B)).2.2.2.2.2.2.2.2.2.2
  set E20 := B.bound "L02_embed" 0 2 0 with hE20
  have hE20p : 0 < E20 := bound_pos _ _ _ _ _
  set Mm := 2 * D14ell B ν * E20 with hMm
  have hMm0 : 0 ≤ Mm := by have := D14ell_pos B ν; positivity
  obtain ⟨C0, hC0, hmain⟩ := discreteSecondRegularity_of_mass_bound.{u} (K := Kd B) (M := Mm)
    (lam := D01lambda L) (sigma := ν) hK hMm0 hν hνl
  have hdr := derivativeRadius_pos hK hMm0 hν hνl
  refine ⟨min (r₁ / E20) (derivativeRadius (Kd B) Mm (D01lambda L) ν),
    lt_min (div_pos hr₁ hE20p) hdr, C0, hC0, ?_⟩
  intro M hP h36 m _ f hf hfr
  have hfH : ‖f‖ ≤ r₁ := by
    have h1 := norm_le_V2 hP hf
    have h2 : M.vnorm 2 f ≤ r₁ / E20 := hfr.trans (min_le_left _ _)
    calc ‖f‖ ≤ E20 * M.vnorm 2 f := h1
      _ ≤ E20 * (r₁ / E20) := mul_le_mul_of_nonneg_left h2 hE20p.le
      _ = r₁ := by field_simp
  obtain ⟨w, hwc, hw0, hwsol, hode⟩ := h36.2.1 m f hfH
  have hE := ((h36.2.2.1 f hfH).2 m).1
  set f' : (M.V 2).Space := (M.V 2).ofH f with hf'
  have hf'val : (M.V 2).val f' = f := val_ofH_of_mem _ hf
  have hf'norm : ‖f'‖ = M.vnorm 2 f := rfl
  have hw0' : w 0 = M.Pi m ((M.V 2).val f') := by rw [hf'val]; exact hw0
  have tr := trD hP m hwc hode ν f' hw0'
  have hmass : ∀ s, 0 < s → ‖(spD hP).mass (jX2 hP m (wR m w s))‖ ≤ Mm * ‖f'‖ * Real.exp (-ν * s) := by
    intro s hs
    change ‖((w s.toNNReal : M.X m) : M.H)‖ ≤ _
    rw [hwsol]
    have h1 := pointwise_of_EBound hE s.toNNReal
    rw [Real.coe_toNNReal _ hs.le] at h1
    have h2 := norm_le_V2 hP hf
    rw [← hf'norm] at h2
    have hl := D14ell_pos B ν
    calc ‖M.solution B ν (some m) f s.toNNReal‖ ≤ 2 * D14ell B ν * ‖f‖ * Real.exp (-ν * s) := h1
      _ ≤ 2 * D14ell B ν * (E20 * ‖f'‖) * Real.exp (-ν * s) := by
          apply mul_le_mul_of_nonneg_right _ (Real.exp_pos _).le
          exact mul_le_mul_of_nonneg_left h2 (by positivity)
      _ = Mm * ‖f'‖ * Real.exp (-ν * s) := by rw [hMm]; ring
  have hrad : ‖f'‖ ≤ derivativeRadius (Kd B) Mm (D01lambda L) ν := by
    rw [hf'norm]; exact hfr.trans (min_le_right _ _)
  exact ⟨w, hwc, hwsol, hode, hw0, tr, hmain (spD hP) (opD hP m) f' _ _ tr hmass hrad⟩

/-- The derivative of the actual discrete share at positive times. -/
lemma share_deriv_discrete {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}
    (hP : Premises M B) (m : D05Mesh L κ) [FiniteDimensional ℂ (M.X m)] {f : M.H}
    {w : Time → M.X m} (hwc : Continuous w)
    (hwsol : ∀ t, (w t : M.H) = M.solution B ν (some m) f t)
    (hode : ∀ t : Time, HasDerivWithinAt (fun s : ℝ => w (Real.toNNReal s))
      (M.Ah m (w t) + M.Fh m (w t) (w t)) (Ici 0) t) {t : ℝ} (ht : 0 < t) :
    HasDerivAt (M.realTime (M.share B ν (some m) f))
      (((qR hP m w t : M.X m) : M.H) - ((M.Ah m (M.Th m t.toNNReal (M.Pi m f)) : M.X m) : M.H)) t := by
  have hshareR : M.realTime (M.share B ν (some m) f) =
      fun s => ((wR m w s : M.X m) : M.H) - ((M.Th m s.toNNReal (M.Pi m f) : M.X m) : M.H) := by
    funext s
    simp only [Model.realTime, Model.share, Model.linearFlow, Model.flowh, Pi.sub_apply, wR, hwsol]
  have hd1 := hasDerivAt_coe m (hasDerivAt_wR hP m hode ht)
  have h := (semigroupH hP m).2.2.2 (M.Pi m f) t.toNNReal (Real.toNNReal_pos.mpr ht)
  rw [Real.coe_toNNReal _ ht.le] at h
  have hd2 := hasDerivAt_coe m (h.hasDerivAt (Ici_mem_nhds ht))
  rw [hshareR]
  exact hd1.sub hd2

                                                                                        
                                                               
theorem discrete_share_modulus {L κ : ℝ} (B : D01Budget) {ν : ℝ} (hν : 0 < ν)
    (hνl : ν < D01lambda L) {r₁ C₁ : ℝ} (hr₁ : 0 < r₁) :
    ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Proposition36 M B ν r₁ C₁ →
      ∀ f, f ∈ (M.V 2).carrier → M.vnorm 2 f ≤ r → ∀ m, ∀ t s : Time, 0 < t → 0 < s →
        (s : ℝ) ≤ D01tw t / 8 →
        ‖M.derivative (M.share B ν (some m) f) (t + s) - M.derivative (M.share B ν (some m) f) t‖ ≤
          C * (M.vnorm 2 f) ^ 2 * Real.exp (-ν * t) * D01tw t ^ (-5 / 2 : ℝ) * (s : ℝ) ^ (2 / 3 : ℝ) := by
  obtain ⟨r, hr, C0, hC0, hcore⟩ := discrete_core.{u} (κ := κ) B hν hνl (C₁ := C₁) hr₁
  have hK : 0 ≤ Kd B := (Kd_facts (B := B)).2.2.2.2.2.2.2.2.2.2
  set Cm := timeModulusConstant (B.bound "L06_a") C0 (Kd B * C0 ^ 2) (D01lambda L) ν with hCm
  have hl : 0 < D01lambda L := hν.trans hνl
  have hb6 := bound_pos B "L06_a" 0 0 0
  have hCm0 : 0 < 1 + Cm := by
    have : 0 ≤ Cm := by
      rw [hCm]; unfold timeModulusConstant
      have := Real.rpow_nonneg (show (0:ℝ) ≤ 1/4 by norm_num) (-3/2 : ℝ)
      positivity
    linarith
  refine ⟨r, hr, 1 + Cm, hCm0, ?_⟩
  intro M hP h36 f hf hfr m t s ht hs hst
  have := finDim hP m
  obtain ⟨w, hwc, hwsol, hode, hw0, tr, bounds⟩ := hcore M hP h36 m f hf hfr
  have htR : (0 : ℝ) < t := ht
  have hsR : (0 : ℝ) < s := hs
  set f' : (M.V 2).Space := (M.V 2).ofH f with hf'
  have hf'val : (M.V 2).val f' = f := val_ofH_of_mem _ hf
  have hf'norm : ‖f'‖ = M.vnorm 2 f := rfl
  let q : ℝ → M.H := fun τ => (spD hP).mass (jX2 hP m (qR hP m w τ) - (opD hP m).linearDerivative f' τ)
  have hqeq : ∀ τ : Time, 0 < τ → M.derivative (M.share B ν (some m) f) τ = q τ := by
    intro τ hτ
    have hτR : (0 : ℝ) < τ := hτ
    rw [Model.derivative, (share_deriv_discrete hP m hwc hwsol hode hτR).deriv]
    change _ = massV2 hP (jX2 hP m (qR hP m w τ) - jX2 hP m (M.Ah m (M.Th m (τ : ℝ).toNNReal (PiV2 hP m f'))))
    rw [← map_sub, massV2_apply, jX2_val, PiV2_apply, hf'val, Submodule.coe_sub]
  have hmod := restartedDerivative_time_modulus (sgD hP m) hb6.le hC0.le
    (mul_nonneg hK (sq_nonneg C0)) hl hν.le (eps := ‖f'‖) (q := q)
    (g := fun τ => (2 : ℝ) • (spD hP).pair (jX2 hP m (wR m w τ)) (jX2 hP m (qR hP m w τ)))
    (fun τ hτ => (le_add_of_nonneg_right (norm_nonneg _)).trans (bounds τ hτ).2.1)
    (fun τ hτ => (bounds.strong_source_bound hK hC0.le hτ).trans_eq (by ring))
    (fun a r ha hr => tr.share_restart_mass ha.le hr)
    (fun a r ha hr => tr.restart_integrable a r ha.le hr)
    htR hsR hst
  have hts : ((t + s : Time) : ℝ) = (t : ℝ) + s := NNReal.coe_add t s
  rw [hqeq _ (add_pos_of_pos_of_nonneg ht s.2), hqeq _ ht, hts, ← hf'norm]
  have hq0 := Real.rpow_nonneg (quadraticTime_pos htR).le (-5 / 2 : ℝ)
  have hp : 0 ≤ ‖f'‖ ^ 2 * quadraticTime t ^ (-5 / 2 : ℝ) * Real.exp (-ν * t) * (s : ℝ) ^ (2 / 3 : ℝ) := by
    have := Real.rpow_nonneg hsR.le (2 / 3 : ℝ); positivity
  calc ‖q (t + s) - q t‖ ≤ Cm * ‖f'‖ ^ 2 * quadraticTime t ^ (-5 / 2 : ℝ) * Real.exp (-ν * t) *
        (s : ℝ) ^ (2 / 3 : ℝ) := hmod
    _ = Cm * (‖f'‖ ^ 2 * quadraticTime t ^ (-5 / 2 : ℝ) * Real.exp (-ν * t) * (s : ℝ) ^ (2 / 3 : ℝ)) := by
        ring
    _ ≤ (1 + Cm) * (‖f'‖ ^ 2 * quadraticTime t ^ (-5 / 2 : ℝ) * Real.exp (-ν * t) * (s : ℝ) ^ (2 / 3 : ℝ)) :=
        mul_le_mul_of_nonneg_right (by linarith) hp
    _ = _ := by rw [show D01tw t = quadraticTime t from rfl]; ring

end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/LimitTools.lean <==
import OrderingError.Spec11.Threads.T5.Lemma418Discrete

   
                                                               
                                                                                     
                                                          
                                                                                          
                                                                     
  

noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

section Generic
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

lemma taylor1_bound {g g' : ℝ → E} {a b t : ℝ} (hab : a ≤ b) {C : ℝ}
    (hd : ∀ τ ∈ Icc a b, HasDerivAt g (g' τ) τ) (hm : ∀ τ ∈ Icc a b, ‖g' τ - g' t‖ ≤ C) :
    ‖g b - g a - (b - a) • g' t‖ ≤ C * (b - a) := by
  let φ : ℝ → E := fun τ => g τ - (τ - t) • g' t
  have hφ : ∀ τ ∈ Icc a b, HasDerivWithinAt φ (g' τ - g' t) (Icc a b) τ := by
    intro τ hτ
    have h2 : HasDerivAt (fun τ : ℝ => (τ - t) • g' t) ((1 : ℝ) • g' t) τ :=
      ((hasDerivAt_id τ).sub_const t).smul_const (g' t)
    have h3 := (hd τ hτ).sub h2
    rw [one_smul] at h3
    exact h3.hasDerivWithinAt
  have hb := norm_image_sub_le_of_norm_deriv_le_segment' hφ
    (fun τ hτ => hm τ (Ico_subset_Icc_self hτ)) b ⟨hab, le_rfl⟩
  have he : φ b - φ a = g b - g a - (b - a) • g' t := by
    simp only [φ, sub_smul]; abel
  rwa [he] at hb

/-- A derivative is controlled by a sup bound and a modulus on [t, t+ρ]. -/
lemma deriv_norm_le_of_modulus {g g' : ℝ → E} {t ρ δ K : ℝ} (hρ : 0 < ρ)
    (hd : ∀ τ ∈ Icc t (t + ρ), HasDerivAt g (g' τ) τ)
    (hg0 : ‖g t‖ ≤ δ) (hg1 : ‖g (t + ρ)‖ ≤ δ)
    (hmod : ∀ τ ∈ Icc t (t + ρ), ‖g' τ - g' t‖ ≤ K) :
    ‖g' t‖ ≤ 2 * δ / ρ + K := by
  have hb := taylor1_bound (by linarith) hd hmod
  rw [show t + ρ - t = ρ by ring] at hb
  have h1 : ‖ρ • g' t‖ ≤ ‖g (t + ρ)‖ + ‖g t‖ + K * ρ := by
    have he : ρ • g' t = g (t + ρ) - g t - (g (t + ρ) - g t - ρ • g' t) := by abel
    rw [he]
    calc _ ≤ ‖g (t + ρ) - g t‖ + ‖g (t + ρ) - g t - ρ • g' t‖ := norm_sub_le _ _
      _ ≤ (‖g (t + ρ)‖ + ‖g t‖) + K * ρ := add_le_add (norm_sub_le _ _) hb
  rw [norm_smul, Real.norm_of_nonneg hρ.le] at h1
  rw [div_add' _ _ _ hρ.ne', le_div_iff₀ hρ]
  nlinarith

/-- A uniform Hölder-type modulus passes differentiability to a pointwise limit. -/
lemma hasDerivAt_of_approx {gs gs' : ℕ → ℝ → E} {g : ℝ → E} {q : E} {t ρ K : ℝ}
    (hρ : 0 < ρ) (hK : 0 ≤ K)
    (hd : ∀ n, ∀ τ ∈ Icc (t - ρ) (t + ρ), HasDerivAt (gs n) (gs' n τ) τ)
    (hmod : ∀ n, ∀ τ ∈ Icc (t - ρ) (t + ρ), ‖gs' n τ - gs' n t‖ ≤ K * |τ - t| ^ (2 / 3 : ℝ))
    (hconv : ∀ τ ∈ Icc (t - ρ) (t + ρ), Tendsto (fun n => gs n τ) atTop (𝓝 (g τ)))
    (hq : Tendsto (fun n => gs' n t) atTop (𝓝 q)) : HasDerivAt g q t := by
  have ht : t ∈ Icc (t - ρ) (t + ρ) := ⟨by linarith, by linarith⟩
  have key : ∀ τ ∈ Icc (t - ρ) (t + ρ),
      ‖g τ - g t - (τ - t) • q‖ ≤ K * |τ - t| ^ (2 / 3 : ℝ) * |τ - t| := by
    intro τ hτ
    have hn : ∀ n, ‖gs n τ - gs n t - (τ - t) • gs' n t‖ ≤ K * |τ - t| ^ (2 / 3 : ℝ) * |τ - t| := by
      intro n
      rcases le_total t τ with h | h
      · have hsub : Icc t τ ⊆ Icc (t - ρ) (t + ρ) := Icc_subset_Icc (by linarith) hτ.2
        have hb := taylor1_bound h (fun σ hσ => hd n σ (hsub hσ)) (t := t)
          (C := K * |τ - t| ^ (2 / 3 : ℝ)) (fun σ hσ => by
            refine (hmod n σ (hsub hσ)).trans ?_
            apply mul_le_mul_of_nonneg_left _ hK
            apply Real.rpow_le_rpow (abs_nonneg _) _ (by norm_num)
            rw [abs_of_nonneg (by linarith [hσ.1]), abs_of_nonneg (by linarith)]
            linarith [hσ.2])
        exact hb.trans (le_of_eq (by rw [abs_of_nonneg (by linarith : 0 ≤ τ - t)]))
      · have hsub : Icc τ t ⊆ Icc (t - ρ) (t + ρ) := Icc_subset_Icc hτ.1 (by linarith)
        have hb := taylor1_bound h (fun σ hσ => hd n σ (hsub hσ)) (t := t)
          (C := K * |τ - t| ^ (2 / 3 : ℝ)) (fun σ hσ => by
            refine (hmod n σ (hsub hσ)).trans ?_
            apply mul_le_mul_of_nonneg_left _ hK
            apply Real.rpow_le_rpow (abs_nonneg _) _ (by norm_num)
            rw [abs_of_nonpos (by linarith [hσ.2]), abs_of_nonpos (by linarith)]
            linarith [hσ.1])
        have he : gs n τ - gs n t - (τ - t) • gs' n t = -(gs n t - gs n τ - (t - τ) • gs' n t) := by
          rw [show τ - t = -(t - τ) by ring, neg_smul]; abel
        rw [he, norm_neg]
        exact hb.trans (le_of_eq (by rw [abs_of_nonpos (by linarith : τ - t ≤ 0)]; ring))
    have hlim : Tendsto (fun n => gs n τ - gs n t - (τ - t) • gs' n t) atTop
        (𝓝 (g τ - g t - (τ - t) • q)) :=
      ((hconv τ hτ).sub (hconv t ht)).sub (hq.const_smul (τ - t))
    exact le_of_tendsto hlim.norm (Eventually.of_forall hn)
  rw [hasDerivAt_iff_isLittleO]
  refine Asymptotics.IsLittleO.of_bound (fun c hc => ?_)
  set δ := min ρ ((c / (K + 1)) ^ (3 / 2 : ℝ)) with hδ
  have hc1 : 0 < c / (K + 1) := div_pos hc (by linarith)
  have hδpos : 0 < δ := lt_min hρ (Real.rpow_pos_of_pos hc1 _)
  filter_upwards [Metric.ball_mem_nhds t hδpos] with τ hτ
  rw [Metric.mem_ball, Real.dist_eq] at hτ
  have hτw : τ ∈ Icc (t - ρ) (t + ρ) := by
    have := lt_of_lt_of_le hτ (min_le_left _ _)
    rw [abs_lt] at this; exact ⟨by linarith, by linarith⟩
  have hk := key τ hτw
  have hpow : |τ - t| ^ (2 / 3 : ℝ) ≤ c / (K + 1) := by
    have h1 : |τ - t| ≤ (c / (K + 1)) ^ (3 / 2 : ℝ) := (lt_of_lt_of_le hτ (min_le_right _ _)).le
    have h2 := Real.rpow_le_rpow (abs_nonneg _) h1 (show (0 : ℝ) ≤ 2 / 3 by norm_num)
    rwa [← Real.rpow_mul hc1.le, show (3 / 2 : ℝ) * (2 / 3) = 1 by norm_num, Real.rpow_one] at h2
  have hKc : K * |τ - t| ^ (2 / 3 : ℝ) ≤ c := by
    calc K * |τ - t| ^ (2 / 3 : ℝ) ≤ K * (c / (K + 1)) := mul_le_mul_of_nonneg_left hpow hK
      _ ≤ c := by
          rw [mul_div_assoc']
          rw [div_le_iff₀ (by linarith)]
          nlinarith
  rw [Real.norm_eq_abs]
  calc ‖g τ - g t - (τ - t) • q‖ ≤ K * |τ - t| ^ (2 / 3 : ℝ) * |τ - t| := hk
    _ ≤ c * |τ - t| := mul_le_mul_of_nonneg_right hKc (abs_nonneg _)

end Generic

section Mesh

/-- The uniform partition with N cells. -/
def unifPart (L : ℝ) (hL : 0 < L) (N : ℕ) (hN : 0 < N) : D05Partition L where
  cells := N
  cells_pos := hN
  node := fun j => L * (j : ℝ) / N
  increasing := by
    intro i j hij
    have hNp : (0 : ℝ) < N := by exact_mod_cast hN
    have : (i : ℝ) < (j : ℝ) := by exact_mod_cast hij
    apply div_lt_div_of_pos_right _ hNp
    exact mul_lt_mul_of_pos_left this hL
  first := by simp
  last := by
    have hNp : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
    simp [Fin.val_last]; field_simp

lemma unifPart_width (L : ℝ) (hL : 0 < L) (N : ℕ) (hN : 0 < N) (j : Fin (unifPart L hL N hN).cells) :
    (unifPart L hL N hN).width j = L / N := by
  change L * ((j.succ : ℕ) : ℝ) / N - L * ((j.castSucc : ℕ) : ℝ) / N = L / N
  rw [Fin.val_succ, Fin.val_castSucc]
  push_cast; ring

lemma unifPart_mesh (L : ℝ) (hL : 0 < L) (N : ℕ) (hN : 0 < N) :
    (unifPart L hL N hN).mesh = L / N := by
  have hne : (Finset.univ : Finset (Fin (unifPart L hL N hN).cells)).Nonempty :=
    ⟨⟨0, hN⟩, Finset.mem_univ _⟩
  unfold D05Partition.mesh
  have : (fun j : Fin (unifPart L hL N hN).cells => Real.toNNReal ((unifPart L hL N hN).width j)) =
      fun _ => Real.toNNReal (L / N) := by
    funext j; rw [unifPart_width]
  rw [this, Finset.sup_const hne, Real.coe_toNNReal _ (by positivity)]

/-- The uniform admissible mesh with N cells, N ≥ max 1 L. -/
def unifMesh (L κ : ℝ) (hL : 0 < L) (hκ : 1 ≤ κ) (N : ℕ) (hN : 0 < N) (hNL : L ≤ N) :
    D05Mesh L κ where
  toD05Partition := unifPart L hL N hN
  mesh_le := by
    rw [unifPart_mesh]
    have hNp : (0 : ℝ) < N := by exact_mod_cast hN
    have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
    apply le_min
    · rw [div_le_one hNp]; exact hNL
    · rw [div_le_iff₀ hNp]; nlinarith
  quasi_uniform := by
    intro j
    rw [unifPart_mesh, unifPart_width]
    have : 0 ≤ L / N := by positivity
    nlinarith

lemma unifMesh_h (L κ : ℝ) (hL : 0 < L) (hκ : 1 ≤ κ) (N : ℕ) (hN : 0 < N) (hNL : L ≤ N) :
    (unifMesh L κ hL hκ N hN hNL).h = L / N := unifPart_mesh L hL N hN

/-- A sequence of admissible meshes with widths tending to zero. -/
lemma exists_meshes (L κ : ℝ) (hL : 0 < L) (hκ : 1 ≤ κ) :
    ∃ ms : ℕ → D05Mesh L κ, Tendsto (fun n => (ms n).h) atTop (𝓝 0) ∧ ∀ n, 0 < (ms n).h := by
  let N0 : ℕ := ⌈L⌉₊ + 1
  have hpos : ∀ n : ℕ, 0 < n + N0 := fun n => by omega
  have hle : ∀ n : ℕ, L ≤ ((n + N0 : ℕ) : ℝ) := fun n => by
    have h1 := Nat.le_ceil L
    have h0 : (N0 : ℝ) = (⌈L⌉₊ : ℝ) + 1 := by simp [N0]
    push_cast
    rw [h0]
    have : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    linarith
  refine ⟨fun n => unifMesh L κ hL hκ (n + N0) (hpos n) (hle n), ?_, fun n => ?_⟩
  · simp only [unifMesh_h]
    have h1 : Tendsto (fun n : ℕ => ((n + N0 : ℕ) : ℝ)) atTop atTop := by
      apply tendsto_natCast_atTop_atTop.comp
      exact tendsto_atTop_atTop.mpr (fun b => ⟨b, fun a ha => by omega⟩)
    exact (tendsto_const_nhds.div_atTop h1)
  · rw [unifMesh_h]
    have : (0 : ℝ) < ((n + N0 : ℕ) : ℝ) := by exact_mod_cast hpos n
    positivity

end Mesh
end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/LinearFlow.lean <==
import OrderingError.Spec11.Threads.T5.ContinuousGraph

   
                                                                                    
                                                 
  

noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

section Lin
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} (hP : Premises M B)

include hP

lemma T_add (s t : Time) (x : M.H) : M.T (s + t) x = M.T s (M.T t x) := by
  rw [hP.L01.b.2.2.1.2.1 s t]; rfl

lemma lin_V2 {f : M.H} (hf : f ∈ (M.V 2).carrier) (t : Time) :
    M.T t f ∈ (M.V 2).carrier ∧ M.vnorm 2 (M.T t f) ≤ Real.exp (-D01lambda L * t) * M.vnorm 2 f :=
  (hP.L02.c 2 (by norm_num) (by norm_num) f hf).2 t

/-- The derivative of the linear flow at positive times is A T(t) f. -/
lemma lin_deriv (f : M.H) {t : ℝ} (ht : 0 < t) :
    HasDerivAt (M.realTime (M.linearFlow none f)) (M.applyA (M.T t.toNNReal f)) t := by
  set a : Time := (t / 2).toNNReal with ha
  have ha' : (a : ℝ) = t / 2 := Real.coe_toNNReal _ (by linarith)
  have hg3 : M.T a f ∈ (M.V 3).carrier := (hP.L06.a.2 a (by rw [← NNReal.coe_pos, ha']; linarith) f).1
  set gV : (M.V 3).Space := (M.V 3).ofH (M.T a f) with hgV
  have hval : (M.V 3).val gV = M.T a f := val_ofH_of_mem _ hg3
  have hd := ((hP.L01.b.2.2.2.2 gV).2 a).2.2
  rw [hval, ha'] at hd
  have hd2 : HasDerivAt (M.realTime fun s => (M.T s) ((M.T a) f)) (M.applyA ((M.T a) ((M.T a) f)))
      (t - t / 2) := by
    rw [show t - t / 2 = t / 2 by ring]; exact hd.hasDerivAt (Ici_mem_nhds (by linarith))
  have hd' := hd2.comp_sub_const t (t / 2)
  have hTT : M.T a (M.T a f) = M.T t.toNNReal f := by
    rw [← T_add hP, show a + a = t.toNNReal from NNReal.eq (by
      rw [NNReal.coe_add, ha', Real.coe_toNNReal _ ht.le]; ring)]
  rw [hTT] at hd'
  apply hd'.congr_of_eventuallyEq
  filter_upwards [Ioi_mem_nhds (show t / 2 < t by linarith)] with s hs
  simp only [Model.realTime, Model.linearFlow]
  rw [← T_add hP]
  have hs' : (0 : ℝ) ≤ s - t / 2 := by linarith [show t / 2 < s from hs]
  rw [show (s - t / 2).toNNReal + a = s.toNNReal from NNReal.eq (by
    rw [NNReal.coe_add, ha', Real.coe_toNNReal _ hs', Real.coe_toNNReal _ (by linarith [show t / 2 < s from hs])]
    ring)]

/-- ‖A T(t) f‖ ≤ C t_∧^(-1/2) e^(-λ t) ‖f‖_{V_2}. -/
lemma lin_deriv_bound {f : M.H} (hf : f ∈ (M.V 2).carrier) {t : ℝ} (ht : 0 < t) :
    ‖M.applyA (M.T t.toNNReal f)‖ ≤ (B.bound "L02_A" * B.bound "L02_eq" * B.bound "L03_b" 0 2 3) *
      quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-D01lambda L * t) * M.vnorm 2 f := by
  have h3 := hP.L03.b 2 3 (by norm_num) (by norm_num) le_rfl t.toNNReal
    (Real.toNNReal_pos.mpr ht) f hf
  rw [qt_toNNReal ht.le, Real.coe_toNNReal _ ht.le, show (-(3 - 2) / 2 : ℝ) = -1 / 2 by norm_num] at h3
  have hA := (hP.L02.a.2.2.1 _ h3.1).2
  have hn := nj_le_vnorm hP 3 (by norm_num) le_rfl (f := M.T t.toNNReal f) (by simpa using h3.1)
  simp only [Nat.cast_ofNat] at hn
  have p1 := bound_pos B "L02_A" 0 0 0
  have p2 := bound_pos B "L02_eq" 0 0 0
  calc ‖M.applyA (M.T t.toNNReal f)‖ ≤ B.bound "L02_A" * M.nj 3 (M.T t.toNNReal f) := hA
    _ ≤ B.bound "L02_A" * (B.bound "L02_eq" * M.vnorm 3 (M.T t.toNNReal f)) :=
        mul_le_mul_of_nonneg_left hn p1.le
    _ ≤ B.bound "L02_A" * (B.bound "L02_eq" * (B.bound "L03_b" 0 2 3 * quadraticTime t ^ (-1 / 2 : ℝ) *
          Real.exp (-D01lambda L * t) * M.vnorm 2 f)) := by
        gcongr; exact h3.2
    _ = _ := by ring

/-- A T(t) f ∈ V_1 with a t_∧^(-1) bound. -/
lemma lin_deriv_V1 {f : M.H} (hf : f ∈ (M.V 2).carrier) {t : ℝ} (ht : 0 < t) :
    M.applyA (M.T t.toNNReal f) ∈ (M.V 1).carrier ∧
    M.vnorm 1 (M.applyA (M.T t.toNNReal f)) ≤
      (2 * B.bound "L03_a" 0 (1 / 3) * (B.bound "L02_A" * B.bound "L02_eq" * B.bound "L03_b" 0 2 3)) *
        quadraticTime t ^ (-1 : ℝ) * Real.exp (-D01lambda L * t) * M.vnorm 2 f := by
  set a : Time := (t / 2).toNNReal with ha
  have ht2 : (0 : ℝ) < t / 2 := by linarith
  have ha' : (a : ℝ) = t / 2 := Real.coe_toNNReal _ ht2.le
  have hapos : 0 < a := by rw [← NNReal.coe_pos, ha']; exact ht2
  have hg3 : M.T a f ∈ (M.V 3).carrier := (hP.L06.a.2 a hapos f).1
  set gV : (M.V 3).Space := (M.V 3).ofH (M.T a f) with hgV
  have hval : (M.V 3).val gV = M.T a f := val_ofH_of_mem _ hg3
  have hcomm := ((hP.L01.b.2.2.2.2 gV).2 a).2.1
  rw [hval] at hcomm
  have hTT : M.T a (M.T a f) = M.T t.toNNReal f := by
    rw [← T_add hP, show a + a = t.toNNReal from NNReal.eq (by
      rw [NNReal.coe_add, ha', Real.coe_toNNReal _ ht.le]; ring)]
  rw [hTT] at hcomm
  -- hcomm : applyA (T t f) = T a (A gV) = T a (applyA (T a f))
  have hAg : M.A gV = M.applyA (M.T a f) := by simp [Model.applyA, hgV]
  rw [hAg] at hcomm
  have h1 := hP.L03.a (1 / 3) (by norm_num) (by norm_num) a hapos (M.applyA (M.T a f))
  rw [show (3 : ℝ) * (1 / 3) = 1 by norm_num, show -3 * (1 / 3 : ℝ) / 2 = -1 / 2 by norm_num,
    ← hcomm] at h1
  have hb := lin_deriv_bound hP hf (t := t / 2) ht2
  rw [show (t / 2).toNNReal = a from rfl] at hb
  have hq : D01tw a = quadraticTime (t / 2) := by
    change min (a : ℝ) 1 = _; rw [ha']; rfl
  rw [hq, ha'] at h1
  refine ⟨h1.1, ?_⟩
  have hp1 := quadraticTime_power_half (b := 1 / 2) ht (show t / 2 ≤ t / 2 from le_rfl) (by norm_num)
  have hT0 := quadraticTime_pos ht
  have hT2 := quadraticTime_pos ht2
  set K3 := B.bound "L02_A" * B.bound "L02_eq" * B.bound "L03_b" 0 2 3 with hK3
  have hK30 : 0 ≤ K3 := by
    have := bound_pos B "L02_A" 0 0 0; have := bound_pos B "L02_eq" 0 0 0
    have := bound_pos B "L03_b" 0 2 3; positivity
  have hca := bound_pos B "L03_a" 0 (1 / 3) 0
  have he : Real.exp (-D01lambda L * (t / 2)) * Real.exp (-D01lambda L * (t / 2)) =
      Real.exp (-D01lambda L * t) := by rw [← Real.exp_add]; ring_nf
  have hs2 : (2 : ℝ) ^ (1 / 2 : ℝ) * (2 : ℝ) ^ (1 / 2 : ℝ) = 2 := by
    rw [← Real.rpow_add (by norm_num)]; norm_num
  have hTT2 : quadraticTime t ^ (-1 / 2 : ℝ) * quadraticTime t ^ (-1 / 2 : ℝ) = quadraticTime t ^ (-1 : ℝ) := by
    rw [← Real.rpow_add hT0]; norm_num
  have hq1 : quadraticTime (t / 2) ^ (-1 / 2 : ℝ) ≤ 2 ^ (1 / 2 : ℝ) * quadraticTime t ^ (-1 / 2 : ℝ) := by
    simpa [neg_div] using hp1
  have hq0 := Real.rpow_nonneg hT2.le (-1 / 2 : ℝ)
  have hqt0 := Real.rpow_nonneg hT0.le (-1 / 2 : ℝ)
  have hε0 : 0 ≤ M.vnorm 2 f := norm_nonneg _
  have hy0 : 0 ≤ ‖M.applyA (M.T a f)‖ := norm_nonneg _
  calc M.vnorm 1 (M.applyA (M.T t.toNNReal f))
      ≤ B.bound "L03_a" 0 (1 / 3) * quadraticTime (t / 2) ^ (-1 / 2 : ℝ) *
          Real.exp (-D01lambda L * (t / 2)) * ‖M.applyA (M.T a f)‖ := h1.2
    _ ≤ B.bound "L03_a" 0 (1 / 3) * (2 ^ (1 / 2 : ℝ) * quadraticTime t ^ (-1 / 2 : ℝ)) *
          Real.exp (-D01lambda L * (t / 2)) *
          (K3 * (2 ^ (1 / 2 : ℝ) * quadraticTime t ^ (-1 / 2 : ℝ)) *
            Real.exp (-D01lambda L * (t / 2)) * M.vnorm 2 f) := by
        have hb' : ‖M.applyA (M.T a f)‖ ≤ K3 * (2 ^ (1 / 2 : ℝ) * quadraticTime t ^ (-1 / 2 : ℝ)) *
            Real.exp (-D01lambda L * (t / 2)) * M.vnorm 2 f := by
          refine hb.trans ?_
          gcongr
        gcongr
    _ = (2 * B.bound "L03_a" 0 (1 / 3) * K3) * quadraticTime t ^ (-1 : ℝ) *
          Real.exp (-D01lambda L * t) * M.vnorm 2 f := by
        rw [← hTT2, ← he]
        calc _ = B.bound "L03_a" 0 (1 / 3) * K3 * (2 ^ (1 / 2 : ℝ) * 2 ^ (1 / 2 : ℝ)) *
              (quadraticTime t ^ (-1 / 2 : ℝ) * quadraticTime t ^ (-1 / 2 : ℝ)) *
              (Real.exp (-D01lambda L * (t / 2)) * Real.exp (-D01lambda L * (t / 2))) * M.vnorm 2 f := by
              ring
          _ = _ := by rw [hs2]; ring

end Lin
end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/ModulusAbstract.lean <==
import OrderingError.Spec11.Threads.T5.DerivAbstract
import Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Analysis.Calculus.MeanValue

   
                                                                                 
                                                                                     
                                                                              
                                                                               
                                                               
                                                                                   
                                                                               
  

open Set MeasureTheory Real
open scoped NNReal ENNReal Interval Topology

namespace OrderingError.Spec11.T5

noncomputable def meshScale (h : ℝ) : ℝ := h ^ (2 / 3 : ℝ)

/-- The weighted scalar kernel hypothesis extracted from Proposition 4.5 and
Lemma 4.10 of arXiv v1. The gap `delta` is `nu' - nu`. No measurability of the operator norm is required: the proved estimates use
the explicit scalar envelope instead.
No PDE, Hilbert space, or spatial regularity assumptions are used here. -/
structure KernelControl (K : ℝ → ℝ) (C delta h : ℝ) : Prop where
  constant_nonneg : 0 ≤ C
  gap_pos : 0 < delta
  mesh_pos : 0 < h
  mesh_le_one : h ≤ 1
  nonneg : ∀ t > 0, 0 ≤ K t
  linear_error_bound : ∀ t > 0,
    K t ≤ C * exp (-delta * t) * min 1 (h * (min t 1) ^ (-3 / 2 : ℝ))

/-- The explicit measurable majorant from Lemma 4.10, extended by zero to
nonpositive times. Its measurability is proved, rather than assumed. -/
noncomputable def kernelEnvelope (C delta h : ℝ) (t : ℝ) : ℝ :=
  (Ioi 0).indicator
    (fun t => C * exp (-delta * t) * min 1 (h * (min t 1) ^ (-3 / 2 : ℝ))) t



/-- An integrable scalar majorant used for the three time regions. -/
noncomputable def kernelMajorant (h delta : ℝ) (t : ℝ) : ℝ :=
  (Ioc 0 (meshScale h)).indicator (fun _ => 1) t +
  (Ioi (meshScale h)).indicator (fun t => h * t ^ (-3 / 2 : ℝ)) t +
  (Ioi 0).indicator (fun t => h * exp (-delta * t)) t

lemma meshScale_pos {h : ℝ} (hh : 0 < h) : 0 < meshScale h :=
  Real.rpow_pos_of_pos hh _

lemma mesh_le_meshScale {h : ℝ} (hh : 0 < h) (hh1 : h ≤ 1) : h ≤ meshScale h := by
  exact Real.self_le_rpow_of_le_one hh.le hh1 (by norm_num)

lemma meshScale_le_one {h : ℝ} (hh : 0 < h) (hh1 : h ≤ 1) : meshScale h ≤ 1 := by
  exact Real.rpow_le_one hh.le hh1 (by norm_num)

lemma mesh_tail_identity {h : ℝ} (hh : 0 < h) :
    h * (meshScale h) ^ (-3 / 2 + 1 : ℝ) = meshScale h := by
  rw [meshScale, ← Real.rpow_mul hh.le]
  conv_lhs => lhs; rw [← Real.rpow_one h]
  rw [← Real.rpow_add hh]
  norm_num

lemma majorant_integrable {h delta : ℝ} (hh : 0 < h) (hd : 0 < delta) :
    Integrable (kernelMajorant h delta) := by
  have h₁ : Integrable ((Ioc 0 (meshScale h)).indicator (fun _ : ℝ => (1 : ℝ))) :=
    (integrable_indicator_iff measurableSet_Ioc).mpr (integrableOn_const (C := (1 : ℝ)) (by simp))
  have h₂ : Integrable ((Ioi (meshScale h)).indicator (fun t => h * t ^ (-3 / 2 : ℝ))) :=
    (integrable_indicator_iff measurableSet_Ioi).mpr ((integrableOn_Ioi_rpow_of_lt (a := (-3 / 2 : ℝ)) (by norm_num) (meshScale_pos hh)).const_mul h)
  have h₃ : Integrable ((Ioi 0).indicator (fun t : ℝ => h * exp (-delta * t))) :=
    (integrable_indicator_iff measurableSet_Ioi).mpr ((integrableOn_exp_mul_Ioi (by linarith : -delta < 0) 0).const_mul h)
  exact (h₁.add h₂).add h₃

lemma majorant_integral {h delta : ℝ} (hh : 0 < h) (hd : 0 < delta) :
    (∫ t, kernelMajorant h delta t) = 3 * meshScale h + h / delta := by
  have h₁ : Integrable ((Ioc 0 (meshScale h)).indicator (fun _ : ℝ => (1 : ℝ))) :=
    (integrable_indicator_iff measurableSet_Ioc).mpr (integrableOn_const (C := (1 : ℝ)) (by simp))
  have h₂ : Integrable ((Ioi (meshScale h)).indicator (fun t => h * t ^ (-3 / 2 : ℝ))) :=
    (integrable_indicator_iff measurableSet_Ioi).mpr ((integrableOn_Ioi_rpow_of_lt (a := (-3 / 2 : ℝ)) (by norm_num) (meshScale_pos hh)).const_mul h)
  have h₃ : Integrable ((Ioi 0).indicator (fun t : ℝ => h * exp (-delta * t))) :=
    (integrable_indicator_iff measurableSet_Ioi).mpr ((integrableOn_exp_mul_Ioi (by linarith : -delta < 0) 0).const_mul h)
  unfold kernelMajorant
  rw [integral_add (h₁.fun_add h₂) h₃, integral_add h₁ h₂]
  rw [integral_indicator measurableSet_Ioc, integral_indicator measurableSet_Ioi,
    integral_indicator measurableSet_Ioi, integral_const, integral_const_mul,
    integral_const_mul, integral_Ioi_rpow_of_lt (by norm_num) (meshScale_pos hh),
    integral_exp_mul_Ioi (by linarith : -delta < 0)]
  simp only [Measure.real, smul_eq_mul, mul_one, mul_zero, exp_zero]
  have hid := mesh_tail_identity hh
  norm_num at hid ⊢
  simp only [ENNReal.toReal_ofReal (meshScale_pos hh).le, div_eq_mul_inv]
  nlinarith [hid]

lemma majorant_nonneg {h delta : ℝ} (hh : 0 < h) (t : ℝ) :
    0 ≤ kernelMajorant h delta t := by
  unfold kernelMajorant
  apply add_nonneg
  · apply add_nonneg
    · exact Set.indicator_nonneg (fun _ _ => by norm_num) _
    · exact Set.indicator_nonneg (fun t ht => mul_nonneg hh.le
        (Real.rpow_nonneg (le_of_lt ((meshScale_pos hh).trans ht)) _)) _
  · exact Set.indicator_nonneg (fun _ _ => by positivity) _

lemma KernelControl.bound_constant {K : ℝ → ℝ} {C delta h : ℝ}
    (hK : KernelControl K C delta h) {t : ℝ} (ht : 0 < t) : K t ≤ C := by
  have he : exp (-delta * t) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [hK.gap_pos])
  calc
    K t ≤ C * exp (-delta * t) * min 1 (h * (min t 1) ^ (-3 / 2 : ℝ)) :=
      hK.linear_error_bound t ht
    _ ≤ C * exp (-delta * t) * 1 :=
      mul_le_mul_of_nonneg_left (min_le_left _ _) (by positivity [hK.constant_nonneg])
    _ ≤ C := by nlinarith [hK.constant_nonneg]

lemma KernelControl.bound_majorant {K : ℝ → ℝ} {C delta h : ℝ}
    (hK : KernelControl K C delta h) {t : ℝ} (ht : 0 < t) :
    K t ≤ C * kernelMajorant h delta t := by
  have hh := hK.mesh_pos
  have hc := hK.constant_nonneg
  have he : exp (-delta * t) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [hK.gap_pos])
  by_cases hta : t ≤ meshScale h
  · have hb : 1 ≤ kernelMajorant h delta t := by
      simp only [kernelMajorant, Set.indicator, mem_Ioc, mem_Ioi,
        ht, hta, and_self, not_lt.mpr hta, ite_true, ite_false, add_zero]
      linarith [mul_nonneg hh.le (exp_pos (-delta * t)).le]
    exact (hK.bound_constant ht).trans (by nlinarith)
  · have hat : meshScale h < t := lt_of_not_ge hta
    have hm : kernelMajorant h delta t = h * t ^ (-3 / 2 : ℝ) + h * exp (-delta * t) := by
      simp only [kernelMajorant, Set.indicator, mem_Ioc, mem_Ioi, ht, hta, hat,
        and_false, ite_false, ite_true, zero_add]
    have hp : 0 ≤ t ^ (-3 / 2 : ℝ) := Real.rpow_nonneg ht.le _
    rw [hm]
    by_cases ht1 : t ≤ 1
    · calc
        K t ≤ C * exp (-delta * t) * (h * t ^ (-3 / 2 : ℝ)) := by
          apply (hK.linear_error_bound t ht).trans
          rw [min_eq_left ht1]
          exact mul_le_mul_of_nonneg_left (min_le_right _ _) (by positivity)
        _ ≤ C * (h * t ^ (-3 / 2 : ℝ) + h * exp (-delta * t)) := by
          nlinarith [mul_nonneg hc (mul_nonneg hh.le hp), exp_pos (-delta * t),
            mul_nonneg hc (mul_nonneg hh.le (exp_pos (-delta * t)).le)]
    · have ht1' : 1 ≤ t := le_of_lt (lt_of_not_ge ht1)
      have hb := hK.linear_error_bound t ht
      simp only [min_eq_right ht1', Real.one_rpow, mul_one, min_eq_right hK.mesh_le_one] at hb
      nlinarith [mul_nonneg hc (mul_nonneg hh.le hp)]

lemma KernelControl.integrable {K : ℝ → ℝ} {C delta h : ℝ}
    (hK : KernelControl K C delta h)
    (hKm : AEStronglyMeasurable K (volume.restrict (Ioi 0))) :
    IntegrableOn K (Ioi 0) := by
  apply Integrable.mono' ((majorant_integrable hK.mesh_pos hK.gap_pos).const_mul C).integrableOn hKm
  filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with t ht
  rw [Real.norm_eq_abs, abs_of_nonneg (hK.nonneg t ht)]
  exact hK.bound_majorant ht

lemma KernelControl.integral_bound {K : ℝ → ℝ} {C delta h : ℝ}
    (hK : KernelControl K C delta h)
    (hKm : AEStronglyMeasurable K (volume.restrict (Ioi 0))) :
    (∫ t in Ioi 0, K t) ≤ C * (3 + 1 / delta) * meshScale h := by
  have hi := (majorant_integrable hK.mesh_pos hK.gap_pos).const_mul C
  calc
    _ ≤ ∫ t in Ioi 0, C * kernelMajorant h delta t := by
      apply integral_mono_ae (hK.integrable hKm) hi.integrableOn
      filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with t ht
      exact hK.bound_majorant ht
    _ ≤ ∫ t, C * kernelMajorant h delta t := by
      exact setIntegral_le_integral hi (Filter.Eventually.of_forall
        (fun t => mul_nonneg hK.constant_nonneg (majorant_nonneg hK.mesh_pos t)))
    _ = C * (3 * meshScale h + h / delta) := by
      rw [integral_const_mul, majorant_integral hK.mesh_pos hK.gap_pos]
    _ ≤ _ := by
      have hx := div_le_div_of_nonneg_right (mesh_le_meshScale hK.mesh_pos hK.mesh_le_one) hK.gap_pos.le
      calc
        _ ≤ C * (3 * meshScale h + meshScale h / delta) :=
          mul_le_mul_of_nonneg_left (by linarith) hK.constant_nonneg
        _ = _ := by ring

/-- Measurability of the explicit majorant is checked from its formula. -/
lemma measurable_kernelEnvelope (C delta h : ℝ) : Measurable (kernelEnvelope C delta h) := by
  change Measurable ((Ioi (0 : ℝ)).indicator _)
  apply Measurable.indicator _ measurableSet_Ioi
  fun_prop

lemma kernelEnvelope_control {C delta h : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) : KernelControl (kernelEnvelope C delta h) C delta h where
  constant_nonneg := hC
  gap_pos := hd
  mesh_pos := hh
  mesh_le_one := hh1
  nonneg := by
    intro t ht
    simp only [kernelEnvelope, Set.indicator_of_mem (show t ∈ Ioi 0 from ht)]
    have hp : 0 ≤ (min t 1) ^ (-3 / 2 : ℝ) := Real.rpow_nonneg (le_min ht.le (by norm_num)) _
    positivity
  linear_error_bound := by
    intro t ht
    simp only [kernelEnvelope, Set.indicator_of_mem (show t ∈ Ioi 0 from ht), le_refl]

lemma kernelEnvelope_nonneg {C delta h : ℝ} (hC : 0 ≤ C) (hh : 0 < h) (t : ℝ) :
    0 ≤ kernelEnvelope C delta h t := by
  by_cases ht : 0 < t
  · simp only [kernelEnvelope, Set.indicator_of_mem (show t ∈ Ioi 0 from ht)]
    have hp : 0 ≤ (min t 1) ^ (-3 / 2 : ℝ) := Real.rpow_nonneg (le_min ht.le (by norm_num)) _
    positivity
  · simp [kernelEnvelope, Set.indicator_of_notMem (show t ∉ Ioi 0 from ht)]

lemma kernelEnvelope_le_constant {C delta h : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) (t : ℝ) : kernelEnvelope C delta h t ≤ C := by
  by_cases ht : 0 < t
  · exact (kernelEnvelope_control hC hd hh hh1).bound_constant ht
  · simpa [kernelEnvelope, Set.indicator_of_notMem (show t ∉ Ioi 0 from ht)] using hC

lemma indicator_kernelEnvelope (C delta h : ℝ) :
    (Ioi 0).indicator (kernelEnvelope C delta h) = kernelEnvelope C delta h := by
  ext t
  by_cases ht : t ∈ Ioi (0 : ℝ) <;> simp [kernelEnvelope, ht]

lemma kernelEnvelope_integrable {C delta h : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) : Integrable (kernelEnvelope C delta h) := by
  have hi := (kernelEnvelope_control hC hd hh hh1).integrable
    (measurable_kernelEnvelope C delta h).aestronglyMeasurable.restrict
  have := hi.integrable_indicator measurableSet_Ioi
  simpa only [indicator_kernelEnvelope] using this

lemma kernelEnvelope_integral_bound {C delta h : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) :
    (∫ t, kernelEnvelope C delta h t) ≤ C * (3 + 1 / delta) * meshScale h := by
  have hb := (kernelEnvelope_control hC hd hh hh1).integral_bound
    (measurable_kernelEnvelope C delta h).aestronglyMeasurable.restrict
  have he : (∫ t, kernelEnvelope C delta h t) = ∫ t in Ioi 0, kernelEnvelope C delta h t := by
    conv_rhs => rw [← integral_indicator measurableSet_Ioi]
    rw [indicator_kernelEnvelope]
  rwa [he]

/-- A bounded nonnegative integrable function has every finite moment.
This is the elementary L^1/L^infinity interpolation step. -/
lemma bounded_moment {f : ℝ → ℝ} {C p : ℝ} (hf : Integrable f)
    (h0 : ∀ t, 0 ≤ f t) (hb : ∀ t, f t ≤ C) (hp : 1 ≤ p) :
    (∫⁻ t, ENNReal.ofReal (f t) ^ p) ≤
      ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal (∫ t, f t) := by
  have he (t : ℝ) : ENNReal.ofReal (f t) ^ p ≤
      ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal (f t) := by
    calc
      _ = ENNReal.ofReal (f t) ^ (p - 1) * ENNReal.ofReal (f t) := by
        calc
          _ = ENNReal.ofReal (f t) ^ ((p - 1) + 1) := by congr 1; ring
          _ = _ := by
            rw [ENNReal.rpow_add_of_nonneg _ _ (sub_nonneg.mpr hp) (by norm_num), ENNReal.rpow_one]
      _ ≤ _ := mul_le_mul_left (ENNReal.rpow_le_rpow (ENNReal.ofReal_le_ofReal (hb t))
        (sub_nonneg.mpr hp)) _
  calc
    _ ≤ ∫⁻ t, ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal (f t) := lintegral_mono he
    _ = _ := by
      rw [lintegral_const_mul'' _ hf.aestronglyMeasurable.aemeasurable.ennreal_ofReal,
        ← ofReal_integral_eq_lintegral_ofReal hf (Filter.Eventually.of_forall h0)]

/-- Explicit p-th moment bound, valid for every real p >= 1. -/
theorem kernelEnvelope_moment {C delta h p : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) (hp : 1 ≤ p) :
    (∫⁻ t, ENNReal.ofReal (kernelEnvelope C delta h t) ^ p) ≤
      ENNReal.ofReal C ^ p * ENNReal.ofReal (3 + 1 / delta) *
      ENNReal.ofReal h ^ (2 / 3 : ℝ) := by
  have hb := bounded_moment (kernelEnvelope_integrable hC hd hh hh1)
    (kernelEnvelope_nonneg hC hh) (kernelEnvelope_le_constant hC hd hh hh1) hp
  calc
    _ ≤ ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal (∫ t, kernelEnvelope C delta h t) := hb
    _ ≤ ENNReal.ofReal C ^ (p - 1) *
        ENNReal.ofReal (C * (3 + 1 / delta) * meshScale h) := by
      exact mul_le_mul_right (ENNReal.ofReal_le_ofReal (kernelEnvelope_integral_bound hC hd hh hh1)) _
    _ = _ := by
      rw [ENNReal.ofReal_mul (mul_nonneg hC (by positivity)), ENNReal.ofReal_mul hC]
      simp only [meshScale, ENNReal.ofReal_rpow_of_nonneg hh.le (by norm_num : (0 : ℝ) ≤ 2 / 3)]
      rw [← mul_assoc, ← mul_assoc]
      congr 2
      calc
        _ = ENNReal.ofReal C ^ (p - 1) * ENNReal.ofReal C ^ (1 : ℝ) := by rw [ENNReal.rpow_one]
        _ = _ := by
          rw [← ENNReal.rpow_add_of_nonneg _ _ (sub_nonneg.mpr hp) (by norm_num)]
          congr 1
          ring

/-- Lemma 4.10 for the explicit majorant, with a constant independent of h.
The result is stronger in p: every finite real p >= 1 is allowed. -/
theorem kernelEnvelope_eLpNorm {C delta h p : ℝ} (hC : 0 ≤ C) (hd : 0 < delta)
    (hh : 0 < h) (hh1 : h ≤ 1) (hp : 1 ≤ p) :
    eLpNorm (kernelEnvelope C delta h) (ENNReal.ofReal p) volume ≤
      ENNReal.ofReal C * ENNReal.ofReal (3 + 1 / delta) ^ (1 / p) *
      ENNReal.ofReal h ^ (2 / (3 * p)) := by
  have hp0 : 0 < p := by linarith
  rw [eLpNorm_eq_lintegral_rpow_enorm_toReal (by positivity) ENNReal.ofReal_ne_top
    (measurable_kernelEnvelope C delta h).aestronglyMeasurable,
    ENNReal.toReal_ofReal hp0.le]
  simp_rw [Real.enorm_of_nonneg (kernelEnvelope_nonneg hC hh _)]
  calc
    _ ≤ (ENNReal.ofReal C ^ p * ENNReal.ofReal (3 + 1 / delta) *
        ENNReal.ofReal h ^ (2 / 3 : ℝ)) ^ (1 / p) :=
      ENNReal.rpow_le_rpow (kernelEnvelope_moment hC hd hh hh1 hp) (by positivity)
    _ = _ := by
      rw [ENNReal.mul_rpow_of_nonneg _ _ (by positivity),
        ENNReal.mul_rpow_of_nonneg _ _ (by positivity), ← ENNReal.rpow_mul,
        ← ENNReal.rpow_mul]
      simp only [mul_one_div_cancel hp0.ne', ENNReal.rpow_one]
      congr 1
      congr 1
      ring









/-- Linear inputs for the increment estimate: contraction and the
Crandall--Pazy derivative bound, from Theorem 2.4 or (3.16). -/
structure SemigroupDerivativeData (H : Type*) [NormedAddCommGroup H] [NormedSpace ℂ H]
    (K lam : ℝ) where
  flow : ℝ → H →L[ℂ] H
  derivative : ℝ → H →L[ℂ] H
  hasDerivAt : ∀ t, 0 < t → ∀ x, HasDerivAt (fun s => flow s x) (derivative t x) t
  contraction : ∀ t, 0 ≤ t → ‖flow t‖ ≤ exp (-lam*t)
  derivative_bound : ∀ t, 0 < t → ‖derivative t‖ ≤ K*quadraticTime t^(-3/2 : ℝ)*exp (-lam*t)




section Increment
variable {H : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
  {K lam : ℝ} (data : SemigroupDerivativeData H K lam)

include data

/-- Crandall--Pazy regularity and the mean-value inequality give the small
increment branch, without assuming an increment estimate. -/
theorem SemigroupDerivativeData.increment_derivative_bound (hK : 0 ≤ K) (hl : 0 ≤ lam)
    {s r : ℝ} (hs : 0 < s) (hr : 0 ≤ r) :
    ‖data.flow (s+r)-data.flow s‖ ≤ K*r*quadraticTime s^(-3/2 : ℝ)*exp (-lam*s) := by
  have hp (x : ℝ) (hx : x ∈ Ico s (s+r)) :
      ‖data.derivative x‖ ≤ K*quadraticTime s^(-3/2 : ℝ)*exp (-lam*s) := by
    have hx0 := hs.trans_le hx.1
    have hq := Real.rpow_le_rpow_of_nonpos (quadraticTime_pos hs)
      (show quadraticTime s ≤ quadraticTime x from min_le_min hx.1 le_rfl) (show (-3/2 : ℝ) ≤ 0 by norm_num)
    have he : exp (-lam*x) ≤ exp (-lam*s) := exp_le_exp.mpr (by nlinarith [hx.1])
    exact (data.derivative_bound x hx0).trans (mul_le_mul
      (mul_le_mul_of_nonneg_left hq hK) he (exp_pos _).le (by positivity [quadraticTime_pos hs]))
  have hK0 : 0 ≤ K*quadraticTime s^(-3/2 : ℝ)*exp (-lam*s) := by
    have := Real.rpow_nonneg (quadraticTime_pos hs).le (-3/2 : ℝ); positivity
  have hq0 := Real.rpow_nonneg (quadraticTime_pos hs).le (-3/2 : ℝ)
  apply ContinuousLinearMap.opNorm_le_bound _
    (mul_nonneg (mul_nonneg (mul_nonneg hK hr) hq0) (exp_pos _).le) (fun y => ?_)
  have hb := norm_image_sub_le_of_norm_deriv_le_segment'
    (f := fun x => data.flow x y) (f' := fun x => data.derivative x y)
    (fun x hx => (data.hasDerivAt x (hs.trans_le hx.1) y).hasDerivWithinAt)
    (fun x hx => ((data.derivative x).le_opNorm y).trans
      (mul_le_mul_of_nonneg_right (hp x hx) (norm_nonneg y)))
    (s+r) (show s+r ∈ Icc s (s+r) from ⟨by linarith,le_rfl⟩)
  rw [sub_apply]
  exact hb.trans_eq (by ring)

/-- The other branch comes from contraction at the two times. -/
theorem SemigroupDerivativeData.increment_contraction_bound (hl : 0 ≤ lam)
    {s r : ℝ} (hs : 0 ≤ s) (hr : 0 ≤ r) :
    ‖data.flow (s+r)-data.flow s‖ ≤ 2*exp (-lam*s) := by
  have he : exp (-lam*(s+r)) ≤ exp (-lam*s) := exp_le_exp.mpr (by nlinarith)
  exact (norm_sub_le _ _).trans ((add_le_add
    ((data.contraction (s+r) (by linarith)).trans he) (data.contraction s hs)).trans_eq (by ring))

/-- Both branches yield the explicit scalar envelope used in (4.46).
Only the envelope is integrated in the following estimate. -/
theorem SemigroupDerivativeData.increment_envelope (hK : 0 ≤ K) (hl : 0 ≤ lam)
    {s r : ℝ} (hs : 0 < s) (hr : 0 ≤ r) :
    ‖data.flow (s+r)-data.flow s‖ ≤
      (2+K)*exp (-lam*s)*min 1 (r*quadraticTime s^(-3/2 : ℝ)) := by
  have hq : 0 ≤ r*quadraticTime s^(-3/2 : ℝ) := by positivity [quadraticTime_pos hs]
  by_cases hsmall : r*quadraticTime s^(-3/2 : ℝ) ≤ 1
  · rw [min_eq_right hsmall]
    apply (data.increment_derivative_bound hK hl hs hr).trans
    nlinarith [mul_nonneg (exp_pos (-lam*s)).le hq]
  · rw [min_eq_left (le_of_not_ge hsmall)]
    simp only [mul_one]
    exact (data.increment_contraction_bound hl hs.le hr).trans
      (mul_le_mul_of_nonneg_right (by linarith) (exp_pos _).le)

omit data in
/-- The integrated explicit increment majorant has order r^(2/3). This is
the same proved scalar integral as the H-to-H difference-kernel estimate. -/
theorem SemigroupDerivativeData.increment_majorant_integral (hK : 0 ≤ K) (hl : 0 < lam)
    {r : ℝ} (hr : 0 < r) (hr1 : r ≤ 1) :
    (∫ s, kernelEnvelope (2+K) lam r s) ≤ (2+K)*(3+1/lam)*r^(2/3 : ℝ) := by
  exact kernelEnvelope_integral_bound (by positivity) hl hr hr1


/-- The actual H-to-H operator increment has an L1 bound, proved by
pointwise domination of its upper integral. No kernel measurability input
is added. This proves the linear kernel estimate (4.46). -/
theorem SemigroupDerivativeData.increment_L1_bound (hK : 0 ≤ K) (hl : 0 < lam)
    {r : ℝ} (hr : 0 < r) (hr1 : r ≤ 1) :
    (∫⁻ s in Ioi (0 : ℝ), ‖data.flow (s+r)-data.flow s‖ₑ) ≤
      ENNReal.ofReal (2+K)*ENNReal.ofReal (3+1/lam)*ENNReal.ofReal r^(2/3 : ℝ) := by
  have hi := kernelEnvelope_moment (p := 1) (C := 2+K) (by positivity) hl hr hr1 le_rfl
  simp only [ENNReal.rpow_one] at hi
  calc
    _ ≤ ∫⁻ s in Ioi (0 : ℝ), ENNReal.ofReal (kernelEnvelope (2+K) lam r s) := by
      apply lintegral_mono_ae
      filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with s hs
      have hb := data.increment_envelope hK hl.le hs hr.le
      simpa only [ofReal_norm,kernelEnvelope,indicator_of_mem hs,quadraticTime] using ENNReal.ofReal_le_ofReal hb
    _ ≤ ∫⁻ s, ENNReal.ofReal (kernelEnvelope (2+K) lam r s) := lintegral_mono' Measure.restrict_le_self le_rfl
    _ ≤ _ := hi
end Increment



/-- Dominate an interval integral by the global explicit envelope. -/
theorem increment_interval_integral_bound {H : Type*} [NormedAddCommGroup H] [NormedSpace ℝ H]
    {f : ℝ → H} {C lam r b B : ℝ} (hC : 0 ≤ C) (hl : 0 < lam)
    (hr : 0 < r) (hr1 : r ≤ 1) (hb : 0 < b) (hB : 0 ≤ B)
    (hf : ∀ s ∈ Ioo 0 b, ‖f s‖ ≤ B*kernelEnvelope C lam r (b-s)) :
    ‖∫ s in (0 : ℝ)..b, f s‖ ≤ B*C*(3+1/lam)*r^(2/3 : ℝ) := by
  have hg := kernelEnvelope_integrable hC hl hr hr1
  have hgi : IntervalIntegrable (kernelEnvelope C lam r) volume 0 b := hg.intervalIntegrable
  have hshift : IntervalIntegrable (fun s => kernelEnvelope C lam r (b-s)) volume 0 b := by
    simpa only [sub_zero,sub_self] using (hgi.comp_sub_left b).symm
  have hnorm := intervalIntegral.norm_integral_le_of_norm_le hb.le
    (g := fun s => B*kernelEnvelope C lam r (b-s))
    (by filter_upwards [volume.ae_ne b] with s hs hst; exact hf s ⟨hst.1,lt_of_le_of_ne hst.2 hs⟩)
    (hshift.const_mul B)
  rw [intervalIntegral.integral_const_mul,intervalIntegral.integral_comp_sub_left] at hnorm
  simp only [sub_zero,sub_self] at hnorm
  have hglobal : (∫ s in (0 : ℝ)..b, kernelEnvelope C lam r s) ≤ ∫ s, kernelEnvelope C lam r s := by
    rw [intervalIntegral.integral_of_le hb.le]
    exact setIntegral_le_integral hg (Filter.Eventually.of_forall (kernelEnvelope_nonneg hC hr))
  exact (hnorm.trans (mul_le_mul_of_nonneg_left (hglobal.trans (kernelEnvelope_integral_bound hC hl hr hr1)) hB)).trans_eq (by unfold meshScale; ring)

/-- Split the restarted equation into the homogeneous increment, the old
forcing increment, and the newly added interval. Integrability is regularity,
not an estimate of the trajectory. -/
theorem restart_increment_identity {H : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    {T : ℝ → H →L[ℂ] H} {q g : ℝ → H} {a b r : ℝ} (hb : 0 ≤ b) (hr : 0 ≤ r)
    (hshort : q (a+b)=T b (q a)+∫ s in (0 : ℝ)..b, T (b-s) (g (a+s)))
    (hlong : q (a+(b+r))=T (b+r) (q a)+∫ s in (0 : ℝ)..(b+r), T (b+r-s) (g (a+s)))
    (hsint : IntervalIntegrable (fun s => T (b-s) (g (a+s))) volume 0 b)
    (hlint : IntervalIntegrable (fun s => T (b+r-s) (g (a+s))) volume 0 (b+r)) :
    q (a+b+r)-q (a+b)=(T (b+r)-T b) (q a)+
      (∫ s in (0 : ℝ)..b, (T (b+r-s)-T (b-s)) (g (a+s)))+
      ∫ s in b..(b+r), T (b+r-s) (g (a+s)) := by
  have hold : IntervalIntegrable (fun s => T (b+r-s) (g (a+s))) volume 0 b := hlint.mono_set (by
    rw [uIcc_of_le hb,uIcc_of_le (by linarith : (0 : ℝ) ≤ b+r)]
    intro s hs
    exact ⟨hs.1,by linarith [hs.2]⟩)
  have hnew : IntervalIntegrable (fun s => T (b+r-s) (g (a+s))) volume b (b+r) := hlint.mono_set (by
    rw [uIcc_of_le (by linarith : b ≤ b+r),uIcc_of_le (by linarith : (0 : ℝ) ≤ b+r)]
    intro s hs
    exact ⟨by linarith [hs.1],hs.2⟩)
  rw [add_assoc a b r,hlong,hshort,← intervalIntegral.integral_add_adjacent_intervals hold hnew]
  simp only [sub_apply]
  rw [intervalIntegral.integral_sub hold hsint]
  abel

/-- A uniform source bound controls the old forcing increment with the
proved r^(2/3) kernel bound. -/
theorem SemigroupDerivativeData.old_forcing_increment_bound
    {H : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    {K lam : ℝ} (data : SemigroupDerivativeData H K lam) (hK : 0 ≤ K) (hl : 0 < lam)
    {g : ℝ → H} {a b r B : ℝ} (hb : 0 < b) (hr : 0 < r) (hr1 : r ≤ 1) (hB : 0 ≤ B)
    (hg : ∀ s ∈ Ioo 0 b, ‖g (a+s)‖ ≤ B) :
    ‖∫ s in (0 : ℝ)..b, (data.flow (b+r-s)-data.flow (b-s)) (g (a+s))‖ ≤
      B*(2+K)*(3+1/lam)*r^(2/3 : ℝ) := by
  apply increment_interval_integral_bound (by positivity) hl hr hr1 hb hB
  intro s hs
  have hbs : 0 < b-s := sub_pos.mpr hs.2
  have hp := data.increment_envelope hK hl.le hbs hr.le
  have heq : b+r-s=(b-s)+r := by ring
  have he : ‖data.flow (b+r-s)-data.flow (b-s)‖ ≤ kernelEnvelope (2+K) lam r (b-s) := by
    simpa [heq,kernelEnvelope,quadraticTime,hbs] using hp
  exact (((data.flow (b+r-s)-data.flow (b-s)).le_opNorm _).trans
    (mul_le_mul he (hg s hs) (norm_nonneg _) (kernelEnvelope_nonneg (by positivity) hr _))).trans_eq (by ring)

/-- The newly added interval costs its length times the forcing bound. -/
theorem SemigroupDerivativeData.new_forcing_increment_bound
    {H : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    {K lam : ℝ} (data : SemigroupDerivativeData H K lam) (hl : 0 ≤ lam)
    {g : ℝ → H} {a b r B : ℝ} (hr : 0 ≤ r) (hB : 0 ≤ B)
    (hg : ∀ s ∈ Ioc b (b+r), ‖g (a+s)‖ ≤ B) :
    ‖∫ s in b..(b+r), data.flow (b+r-s) (g (a+s))‖ ≤ B*r := by
  have hb := intervalIntegral.norm_integral_le_of_norm_le_const (a := b) (b := b+r) (C := B) (f := fun s => data.flow (b+r-s) (g (a+s))) (by
    intro s hs
    rw [uIoc_of_le (by linarith : b ≤ b+r)] at hs
    have htime : 0 ≤ b+r-s := by linarith [hs.2]
    have he : exp (-lam*(b+r-s)) ≤ 1 := exp_le_one_iff.mpr (by nlinarith)
    exact ((data.flow (b+r-s)).le_opNorm _).trans
      ((mul_le_mul (data.contraction _ htime) (hg s hs) (norm_nonneg _) (exp_pos _).le).trans
        (mul_le_of_le_one_left hB he)))
  simpa only [add_sub_cancel_left,abs_of_nonneg hr] using hb




lemma norm_past_decay_bound {H : Type*} [NormedAddCommGroup H]
    {g : ℝ → H} {A p rho sigma s t : ℝ} (hA : 0 ≤ A) (hp : 0 ≤ p)
    (hrho : 0 ≤ rho) (hsr : sigma ≤ rho) (ht : 0 < t) (hs : t/2 ≤ s) (hs1 : t-1 ≤ s)
    (hg : ‖g s‖ ≤ A*quadraticTime s^(-p)*exp (-rho*s)) :
    ‖g s‖ ≤ A*(2^p*exp rho)*quadraticTime t^(-p)*exp (-sigma*t) := by
  have hb := derivative_past_weight hrho ht hs hs1 hp
  have he : exp (-rho*t) ≤ exp (-sigma*t) := exp_le_exp.mpr (by nlinarith)
  calc
    _ ≤ A*(quadraticTime s^(-p)*exp (-rho*s)) := hg.trans_eq (by ring)
    _ ≤ A*((2^p*exp rho)*quadraticTime t^(-p)*exp (-rho*t)) := mul_le_mul_of_nonneg_left hb hA
    _ ≤ A*((2^p*exp rho)*quadraticTime t^(-p)*exp (-sigma*t)) := by
      gcongr
      positivity [quadraticTime_pos ht]
    _ = _ := by ring

noncomputable def timeModulusConstant (K Z S lam sigma : ℝ) : ℝ :=
  K*Z*2^(1/2 : ℝ)*exp sigma*(1/4 : ℝ)^(-3/2 : ℝ)+
    S*(2^(5/2 : ℝ)*exp (2*sigma))*((2+K)*(3+1/lam)+1)

/-- A mesh-independent time modulus is derived from the restarted equation,
the proved linear increment bound and intermediate trajectory estimates.
Concrete discrete and continuous applications supply those estimates. -/
theorem restartedDerivative_time_modulus
    {H : Type*} [NormedAddCommGroup H] [NormedSpace ℂ H]
    {K Z S lam sigma eps : ℝ} (data : SemigroupDerivativeData H K lam)
    (hK : 0 ≤ K) (hZ : 0 ≤ Z) (hS : 0 ≤ S) (hl : 0 < lam) (hs : 0 ≤ sigma)
    {q g : ℝ → H}
    (hq : ∀ s, 0 < s → ‖q s‖ ≤ Z*eps^2*quadraticTime s^(-1/2 : ℝ)*exp (-sigma*s))
    (hg : ∀ s, 0 < s → ‖g s‖ ≤ S*eps^2*quadraticTime s^(-5/2 : ℝ)*exp (-2*sigma*s))
    (hrep : ∀ a r, 0 < a → 0 < r → q (a+r)=data.flow r (q a)+
      ∫ s in (0 : ℝ)..r, data.flow (r-s) (g (a+s)))
    (hint : ∀ a r, 0 < a → 0 < r → IntervalIntegrable (fun s => data.flow (r-s) (g (a+s))) volume 0 r)
    {t r : ℝ} (ht : 0 < t) (hr : 0 < r) (hrt : r ≤ quadraticTime t/8) :
    ‖q (t+r)-q t‖ ≤ timeModulusConstant K Z S lam sigma*eps^2*
      quadraticTime t^(-5/2 : ℝ)*exp (-sigma*t)*r^(2/3 : ℝ) := by
  let b := quadraticTime t/4
  let a := t-b
  have hqt := quadraticTime_pos ht
  have hqt1 : quadraticTime t ≤ 1 := min_le_right _ _
  have hqtt : quadraticTime t ≤ t := min_le_left _ _
  have hb : 0 < b := by dsimp [b]; positivity
  have hb1 : b ≤ 1 := by dsimp [b]; linarith
  have ha2 : t/2 ≤ a := by dsimp [a,b]; linarith
  have ha1 : t-1 ≤ a := by dsimp [a]; linarith
  have ha : 0 < a := by linarith
  have hr1 : r ≤ 1 := by linarith
  have htime : a+b=t := by dsimp [a]; ring
  let B := S*eps^2*(2^(5/2 : ℝ)*exp (2*sigma))*quadraticTime t^(-5/2 : ℝ)*exp (-sigma*t)
  have hB : 0 ≤ B := by dsimp [B]; positivity
  have hsource (s : ℝ) (hs0 : 0 < s) : ‖g (a+s)‖ ≤ B := by
    have haS : 0 < a+s := by linarith
    have hp := norm_past_decay_bound (g := g) (A := S*eps^2) (p := 5/2) (rho := 2*sigma) (sigma := sigma)
      (by positivity) (by norm_num) (by positivity) (by linarith) ht
      (show t/2 ≤ a+s by linarith) (show t-1 ≤ a+s by linarith)
      (by simpa only [neg_div,neg_mul,mul_assoc] using hg (a+s) haS)
    simpa only [B,neg_div] using hp
  have hqa : ‖q a‖ ≤ Z*eps^2*(2^(1/2 : ℝ)*exp sigma)*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) := by
    simpa only [neg_div] using norm_past_decay_bound (g := q) (A := Z*eps^2) (p := 1/2)
      (by positivity) (by norm_num) hs (le_refl sigma) ht ha2 ha1 (by simpa only [neg_div] using hq a ha)
  let A := K*Z*2^(1/2 : ℝ)*exp sigma*(1/4 : ℝ)^(-3/2 : ℝ)
  have hA : 0 ≤ A := by dsimp [A]; positivity
  have hsmall : ‖data.flow (b+r)-data.flow b‖ ≤ K*r*b^(-3/2 : ℝ) := by
    have hex : exp (-lam*b) ≤ 1 := exp_le_one_iff.mpr (by nlinarith)
    have hh := (data.increment_derivative_bound hK hl.le hb hr.le).trans
      (mul_le_of_le_one_right (by positivity [quadraticTime_pos hb]) hex)
    simpa only [quadraticTime,min_eq_left hb1] using hh
  have hbpow : b^(-3/2 : ℝ)=(1/4 : ℝ)^(-3/2 : ℝ)*quadraticTime t^(-3/2 : ℝ) := by
    rw [show b=(1/4 : ℝ)*quadraticTime t by dsimp [b]; ring,Real.mul_rpow (by norm_num) hqt.le]
  have hhom0 : ‖(data.flow (b+r)-data.flow b) (q a)‖ ≤
      A*eps^2*quadraticTime t^(-2 : ℝ)*exp (-sigma*t)*r := by
    apply (((data.flow (b+r)-data.flow b).le_opNorm _).trans
      (mul_le_mul hsmall hqa (norm_nonneg _) (by positivity))).trans_eq
    rw [hbpow]
    have hp : quadraticTime t^(-3/2 : ℝ)*quadraticTime t^(-1/2 : ℝ)=quadraticTime t^(-2 : ℝ) := by
      rw [← Real.rpow_add hqt]; norm_num
    calc
      _ = A*eps^2*(quadraticTime t^(-3/2 : ℝ)*quadraticTime t^(-1/2 : ℝ))*exp (-sigma*t)*r := by dsimp [A]; ring
      _ = _ := by rw [hp]
  have hqtcmp : quadraticTime t^(-2 : ℝ) ≤ quadraticTime t^(-5/2 : ℝ) := thetaOne_time_power ht (by norm_num)
  have hrcmp : r ≤ r^(2/3 : ℝ) := by
    simpa only [Real.rpow_one] using thetaOne_unit_power (a := 1) (b := 2/3) hr hr1 (by norm_num)
  have hhom : ‖(data.flow (b+r)-data.flow b) (q a)‖ ≤
      A*eps^2*quadraticTime t^(-5/2 : ℝ)*exp (-sigma*t)*r^(2/3 : ℝ) := by
    apply hhom0.trans
    gcongr
  have hold := data.old_forcing_increment_bound hK hl hb hr hr1 hB (fun s hs0 => hsource s hs0.1)
  have hnew := data.new_forcing_increment_bound hl.le hr.le hB (fun s hs0 => hsource s (hb.trans hs0.1))
  have hnew' := hnew.trans (mul_le_mul_of_nonneg_left hrcmp hB)
  have heq := restart_increment_identity hb.le hr.le (hrep a b ha hb)
    (hrep a (b+r) ha (add_pos hb hr)) (hint a b ha hb) (hint a (b+r) ha (add_pos hb hr))
  rw [htime] at heq
  rw [heq]
  apply ((norm_add_le _ _).trans (add_le_add (norm_add_le _ _) le_rfl)).trans
  apply (add_le_add (add_le_add hhom hold) hnew').trans_eq
  dsimp [timeModulusConstant,A,B]
  ring

section Discrete
variable {X E V H : Type*}
  [NormedAddCommGroup X] [NormedSpace ℂ X]
  [NormedAddCommGroup E] [NormedSpace ℂ E]
  [NormedAddCommGroup V] [NormedSpace ℂ V]
  [NormedAddCommGroup H] [NormedSpace ℂ H]
  {K lam sigma C : ℝ} {sp : SecondSpatialData E V H K}
  {op : DiscreteDerivativeOperators X E V H K lam sp} {f : X} {u q : ℝ → E}
  (tr : DiscreteDerivativeTrajectory op sigma f u q)

include tr

theorem DiscreteDerivativeTrajectory.share_restart_mass {a r : ℝ} (ha : 0 ≤ a) (hr : 0 < r) :
    sp.mass (q (a+r)-op.linearDerivative f (a+r))=
      op.flow r (sp.mass (q a-op.linearDerivative f a))+
        ∫ s in (0 : ℝ)..r, op.flow (r-s) ((2 : ℝ) • sp.pair (u (a+s)) (q (a+s))) := by
  rw [map_sub,tr.restart a r ha hr,op.linear_restart f a r ha hr,map_sub,map_sub]
  abel

theorem DiscreteDerivativeTrajectory.share_hasDerivAt {t : ℝ} (ht : 0 < t) :
    HasDerivAt (fun s => sp.mass (u s-op.linear f s)) (sp.mass (q t-op.linearDerivative f t)) t := by
  have hb := (tr.hasDerivAt t ht).sub (op.linear_hasDerivAt f t ht)
  have heq : ((fun s => sp.mass (u s))-(fun s => sp.mass (op.linear f s)))=
      (fun s => sp.mass (u s-op.linear f s)) := by ext s; simp only [Pi.sub_apply,map_sub]
  rw [heq,← map_sub] at hb
  exact hb

omit tr in
/-- Extract the strong forcing bound from the proved discrete conclusions. -/
theorem DiscreteSecondRegularityBounds.strong_source_bound
    (bounds : DiscreteSecondRegularityBounds sp op f u q C sigma) (hK : 0 ≤ K) (hC : 0 ≤ C)
    {t : ℝ} (ht : 0 < t) :
    ‖(2 : ℝ) • sp.pair (u t) (q t)‖ ≤ K*C^2*‖f‖^2*quadraticTime t^(-5/2 : ℝ)*exp (-2*sigma*t) := by
  have hu : ‖u t‖ ≤ C*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t) :=
    (le_add_of_nonneg_left (norm_nonneg _)).trans (bounds t ht).1
  have hq := (bounds t ht).2.2.1
  calc
    _ ≤ K*‖u t‖*‖sp.first (q t)‖ := sp.strong_pair _ _
    _ ≤ K*(C*‖f‖*quadraticTime t^(-1/2 : ℝ)*exp (-sigma*t))*
        (C*‖f‖*quadraticTime t^(-2 : ℝ)*exp (-sigma*t)) :=
      mul_le_mul (mul_le_mul_of_nonneg_left hu hK) hq (norm_nonneg _) (by positivity [quadraticTime_pos ht])
    _ = _ := by
      have hp : quadraticTime t^(-1/2 : ℝ)*quadraticTime t^(-2 : ℝ)=quadraticTime t^(-5/2 : ℝ) := by
        rw [← Real.rpow_add (quadraticTime_pos ht)]; norm_num
      have he : exp (-sigma*t)*exp (-sigma*t)=exp (-2*sigma*t) := by rw [← exp_add]; congr 1; ring
      calc
        _ = K*C^2*‖f‖^2*(quadraticTime t^(-1/2 : ℝ)*quadraticTime t^(-2 : ℝ))*(exp (-sigma*t)*exp (-sigma*t)) := by ring
        _ = _ := by rw [hp,he]

/-- Application of the abstract time-modulus proof to the actual discrete
share. Its only nonlinear bound input is the previously proved output. -/
theorem DiscreteDerivativeTrajectory.share_time_modulus
    (flow : SemigroupDerivativeData H K lam) (hflow : op.flow=flow.flow)
    (bounds : DiscreteSecondRegularityBounds sp op f u q C sigma)
    (hK : 0 ≤ K) (hC : 0 ≤ C) (hl : 0 < lam) (hs : 0 ≤ sigma)
    {t r : ℝ} (ht : 0 < t) (hr : 0 < r) (hrt : r ≤ quadraticTime t/8) :
    ‖sp.mass (q (t+r)-op.linearDerivative f (t+r))-sp.mass (q t-op.linearDerivative f t)‖ ≤
      timeModulusConstant K C (K*C^2) lam sigma*‖f‖^2*quadraticTime t^(-5/2 : ℝ)*exp (-sigma*t)*r^(2/3 : ℝ) := by
  apply restartedDerivative_time_modulus flow hK hC (by positivity) hl hs
    (q := fun t => sp.mass (q t-op.linearDerivative f t))
    (g := fun t => (2 : ℝ) • sp.pair (u t) (q t))
    (fun s hs0 => (le_add_of_nonneg_right (norm_nonneg _)).trans (bounds s hs0).2.1)
    (fun s hs0 => bounds.strong_source_bound hK hC hs0)
    (fun a r ha hr => by simpa only [← hflow] using tr.share_restart_mass ha.le hr)
    (fun a r ha hr => by simpa only [← hflow] using tr.restart_integrable a r ha.le hr)
    ht hr hrt

end Discrete

/-- Addition of two proved moduli for the derivative of their difference. -/
lemma derivativeModulus_sub {H : Type*} [NormedAddCommGroup H]
    {q p : ℝ → H} {A B eps sigma t r : ℝ}
    (hq : ‖q (t+r)-q t‖ ≤ A*eps^2*quadraticTime t^(-5/2 : ℝ)*exp (-sigma*t)*r^(2/3 : ℝ))
    (hp : ‖p (t+r)-p t‖ ≤ B*eps^2*quadraticTime t^(-5/2 : ℝ)*exp (-sigma*t)*r^(2/3 : ℝ)) :
    ‖(q (t+r)-p (t+r))-(q t-p t)‖ ≤
      (A+B)*eps^2*quadraticTime t^(-5/2 : ℝ)*exp (-sigma*t)*r^(2/3 : ℝ) := by
  rw [show (q (t+r)-p (t+r))-(q t-p t)=(q (t+r)-q t)-(p (t+r)-p t) by abel]
  exact (norm_sub_le _ _).trans ((add_le_add hq hp).trans_eq (by ring))


end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/Section46.lean <==
import OrderingError.Spec11.Threads.T5.Lemma417Continuous
import OrderingError.Spec11.Threads.T5.Lemma418

   
                                                                                   
                                                          
                                                                                           
                                                                             
  

noncomputable section
open MeasureTheory Set Filter Real Topology
open scoped ENNReal NNReal InnerProductSpace Interval

namespace OrderingError.Spec11.T5
universe u
open OrderingError.Spec11

set_option linter.unusedSectionVars false

lemma rpow_pow_nat {x : ℝ} (hx : 0 < x) (a : ℝ) (n : ℕ) : (x ^ a) ^ n = x ^ (a * n) := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hx.le]

/-- Pointwise absorption: X ≤ α0 + K Y with Y² ≤ G (X + Lb). -/
lemma absorb {X α0 K Y G Lb W c1 c2 : ℝ} (hα : 0 ≤ α0) (hY : 0 ≤ Y) (hW : 0 ≤ W)
    (hc1 : 0 ≤ c1) (hc2 : 0 ≤ c2) (h1 : X ≤ α0 + K * Y) (h2 : Y ^ 2 ≤ G * (X + Lb))
    (ha : K ^ 2 * G ≤ c1 * W) (hb : K ^ 2 * G * (α0 + Lb) ≤ c2 * W ^ 2) :
    X ≤ α0 + (c1 + c2 + 1) * W := by
  by_contra hcon
  push_neg at hcon
  set s := X - α0 with hs
  have hspos : (c1 + c2 + 1) * W < s := by linarith
  have hs0 : 0 < s := lt_of_le_of_lt (by positivity) hspos
  have hKY : s ≤ K * Y := by linarith
  have hs2 : s ^ 2 ≤ K ^ 2 * Y ^ 2 := by
    have := pow_le_pow_left₀ hs0.le hKY 2; rwa [mul_pow] at this
  have h3 : K ^ 2 * Y ^ 2 ≤ K ^ 2 * G * (X + Lb) := by
    have := mul_le_mul_of_nonneg_left h2 (sq_nonneg K); linarith
  have h4 : K ^ 2 * G * (X + Lb) = K ^ 2 * G * s + K ^ 2 * G * (α0 + Lb) := by rw [hs]; ring
  have h5 : K ^ 2 * G * s ≤ c1 * W * s := mul_le_mul_of_nonneg_right ha hs0.le
  have hWs : W ≤ s := by nlinarith
  have h6 : c2 * W ^ 2 ≤ c2 * W * s := by
    have := mul_le_mul_of_nonneg_left hWs (mul_nonneg hc2 hW); nlinarith
  have h8 : (c1 + c2 + 1) * W * s < s * s := mul_lt_mul_of_pos_right hspos hs0
  nlinarith

/-- min(q, p^15 q^4) ≤ p^10 q^3, the interpolation min(a,b) ≤ a^(1/3) b^(2/3). -/
lemma min_poly {p q X c1 c2 W0 : ℝ} (hp0 : 0 ≤ p) (hq1 : 1 ≤ q) (hc1 : 0 ≤ c1) (hc2 : 0 ≤ c2)
    (hW0 : 0 ≤ W0) (hX1 : X ≤ c1 * W0 * q) (hX2 : X ≤ c2 * W0 * (p ^ 15 * q ^ 4)) :
    X ≤ (c1 + c2) * W0 * (p ^ 10 * q ^ 3) := by
  have hq0 : 0 ≤ q := by linarith
  have hm0 : 0 ≤ p ^ 10 * q ^ 3 := by positivity
  by_cases h : 1 ≤ p ^ 10 * q ^ 2
  · have hq : q ≤ p ^ 10 * q ^ 3 := by nlinarith
    calc X ≤ c1 * W0 * q := hX1
      _ ≤ c1 * W0 * (p ^ 10 * q ^ 3) := mul_le_mul_of_nonneg_left hq (by positivity)
      _ ≤ (c1 + c2) * W0 * (p ^ 10 * q ^ 3) := by
          apply mul_le_mul_of_nonneg_right _ hm0; nlinarith
  · push_neg at h
    have hx : p ^ 5 * q ≤ 1 := by
      by_contra hc; push_neg at hc
      have : 1 ≤ (p ^ 5 * q) ^ 2 := by nlinarith
      nlinarith
    have hm : p ^ 15 * q ^ 4 ≤ p ^ 10 * q ^ 3 := by
      have : p ^ 15 * q ^ 4 = (p ^ 5 * q) * (p ^ 10 * q ^ 3) := by ring
      rw [this]; exact mul_le_of_le_one_left hm0 hx
    calc X ≤ c2 * W0 * (p ^ 15 * q ^ 4) := hX2
      _ ≤ c2 * W0 * (p ^ 10 * q ^ 3) := mul_le_mul_of_nonneg_left hm (by positivity)
      _ ≤ (c1 + c2) * W0 * (p ^ 10 * q ^ 3) := by
          apply mul_le_mul_of_nonneg_right _ hm0; nlinarith

lemma nj2_eq {L κ : ℝ} {M : Model.{u} L κ} (x : M.H) : M.nj 2 x = (M.physical 2).size x := by
  simp [Model.nj]

lemma error_eq {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ} (m : D05Mesh L κ) (f : M.H)
    (t : Time) : M.error B ν m f t = M.orderingError B ν m f t - M.linearError m f t := by
  simp only [Model.error, Model.orderingError, Model.share, Model.linearError, Pi.sub_apply]; abel

set_option maxHeartbeats 0 in
                                                                                              
                                                                                             
theorem prove_Section46_theta2 : ∀ L : ℝ, 0 < L → ∀ κ : ℝ, 1 ≤ κ → ∀ B : D01Budget,
    ∀ ν : ℝ, 0 < ν → ν < D01lambda L → ∀ r₁ C₁ r₄ C₄ : ℝ, 0 < r₁ → 0 < r₄ →
      ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Proposition36 M B ν r₁ C₁ →
        Lemma415 M B ν r₄ C₄ → Section46_theta2 M B ν r C := by
  intro L hL κ hκ B ν hν hνl r₁ C₁ r₄ C₄ hr₁ hr₄
  obtain ⟨rg, hrg, Cg, hCg, hgr⟩ := cont_graph.{u} hL hκ B hν hνl (C₁ := C₁) (C₄ := C₄) hr₁ hr₄
  obtain ⟨rc, hrc, C17, hC17, h17c⟩ :=
    prove_Lemma417_continuous.{u} hL hκ B hν hνl (C₁ := C₁) (C₄ := C₄) hr₁ hr₄
  obtain ⟨ra, hra, Ca, hCa, hdisc⟩ := prove_Lemma417_discrete.{u} (κ := κ) B hν hνl (C₁ := C₁) hr₁
  obtain ⟨r8, hr8, C18, hC18, h418⟩ := prove_Lemma418.{u} hL hκ B hν hνl (C₁ := C₁) (C₄ := C₄) hr₁ hr₄
  obtain ⟨r0, hr0, C0, hC0, hcore⟩ := discrete_core.{u} (κ := κ) B hν hνl (C₁ := C₁) hr₁
  obtain ⟨ms, hms, -⟩ := exists_meshes L κ hL hκ
  -- constants
  set Ceq := B.bound "L02_eq" with hCeq
  set Cc1 := B.bound "L04_c1" with hCc1
  set Cc := B.bound "C01_c" with hCc
  set Cb := B.bound "L02_b" 0 2 1 with hCb
  set E21 := B.bound "L02_embed" 0 2 1 with hE21
  set E20 := B.bound "L02_embed" 0 2 0 with hE20
  set Cb3 := B.bound "L04_b3" with hCb3
  set Cb4 := B.bound "L04_b4" with hCb4
  set C12 := B.bound "L12_c" ν with hC12
  set C10 := B.bound "L10_c" ν 2 with hC10
  set C4 := |C₄| with hC4
  have p1 := bound_pos B "L02_eq" 0 0 0
  have p2 := bound_pos B "L04_c1" 0 0 0
  have p3 := bound_pos B "C01_c" 0 0 0
  have p4 := bound_pos B "L02_b" 0 2 1
  have p5 := bound_pos B "L02_embed" 0 2 1
  have p6 := bound_pos B "L02_embed" 0 2 0
  have p7 := bound_pos B "L04_b3" 0 0 0
  have p8 := bound_pos B "L04_b4" 0 0 0
  have p9 := bound_pos B "L12_c" ν 0 0
  have p10 := bound_pos B "L10_c" ν 2 0
  have p11 := bound_pos B "L02_d" 0 0 0
  have pQ : 0 < Qd B := lt_of_lt_of_le one_pos Qd_ge_one
  have hC40 : 0 ≤ C4 := abs_nonneg _
  set Kc := Ceq * Cc1 * Cc * (Qd B * E21 * (Cg + Ceq * Ca)) with hKc
  set Gc := (Qd B * Cb) ^ 2 * C4 with hGc
  set Lc := Ceq * C12 with hLc
  set a0 := Ceq * ((Cb3 + Cb4) * C17 + Cc1 * C18) with ha0
  set c1 := Kc ^ 2 * Gc with hc1
  set c2 := c1 * a0 + c1 * Lc with hc2
  set Cs := a0 + c1 + c2 + 1 with hCs
  have hKc0 : 0 ≤ Kc := by rw [hKc]; positivity
  have hGc0 : 0 ≤ Gc := by rw [hGc]; positivity
  have hLc0 : 0 ≤ Lc := by rw [hLc]; positivity
  have ha00 : 0 ≤ a0 := by rw [ha0]; positivity
  have hc10 : 0 ≤ c1 := by rw [hc1]; positivity
  have hc20 : 0 ≤ c2 := by rw [hc2]; positivity
  have hCs0 : 0 < Cs := by rw [hCs]; positivity
  set Ca2 := Lc + C10 with hCa2
  have hCa20 : 0 < Ca2 := by rw [hCa2]; positivity
  set Cfin := Cs + Ca2 + Ceq * Ca + 1 with hCfin
  have hCfin0 : 0 < Cfin := by rw [hCfin]; positivity
  set R := min (min (min rg rc) (min ra r8)) (min (min r0 r₄) (min (r₁ / E20) 1)) with hR
  have hRpos : 0 < R := lt_min (lt_min (lt_min hrg hrc) (lt_min hra hr8))
    (lt_min (lt_min hr0 hr₄) (lt_min (div_pos hr₁ p6) one_pos))
  refine ⟨R, hRpos, Cfin, hCfin0, ?_⟩
  intro M hP h36 h415
  -- the common pointwise estimate of the ordering error
  have core : ∀ f, f ∈ (M.V 2).carrier → M.vnorm 2 f ≤ R → ∀ m : D05Mesh L κ, ∀ t : Time, 0 < t →
      M.orderingError B ν m f t ∈ (M.V 2).carrier ∧
      M.vnorm 2 (M.orderingError B ν m f t) ≤
        Cs * (m.h ^ (4 / 15 : ℝ) * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-ν * t)) := by
    intro f hf hfr m t ht
    have hR1 := hfr.trans ((min_le_left _ _).trans ((min_le_left _ _).trans (min_le_left _ _)))
    have hR2 := hfr.trans ((min_le_left _ _).trans ((min_le_left _ _).trans (min_le_right _ _)))
    have hR3 := hfr.trans ((min_le_left _ _).trans ((min_le_right _ _).trans (min_le_left _ _)))
    have hR4 := hfr.trans ((min_le_left _ _).trans ((min_le_right _ _).trans (min_le_right _ _)))
    have hR5 := hfr.trans ((min_le_right _ _).trans ((min_le_left _ _).trans (min_le_left _ _)))
    have hR6 := hfr.trans ((min_le_right _ _).trans ((min_le_left _ _).trans (min_le_right _ _)))
    have hR8 := hfr.trans ((min_le_right _ _).trans ((min_le_right _ _).trans (min_le_right _ _)))
    have htR : (0 : ℝ) < t := ht
    have := finDim hP m
    set ε := M.vnorm 2 f with hε
    have hε0 : 0 ≤ ε := norm_nonneg _
    have hε1 : ε ≤ 1 := hR8
    -- the reduced variables p = h^(1/15), q = t_∧^(-1/2)
    set hh := m.h with hhh
    have hh0 : 0 < hh := mesh_pos m
    have hh1 : hh ≤ 1 := mesh_le_one m
    set T := D01tw t with hT
    have hT0 : 0 < T := quadraticTime_pos htR
    have hT1 : T ≤ 1 := min_le_right _ _
    set p := hh ^ (1 / 15 : ℝ) with hp
    set q := T ^ (-1 / 2 : ℝ) with hq
    have hp0 : 0 < p := Real.rpow_pos_of_pos hh0 _
    have hp1 : p ≤ 1 := Real.rpow_le_one hh0.le hh1 (by norm_num)
    have hq1 : 1 ≤ q := by
      have h := thetaOne_time_power (a := 0) (b := -1 / 2) htR (by norm_num)
      rw [Real.rpow_zero] at h; exact h
    have ep4 : hh ^ (4 / 15 : ℝ) = p ^ 4 := by rw [hp, rpow_pow_nat hh0]; norm_num
    have ep5 : hh ^ (1 / 3 : ℝ) = p ^ 5 := by rw [hp, rpow_pow_nat hh0]; norm_num
    have ep10 : hh ^ (2 / 3 : ℝ) = p ^ 10 := by rw [hp, rpow_pow_nat hh0]; norm_num
    have ep15 : hh = p ^ 15 := by rw [hp, rpow_pow_nat hh0]; norm_num
    have eq2 : T ^ (-1 : ℝ) = q ^ 2 := by rw [hq, rpow_pow_nat hT0]; norm_num
    have eq3 : T ^ (-3 / 2 : ℝ) = q ^ 3 := by rw [hq, rpow_pow_nat hT0]; norm_num
    have eq4 : T ^ (-2 : ℝ) = q ^ 4 := by rw [hq, rpow_pow_nat hT0]; norm_num
    set e := Real.exp (-ν * t) with he
    have he0 : 0 < e := Real.exp_pos _
    have he1 : e ≤ 1 := Real.exp_le_one_iff.mpr (by have := mul_nonneg hν.le htR.le; linarith)
    have hq0 : 0 ≤ q := by linarith
    set W := p ^ 4 * ε ^ 2 * q ^ 3 * e with hW
    have hW0 : 0 ≤ W := by rw [hW]; positivity
    -- the discrete solution of this mesh
    obtain ⟨w, hwc, hwsol, hode, -, -, -⟩ := hcore M hP h36 m f hf hR5
    have htt : (t : ℝ).toNNReal = t := Real.toNNReal_coe
    set wt := wR m w t with hwt
    set ThP := M.Th m (t : ℝ).toNNReal (M.Pi m f) with hThP
    set x := wt - ThP with hx
    set qz := qR hP m w t - M.Ah m ThP with hqz
    have hzs : M.share B ν (some m) f t = (x : M.H) := by
      simp only [Model.share, Model.linearFlow, Model.flowh, Pi.sub_apply, hx, hwt, hThP, wR, htt,
        ← hwsol, Submodule.coe_sub]
    have hus : M.solution B ν (some m) f t = (wt : M.H) := by simp only [hwt, wR, htt, hwsol]
    have hdzs : M.derivative (M.share B ν (some m) f) t = (qz : M.H) := by
      have h := (share_deriv_discrete hP m hwc hwsol hode htR).deriv
      change deriv (M.realTime (M.share B ν (some m) f)) t = _
      rw [h, hqz, Submodule.coe_sub]
    have hAx : M.Ah m x = qz - M.Fh m wt wt := by
      simp only [hx, hqz, qR, map_sub, AhR_apply, FhR_apply]; abel
    -- continuous facts
    obtain ⟨hdz, hz2, -, hu2, hu2b, -, -, -, -, hz3, hAz⟩ := hgr M hP h36 h415 f hf hR1 t ht
    obtain ⟨⟨-, hn3⟩, ⟨hz4m, hn4⟩⟩ := (h17c M hP h36 h415).2 f hf hR2 t ht
    have hz4 : M.share B ν none f t ∈ M.E4.carrier := by
      rcases hz4m with h | h
      · exact absurd h (by norm_num)
      · exact h
    obtain ⟨-, hdzh, hu2h, hz2h, hDB5, -, -, -⟩ := hdisc M hP h36 m f hf hR3 t ht
    obtain ⟨hdc, hdcb⟩ := (h418 M hP h36 h415 f hf hR4).2 m t ht
    -- derivative of the ordering error
    have hdc' : HasDerivAt (M.realTime (M.orderingError B ν m f))
        (M.derivative (M.share B ν none f) t - M.derivative (M.share B ν (some m) f) t) t :=
      hdz.sub hdzh
    have hdceq := hdc.unique hdc'
    set z := M.share B ν none f t with hz
    set uu := M.solution B ν none f t with huu
    set dz := M.derivative (M.share B ν none f) t with hdzdef
    set uh := M.solution B ν (some m) f t with huh
    -- Ritz recovery
    set Rz := M.Ritz m ((M.V 2).ofH z) with hRz
    have hRitz : ((M.Ah m Rz : M.X m) : M.H) = M.project m (M.applyA z) := hP.L04.b.2.1 m z hz3
    set xh := Rz - x with hxh
    have hFh : ((M.Fh m wt wt : M.X m) : M.H) = M.project m (M.nonlinear uh) := by
      rw [hus]; rfl
    have hqzP : (qz : M.H) = M.project m (qz : M.H) := by
      unfold Model.project; rw [Pi_self hP m]
    have hAxh : ((M.Ah m xh : M.X m) : M.H) =
        M.project m ((dz - M.derivative (M.share B ν (some m) f) t) -
          (M.nonlinear uu - M.nonlinear uh)) := by
      rw [hxh, map_sub, Submodule.coe_sub, hRitz, hAx, Submodule.coe_sub, hFh, hqzP, hAz, ← hdzs]
      unfold Model.project
      simp only [map_sub, Submodule.coe_sub]
      abel
    have hNa : ‖((M.Ah m xh : M.X m) : M.H)‖ ≤
        ‖M.derivative (M.orderingError B ν m f) t‖ + ‖M.nonlinear uu - M.nonlinear uh‖ := by
      rw [hAxh, hdceq]
      exact (Pi_norm hP m _).trans (norm_sub_le _ _)
    -- splitting of the ordering error
    have hsplit : M.orderingError B ν m f t = (z - M.ritzH m z) + ((xh : M.X m) : M.H) := by
      have hxe : ((xh : M.X m) : M.H) = M.ritzH m z - (x : M.H) := by
        rw [hxh, Submodule.coe_sub]; rfl
      rw [hxe]
      change z - M.share B ν (some m) f t = _
      rw [hzs]; abel
    have hRm : M.ritzH m z ∈ (M.V 2).carrier := X_le_V2 hP m (M.Ritz m ((M.V 2).ofH z)).2
    have hzR : z - M.ritzH m z ∈ (M.V 2).carrier := (M.V 2).carrier.sub_mem hz2 hRm
    have hxh2 : ((xh : M.X m) : M.H) ∈ (M.V 2).carrier := X_le_V2 hP m xh.2
    have hc2 : M.orderingError B ν m f t ∈ (M.V 2).carrier := by
      rw [hsplit]; exact (M.V 2).carrier.add_mem hzR hxh2
    refine ⟨hc2, ?_⟩
    -- the Ritz error by interpolation
    have hR3b := (hP.L04.b.2.2.1 m z hz3).2
    have hR4b := (hP.L04.b.2.2.2 m z hz4).2
    have hRitzErr : M.nj 2 (z - M.ritzH m z) ≤ (Cb3 + Cb4) * C17 * W := by
      have hA : M.nj 2 (z - M.ritzH m z) ≤ Cb3 * (C17 * ε ^ 2 * e) * q := by
        refine hR3b.trans ?_
        calc Cb3 * M.nj 3 z ≤ Cb3 * (C17 * ε ^ 2 * T ^ (-1 / 2 : ℝ) * e) :=
              mul_le_mul_of_nonneg_left hn3 p7.le
          _ = _ := by rw [← hq]; ring
      have hB : M.nj 2 (z - M.ritzH m z) ≤ Cb4 * (C17 * ε ^ 2 * e) * (p ^ 15 * q ^ 4) := by
        refine hR4b.trans ?_
        calc Cb4 * hh * M.nj 4 z ≤ Cb4 * hh * (C17 * ε ^ 2 * T ^ (-2 : ℝ) * e) :=
              mul_le_mul_of_nonneg_left hn4 (by positivity)
          _ = _ := by rw [eq4, ← ep15]; ring
      have hm := min_poly hp0.le hq1 p7.le p8.le (by positivity) hA hB
      have hp104 : p ^ 10 ≤ p ^ 4 := pow_le_pow_of_le_one hp0.le hp1 (by norm_num)
      calc _ ≤ (Cb3 + Cb4) * (C17 * ε ^ 2 * e) * (p ^ 10 * q ^ 3) := hm
        _ ≤ (Cb3 + Cb4) * (C17 * ε ^ 2 * e) * (p ^ 4 * q ^ 3) := by
            apply mul_le_mul_of_nonneg_left _ (by positivity)
            exact mul_le_mul_of_nonneg_right hp104 (by positivity)
        _ = _ := by rw [hW]; ring
    -- derivative of the ordering error in reduced form
    have hdcW : ‖M.derivative (M.orderingError B ν m f) t‖ ≤ C18 * W := by
      refine hdcb.trans (le_of_eq ?_)
      rw [← hhh, ep4, ← hT, eq3, hW]; ring
    -- the nonlinear difference
    have hu1 := V2_le_V1 hP hu2
    have huh1 := V2_le_V1 hP hu2h
    have hND := nonlinear_diff hP hu1 huh1
    set Y := M.d1 (uu - uh) with hY
    have hY0 : 0 ≤ Y := norm_nonneg _
    have hdsum : M.d1 uu + M.d1 uh ≤ Qd B * E21 * (Cg + Ceq * Ca) * (ε * q * e) := by
      have a1 := (d1_le_vnorm1 hP hu1).trans (mul_le_mul_of_nonneg_left (V1_le_V2 hP hu2) (by positivity))
      have a2 := (d1_le_vnorm1 hP huh1).trans (mul_le_mul_of_nonneg_left (V1_le_V2 hP hu2h) (by positivity))
      have b1 : M.vnorm 2 uu ≤ Cg * (ε * q * e) := by
        refine hu2b.trans (le_of_eq ?_); rw [← hq]; ring
      have b2 : M.vnorm 2 uh ≤ Ceq * Ca * (ε * q * e) := by
        have h1 := vnorm_le_nj hP 2 (by norm_num) (by norm_num) (f := uh) (by simpa using hu2h)
        simp only [Nat.cast_ofNat] at h1
        have h2 : M.nj 2 uh ≤ Ca * ε * q * e :=
          (le_add_of_nonneg_left (norm_nonneg _)).trans hDB5
        have := mul_le_mul_of_nonneg_left h2 p1.le
        calc M.vnorm 2 uh ≤ Ceq * M.nj 2 uh := h1
          _ ≤ Ceq * (Ca * ε * q * e) := this
          _ = _ := by ring
      have hqe : 0 ≤ Qd B * E21 := by positivity
      have c1' := mul_le_mul_of_nonneg_left b1 hqe
      have c2' := mul_le_mul_of_nonneg_left b2 hqe
      have e1 : B.bound "L02_d" * B.bound "L02_eq" * (E21 * M.vnorm 2 uu) = Qd B * E21 * M.vnorm 2 uu := by
        rw [Qd]; ring
      have e2 : B.bound "L02_d" * B.bound "L02_eq" * (E21 * M.vnorm 2 uh) = Qd B * E21 * M.vnorm 2 uh := by
        rw [Qd]; ring
      have hsum := add_le_add a1 a2
      rw [e1, e2] at hsum
      have e3 : Qd B * E21 * (Cg + Ceq * Ca) * (ε * q * e) =
          Qd B * E21 * (Cg * (ε * q * e)) + Qd B * E21 * (Ceq * Ca * (ε * q * e)) := by ring
      rw [e3]; linarith
    have hNb : Ceq * Cc1 * ‖M.nonlinear uu - M.nonlinear uh‖ ≤ (Kc * (ε * q * e)) * Y := by
      have h := mul_le_mul_of_nonneg_left hND (show 0 ≤ Ceq * Cc1 by positivity)
      have h2 : Cc * Y * (M.d1 uu + M.d1 uh) ≤ Cc * Y * (Qd B * E21 * (Cg + Ceq * Ca) * (ε * q * e)) :=
        mul_le_mul_of_nonneg_left hdsum (by positivity)
      calc _ ≤ Ceq * Cc1 * (Cc * Y * (M.d1 uu + M.d1 uh)) := h
        _ ≤ Ceq * Cc1 * (Cc * Y * (Qd B * E21 * (Cg + Ceq * Ca) * (ε * q * e))) :=
            mul_le_mul_of_nonneg_left h2 (by positivity)
        _ = _ := by rw [hKc]; ring
    -- the linear error in V_2
    set Lt := M.linearError m f t with hLt
    have hL12 := hP.L12.c ν hν hνl m f hf t ht
    have hL2 : Lt ∈ (M.V 2).carrier := by
      rcases hL12.1 with h | h
      · exact absurd h (by norm_num)
      · exact h
    have hLb : M.vnorm 2 Lt ≤ Lc * (p ^ 5 * q ^ 2 * e * ε) := by
      have h1 := vnorm_le_nj hP 2 (by norm_num) (by norm_num) (f := Lt) (by simpa using hL2)
      simp only [Nat.cast_ofNat] at h1
      have h2 := mul_le_mul_of_nonneg_left hL12.2 p1.le
      refine h1.trans (h2.trans (le_of_eq ?_))
      rw [← hhh, ep5, ← hT, eq2, hLc]; ring
    -- the energy-level error
    have herr := (h415 2 (Or.inr rfl) f hf hR6 m t).1
    have hen : ‖uu - uh‖ ≤ C4 * p ^ 10 * ε * e := by
      have hex : Real.exp (ν * t) * Real.exp (-ν * t) = 1 := by rw [← Real.exp_add]; simp
      have h1 : ‖uu - uh‖ = e * (Real.exp (ν * t) * ‖M.error B ν m f t‖) := by
        rw [← mul_assoc, mul_comm e, hex, one_mul]; rfl
      rw [h1]
      calc e * (Real.exp (ν * t) * ‖M.error B ν m f t‖) ≤ e * (C₄ * hh ^ (2 / 3 : ℝ) * ε) :=
            mul_le_mul_of_nonneg_left herr he0.le
        _ ≤ e * (C4 * hh ^ (2 / 3 : ℝ) * ε) := by
            apply mul_le_mul_of_nonneg_left _ he0.le
            have := Real.rpow_nonneg hh0.le (2 / 3 : ℝ)
            gcongr; exact le_abs_self _
        _ = _ := by rw [ep10]; ring
    -- Y² ≤ G (X + Lb)
    set X := M.vnorm 2 (M.orderingError B ν m f t) with hXdef
    have hX0 : 0 ≤ X := norm_nonneg _
    have huv2 : uu - uh ∈ (M.V 2).carrier := (M.V 2).carrier.sub_mem hu2 hu2h
    have hev2 : M.vnorm 2 (uu - uh) ≤ X + Lc * (p ^ 5 * q ^ 2 * e * ε) := by
      have heq : uu - uh = M.orderingError B ν m f t - Lt := error_eq m f t
      rw [heq]
      have := size_sub_le (M.V 2) hc2 hL2
      change M.vnorm 2 _ ≤ M.vnorm 2 _ + M.vnorm 2 Lt at this
      linarith
    have hY2 : Y ^ 2 ≤ (Gc * (p ^ 10 * ε * e)) * (X + Lc * (p ^ 5 * q ^ 2 * e * ε)) := by
      have hd := d1_le_interp hP huv2
      have hsq : (Qd B * Cb * Real.sqrt ‖uu - uh‖ * Real.sqrt (M.vnorm 2 (uu - uh))) ^ 2 =
          (Qd B * Cb) ^ 2 * (‖uu - uh‖ * M.vnorm 2 (uu - uh)) := by
        rw [mul_pow, mul_pow, Real.sq_sqrt (norm_nonneg _),
          Real.sq_sqrt (show 0 ≤ M.vnorm 2 (uu - uh) from norm_nonneg _)]; ring
      have h1 : Y ^ 2 ≤ (Qd B * Cb) ^ 2 * (‖uu - uh‖ * M.vnorm 2 (uu - uh)) := by
        rw [← hsq]; exact pow_le_pow_left₀ hY0 hd 2
      have h2 : ‖uu - uh‖ * M.vnorm 2 (uu - uh) ≤ (C4 * p ^ 10 * ε * e) *
          (X + Lc * (p ^ 5 * q ^ 2 * e * ε)) :=
        mul_le_mul hen hev2 (norm_nonneg _) (by positivity)
      refine h1.trans ((mul_le_mul_of_nonneg_left h2 (sq_nonneg _)).trans (le_of_eq ?_))
      rw [hGc]; ring
    -- X ≤ α0 + K Y
    set α0 := Ceq * (M.nj 2 (z - M.ritzH m z) + Cc1 * ‖M.derivative (M.orderingError B ν m f) t‖)
      with hα0
    have hα00 : 0 ≤ α0 := by
      rw [hα0]; have := nj_nonneg (M := M) 2 (z - M.ritzH m z); positivity
    have hX1 : X ≤ α0 + (Kc * (ε * q * e)) * Y := by
      have h1 := vnorm_le_nj hP 2 (by norm_num) (by norm_num) (f := M.orderingError B ν m f t)
        (by simpa using hc2)
      simp only [Nat.cast_ofNat] at h1
      have h2 : M.nj 2 (M.orderingError B ν m f t) ≤
          M.nj 2 (z - M.ritzH m z) + M.nj 2 ((xh : M.X m) : M.H) := by
        rw [nj2_eq, nj2_eq, nj2_eq, hsplit]
        exact size_add_le (M.physical 2) hzR hxh2
      have h3 : M.nj 2 ((xh : M.X m) : M.H) ≤ Cc1 * ‖M.Ah m xh‖ := hP.L04.c.1 m xh
      have h3' : ‖M.Ah m xh‖ = ‖((M.Ah m xh : M.X m) : M.H)‖ := rfl
      rw [h3'] at h3
      have h4 := h3.trans (mul_le_mul_of_nonneg_left hNa p2.le)
      calc X ≤ Ceq * M.nj 2 (M.orderingError B ν m f t) := h1
        _ ≤ Ceq * (M.nj 2 (z - M.ritzH m z) + Cc1 * (‖M.derivative (M.orderingError B ν m f) t‖ +
            ‖M.nonlinear uu - M.nonlinear uh‖)) :=
            mul_le_mul_of_nonneg_left (h2.trans (add_le_add le_rfl h4)) p1.le
        _ = α0 + Ceq * Cc1 * ‖M.nonlinear uu - M.nonlinear uh‖ := by rw [hα0]; ring
        _ ≤ _ := by linarith
    -- the monomial comparisons
    have hp104 : p ^ 10 ≤ p ^ 4 := pow_le_pow_of_le_one hp0.le hp1 (by norm_num)
    have hp158 : p ^ 15 ≤ p ^ 8 := pow_le_pow_of_le_one hp0.le hp1 (by norm_num)
    have hq23 : q ^ 2 ≤ q ^ 3 := pow_le_pow_right₀ hq1 (by norm_num)
    have hq46 : q ^ 4 ≤ q ^ 6 := pow_le_pow_right₀ hq1 (by norm_num)
    have hε32 : ε ^ 3 ≤ ε ^ 2 := pow_le_pow_of_le_one hε0 hε1 (by norm_num)
    have he31 : e ^ 3 ≤ e := by
      have := pow_le_pow_of_le_one he0.le he1 (show 1 ≤ 3 by norm_num); simpa using this
    have he42 : e ^ 4 ≤ e ^ 2 := pow_le_pow_of_le_one he0.le he1 (by norm_num)
    have hmon1 : ε ^ 3 * q ^ 2 * e ^ 3 * p ^ 10 ≤ W := by
      rw [hW]
      have a := mul_le_mul hε32 hq23 (by positivity) (by positivity)
      have b := mul_le_mul a he31 (by positivity) (by positivity)
      have c := mul_le_mul b hp104 (by positivity) (by positivity)
      calc _ ≤ ε ^ 2 * q ^ 3 * e * p ^ 4 := c
        _ = _ := by ring
    have hmon2 : ε ^ 4 * q ^ 4 * e ^ 4 * p ^ 15 ≤ W ^ 2 := by
      rw [hW]
      have a := mul_le_mul (le_refl (ε ^ 4)) hq46 (by positivity) (by positivity)
      have b := mul_le_mul a he42 (by positivity) (by positivity)
      have c := mul_le_mul b hp158 (by positivity) (by positivity)
      calc _ ≤ ε ^ 4 * q ^ 6 * e ^ 2 * p ^ 8 := c
        _ = _ := by ring
    have hKG : (Kc * (ε * q * e)) ^ 2 * (Gc * (p ^ 10 * ε * e)) = c1 * (ε ^ 3 * q ^ 2 * e ^ 3 * p ^ 10) := by
      rw [hc1]; ring
    have ha : (Kc * (ε * q * e)) ^ 2 * (Gc * (p ^ 10 * ε * e)) ≤ c1 * W := by
      rw [hKG]; exact mul_le_mul_of_nonneg_left hmon1 hc10
    have hα0W : α0 ≤ a0 * W := by
      rw [hα0, ha0]
      have := mul_le_mul_of_nonneg_left hdcW p2.le
      calc Ceq * (M.nj 2 (z - M.ritzH m z) + Cc1 * ‖M.derivative (M.orderingError B ν m f) t‖)
          ≤ Ceq * ((Cb3 + Cb4) * C17 * W + Cc1 * (C18 * W)) :=
            mul_le_mul_of_nonneg_left (add_le_add hRitzErr this) p1.le
        _ = _ := by ring
    have hb : (Kc * (ε * q * e)) ^ 2 * (Gc * (p ^ 10 * ε * e)) * (α0 + Lc * (p ^ 5 * q ^ 2 * e * ε)) ≤
        c2 * W ^ 2 := by
      have hKG0 : 0 ≤ (Kc * (ε * q * e)) ^ 2 * (Gc * (p ^ 10 * ε * e)) := by positivity
      have e1 : (Kc * (ε * q * e)) ^ 2 * (Gc * (p ^ 10 * ε * e)) * (α0 + Lc * (p ^ 5 * q ^ 2 * e * ε)) =
          (Kc * (ε * q * e)) ^ 2 * (Gc * (p ^ 10 * ε * e)) * α0 +
          c1 * Lc * (ε ^ 4 * q ^ 4 * e ^ 4 * p ^ 15) := by rw [hc1]; ring
      rw [e1]
      have t1 : (Kc * (ε * q * e)) ^ 2 * (Gc * (p ^ 10 * ε * e)) * α0 ≤ c1 * W * (a0 * W) :=
        mul_le_mul ha hα0W hα00 (by positivity)
      have t2 : c1 * Lc * (ε ^ 4 * q ^ 4 * e ^ 4 * p ^ 15) ≤ c1 * Lc * W ^ 2 :=
        mul_le_mul_of_nonneg_left hmon2 (by positivity)
      calc _ ≤ c1 * W * (a0 * W) + c1 * Lc * W ^ 2 := add_le_add t1 t2
        _ = c2 * W ^ 2 := by show _ = (c1 * a0 + c1 * Lc) * W ^ 2; ring
    have hfinal := absorb hα00 hY0 hW0 hc10 hc20 hX1 hY2 ha hb
    calc X ≤ α0 + (c1 + c2 + 1) * W := hfinal
      _ ≤ a0 * W + (c1 + c2 + 1) * W := by linarith
      _ = Cs * W := by rw [hCs]; ring
      _ = _ := by rw [hW, ← ep4, hhh, eq3]
  -- the three conclusions
  have hdata : ∀ f, M.Data .two R f → f ∈ (M.V 2).carrier ∧ M.vnorm 2 f ≤ R := fun f hf =>
    ⟨hf.2.1, hf.2.2⟩
  have hD17b : ∀ (h : ℝ) (t : Time), D17b .two h t = h ^ (4 / 15 : ℝ) * D01tw t ^ (-3 / 2 : ℝ) :=
    fun _ _ => rfl
  have hCeqCa : 0 ≤ Ceq * Ca := by positivity
  have hle1 : Cs ≤ Cfin := by rw [hCfin]; linarith
  refine ⟨fun f hf => ⟨?_, fun m t ht => ?_⟩, fun f hf m t ht => ?_, fun f hf m => ⟨?_, fun t ht => ?_, ?_⟩⟩
  · -- solutions are defined
    obtain ⟨hf2, hfr⟩ := hdata f hf
    have hfH : ‖f‖ ≤ r₁ := by
      have h2 : M.vnorm 2 f ≤ r₁ / E20 :=
        hfr.trans ((min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _)))
      calc ‖f‖ ≤ E20 * M.vnorm 2 f := norm_le_V2 hP hf2
        _ ≤ E20 * (r₁ / E20) := mul_le_mul_of_nonneg_left h2 p6.le
        _ = r₁ := by rw [mul_comm]; exact div_mul_cancel₀ r₁ p6.ne'
    exact (h36.2.2.1 f hfH).1
  · -- (4.6) at theta = 2
    obtain ⟨hf2, hfr⟩ := hdata f hf
    have htR : (0 : ℝ) < t := ht
    obtain ⟨hc2, hcb⟩ := core f hf2 hfr m t ht
    have hL10 := hP.L10.c ν hν hνl m 2 (by norm_num) le_rfl f hf2 t ht
    have hL12 := hP.L12.c ν hν hνl m f hf2 t ht
    have hL2 : M.linearError m f t ∈ (M.V 2).carrier := hL10.1
    have heq := error_eq (B := B) (ν := ν) m f t
    change M.error B ν m f t ∈ (M.V 2).carrier ∧ M.vnorm 2 (M.error B ν m f t) ≤ _
    rw [heq]
    refine ⟨(M.V 2).carrier.sub_mem hc2 hL2, ?_⟩
    set ε := M.vnorm 2 f
    set e := Real.exp (-ν * t)
    have he0 : 0 < e := Real.exp_pos _
    have hT0 := quadraticTime_pos htR
    have hq1 : 0 ≤ D01tw t ^ (-1 : ℝ) := Real.rpow_nonneg hT0.le _
    have hq3 : 0 ≤ D01tw t ^ (-3 / 2 : ℝ) := Real.rpow_nonneg hT0.le _
    have hh0 := mesh_pos m
    have hε0 : 0 ≤ ε := norm_nonneg _
    have hA : M.vnorm 2 (M.linearError m f t) ≤ Ca2 * (e * D17a .two m.h t * ε) := by
      have b1 : M.vnorm 2 (M.linearError m f t) ≤ Lc * (m.h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ)) * e * ε := by
        have h1 := vnorm_le_nj hP 2 (by norm_num) (by norm_num) (f := M.linearError m f t) (by simpa using hL2)
        simp only [Nat.cast_ofNat] at h1
        refine h1.trans ((mul_le_mul_of_nonneg_left hL12.2 p1.le).trans (le_of_eq ?_))
        rw [hLc]; ring
      have b2 : M.vnorm 2 (M.linearError m f t) ≤ C10 * (m.h * D01tw t ^ (-3 / 2 : ℝ)) * e * ε := by
        refine hL10.2.trans (le_of_eq ?_)
        rw [show (-(5 - 2) / 2 : ℝ) = -3 / 2 by norm_num]; ring
      have hd : D17a .two m.h t = min (m.h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ)) (m.h * D01tw t ^ (-3 / 2 : ℝ)) := rfl
      rw [hd]
      have hx0 : 0 ≤ m.h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ) := by
        have := Real.rpow_nonneg hh0.le (1 / 3 : ℝ); positivity
      have hy0 : 0 ≤ m.h * D01tw t ^ (-3 / 2 : ℝ) := by positivity
      rcases min_choice (m.h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ)) (m.h * D01tw t ^ (-3 / 2 : ℝ)) with h | h
      · rw [h]
        refine b1.trans ?_
        have : Lc ≤ Ca2 := by rw [hCa2]; linarith
        have hp : 0 ≤ (m.h ^ (1 / 3 : ℝ) * D01tw t ^ (-1 : ℝ)) * e * ε := by positivity
        nlinarith
      · rw [h]
        refine b2.trans ?_
        have : C10 ≤ Ca2 := by rw [hCa2]; linarith
        have hp : 0 ≤ (m.h * D01tw t ^ (-3 / 2 : ℝ)) * e * ε := by positivity
        nlinarith
    have hsub := size_sub_le (M.V 2) hc2 hL2
    change M.vnorm 2 _ ≤ M.vnorm 2 _ + M.vnorm 2 _ at hsub
    have hBpart : Cs * (m.h ^ (4 / 15 : ℝ) * ε ^ 2 * D01tw t ^ (-3 / 2 : ℝ) * e) ≤
        Cfin * (e * (D17b .two m.h t * ε ^ 2)) := by
      rw [hD17b]
      have hp : 0 ≤ m.h ^ (4 / 15 : ℝ) * ε ^ 2 * D01tw t ^ (-3 / 2 : ℝ) * e := by
        have := Real.rpow_nonneg hh0.le (4 / 15 : ℝ); positivity
      have := mul_le_mul_of_nonneg_right hle1 hp
      nlinarith
    have hApart : Ca2 * (e * D17a .two m.h t * ε) ≤ Cfin * (e * (D17a .two m.h t * ε)) := by
      have hda : 0 ≤ D17a .two m.h t :=
        le_min (mul_nonneg (Real.rpow_nonneg hh0.le _) hq1) (mul_nonneg hh0.le hq3)
      have : Ca2 ≤ Cfin := by rw [hCfin]; linarith
      have hp : 0 ≤ e * D17a .two m.h t * ε := by positivity
      nlinarith
    calc _ ≤ M.vnorm 2 (M.orderingError B ν m f t) + M.vnorm 2 (M.linearError m f t) := hsub
      _ ≤ Cs * (m.h ^ (4 / 15 : ℝ) * ε ^ 2 * D01tw t ^ (-3 / 2 : ℝ) * e) + Ca2 * (e * D17a .two m.h t * ε) :=
          add_le_add hcb hA
      _ ≤ Cfin * (e * (D17b .two m.h t * ε ^ 2)) + Cfin * (e * (D17a .two m.h t * ε)) :=
          add_le_add hBpart hApart
      _ = Cfin * e * (D17a .two m.h t * M.dataSize .two f + D17b .two m.h t * (M.dataSize .two f) ^ 2) := by
          change _ = Cfin * e * (D17a .two m.h t * ε + D17b .two m.h t * ε ^ 2); ring
  · -- (4.7), discrete share
    obtain ⟨hf2, hfr⟩ := hdata f hf
    have hfa : M.vnorm 2 f ≤ ra := hfr.trans ((min_le_left _ _).trans ((min_le_right _ _).trans (min_le_left _ _)))
    obtain ⟨-, -, -, hz2h, -, hDB6, -, -⟩ := hdisc M hP h36 m f hf2 hfa t ht
    have h1 := vnorm_le_nj hP 2 (by norm_num) (by norm_num) (f := M.share B ν (some m) f t) (by simpa using hz2h)
    simp only [Nat.cast_ofNat] at h1
    have h2 : M.nj 2 (M.share B ν (some m) f t) ≤
        Ca * M.vnorm 2 f ^ 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) :=
      (le_add_of_nonneg_left (norm_nonneg _)).trans hDB6
    refine ⟨hz2h, ?_⟩
    have hle : Ceq * Ca ≤ Cfin := by rw [hCfin]; linarith
    have htR : (0 : ℝ) < t := ht
    have hp : 0 ≤ M.vnorm 2 f ^ 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t) := by
      have := Real.rpow_nonneg (quadraticTime_pos htR).le (-1 / 2 : ℝ)
      have := norm_nonneg ((M.V 2).ofH f)
      change 0 ≤ ‖(M.V 2).ofH f‖ ^ 2 * quadraticTime t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t)
      positivity
    change M.vnorm 2 _ ≤ Cfin * Real.exp (-ν * t) * D01tw t ^ (-1 / 2 : ℝ) * (M.vnorm 2 f) ^ 2
    calc _ ≤ Ceq * M.nj 2 (M.share B ν (some m) f t) := h1
      _ ≤ Ceq * (Ca * M.vnorm 2 f ^ 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t)) :=
          mul_le_mul_of_nonneg_left h2 p1.le
      _ = (Ceq * Ca) * (M.vnorm 2 f ^ 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t)) := by ring
      _ ≤ Cfin * (M.vnorm 2 f ^ 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-ν * t)) :=
          mul_le_mul_of_nonneg_right hle hp
      _ = _ := by ring
  · -- c_h(0) = 0
    obtain ⟨hf2, hfr⟩ := hdata f hf
    have hf0 : M.vnorm 2 f ≤ r0 := hfr.trans ((min_le_right _ _).trans ((min_le_left _ _).trans (min_le_left _ _)))
    have hf4 : M.vnorm 2 f ≤ r₄ := hfr.trans ((min_le_right _ _).trans ((min_le_left _ _).trans (min_le_right _ _)))
    have hzero : ∀ m' : D05Mesh L κ, M.share B ν (some m') f 0 = 0 := by
      intro m'
      have := finDim hP m'
      obtain ⟨w, -, hwsol, -, hw0, -, -⟩ := hcore M hP h36 m' f hf2 hf0
      simp only [Model.share, Model.linearFlow, Model.flowh, Pi.sub_apply, ← hwsol, hw0,
        (semigroupH hP m').1, ContinuousLinearMap.id_apply, sub_self]
    have hz0 : M.share B ν none f 0 = 0 := by
      have hlim : Tendsto (fun n => C₄ * (ms n).h ^ (2 / 3 : ℝ) * (M.vnorm 2 f) ^ 2) atTop (𝓝 0) := by
        have h1 : Tendsto (fun n => (ms n).h ^ (2 / 3 : ℝ)) atTop (𝓝 0) := by
          have := hms.rpow_const (p := 2 / 3) (Or.inr (by norm_num))
          rwa [Real.zero_rpow (by norm_num)] at this
        simpa using (h1.const_mul C₄).mul_const ((M.vnorm 2 f) ^ 2)
      have hb : ∀ n, ‖M.share B ν none f 0‖ ≤ C₄ * (ms n).h ^ (2 / 3 : ℝ) * (M.vnorm 2 f) ^ 2 := by
        intro n
        have := ordering_small h415 hf2 hf4 (ms n) 0 hν.le
        rwa [hzero (ms n), sub_zero] at this
      have := ge_of_tendsto hlim (Eventually.of_forall hb)
      exact norm_le_zero_iff.mp this
    change M.share B ν none f 0 - M.share B ν (some m) f 0 = 0
    rw [hz0, hzero m, sub_zero]
  · -- (4.8) at positive times
    obtain ⟨hf2, hfr⟩ := hdata f hf
    obtain ⟨hc2, hcb⟩ := core f hf2 hfr m t ht
    refine ⟨hc2, ?_⟩
    have htR : (0 : ℝ) < t := ht
    have hh0 := mesh_pos m
    have hp : 0 ≤ m.h ^ (4 / 15 : ℝ) * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-ν * t) := by
      have := Real.rpow_nonneg hh0.le (4 / 15 : ℝ)
      have := Real.rpow_nonneg (quadraticTime_pos htR).le (-3 / 2 : ℝ)
      have := norm_nonneg ((M.V 2).ofH f)
      change 0 ≤ m.h ^ (4 / 15 : ℝ) * ‖(M.V 2).ofH f‖ ^ 2 * quadraticTime t ^ (-3 / 2 : ℝ) *
        Real.exp (-ν * t)
      positivity
    change M.vnorm 2 _ ≤ Cfin * Real.exp (-ν * t) * (m.h ^ (4 / 15 : ℝ) * D01tw t ^ (-3 / 2 : ℝ)) *
      (M.dataSize .two f) ^ 2
    calc _ ≤ _ := hcb
      _ ≤ Cfin * (m.h ^ (4 / 15 : ℝ) * (M.vnorm 2 f) ^ 2 * D01tw t ^ (-3 / 2 : ℝ) * Real.exp (-ν * t)) :=
          mul_le_mul_of_nonneg_right hle1 hp
      _ = _ := by change _ = _ * _ * _ * (M.vnorm 2 f) ^ 2; ring
  · intro h; exact absurd h (by decide)

/-- Uniform form, as consumed by the assembly. -/
theorem prove_Section46_theta2_uniform (L : ℝ) (hL : 0 < L) (κ : ℝ) (hκ : 1 ≤ κ) (B : D01Budget)
    (ν : ℝ) (hν : 0 < ν) (hνl : ν < D01lambda L) {r₁ C₁ r₄ C₄ : ℝ} (hr₁ : 0 < r₁) (hr₄ : 0 < r₄) :
    ∃ r > 0, ∃ C > 0, ∀ M : Model.{u} L κ, Premises M B → Proposition36 M B ν r₁ C₁ →
      Lemma415 M B ν r₄ C₄ → Section46_theta2 M B ν r C :=
  prove_Section46_theta2.{u} L hL κ hκ B ν hν hνl r₁ C₁ r₄ C₄ hr₁ hr₄

end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T5/TimeTools.lean <==
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.Topology.Order.IntermediateValue
import Mathlib.Tactic

   
                                                                             
                                                                     
                                                                              
                                                              
                                                           
  

open Set MeasureTheory Real
open scoped ENNReal Interval NNReal

namespace OrderingError.Spec11.T5




/-- The truncated positive time used in Proposition 4.11, arXiv v1. -/
noncomputable def quadraticTime (t : ℝ) : ℝ := min t 1

/-- An integrable singular kernel after extracting the target exponential. -/
noncomputable def quadraticTimeKernel (a d t : ℝ) : ℝ :=
  quadraticTime t ^ (-a) * exp (-d * t)

/-- Explicit integral constant for a singularity with exponent a<1. -/
noncomputable def quadraticTimeConstant (a d : ℝ) : ℝ := 1 / (1 - a) + 1 / d

/-- A scalar majorant only; no measurability of operator norms is used. -/
noncomputable def quadraticTimeMajorant (a d t : ℝ) : ℝ :=
  (Ioc (0 : ℝ) 1).indicator (fun x => x ^ (-a)) t +
    (Ioi (0 : ℝ)).indicator (fun x => exp (-d * x)) t

lemma quadraticTime_pos {t : ℝ} (ht : 0 < t) : 0 < quadraticTime t := lt_min ht (by norm_num)

lemma quadraticTime_le_one (t : ℝ) : quadraticTime t ≤ 1 := min_le_right _ _

lemma quadraticTime_half_le {t s : ℝ} (hs : t / 2 ≤ s) :
    quadraticTime t / 2 ≤ quadraticTime s := by
  apply le_min
  · have := min_le_left t (1 : ℝ); dsimp [quadraticTime] at *; linarith
  · have := quadraticTime_le_one t; linarith

lemma quadraticTime_power_half {t s b : ℝ} (ht : 0 < t) (hs : t / 2 ≤ s) (hb : 0 ≤ b) :
    quadraticTime s ^ (-b) ≤ (2 : ℝ) ^ b * quadraticTime t ^ (-b) := by
  have hp := quadraticTime_pos ht
  have hh := Real.rpow_le_rpow_of_nonpos (by positivity : 0 < quadraticTime t / 2)
    (quadraticTime_half_le hs) (neg_nonpos.mpr hb)
  apply hh.trans_eq
  rw [Real.div_rpow hp.le (by norm_num), Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2)]
  simp only [div_inv_eq_mul]
  ring

lemma quadraticTimeKernel_nonneg {a d t : ℝ} (ht : 0 < t) :
    0 ≤ quadraticTimeKernel a d t := by
  unfold quadraticTimeKernel
  positivity [quadraticTime_pos ht]

lemma quadraticTimeMajorant_nonneg {a d : ℝ} (t : ℝ) :
    0 ≤ quadraticTimeMajorant a d t := by
  unfold quadraticTimeMajorant
  apply add_nonneg
  · exact Set.indicator_nonneg (fun x hx => Real.rpow_nonneg hx.1.le _) t
  · exact Set.indicator_nonneg (fun _ _ => (exp_pos _).le) t

lemma quadraticTimeMajorant_integrable {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    Integrable (quadraticTimeMajorant a d) := by
  have hp := (intervalIntegrable_iff_integrableOn_Ioc_of_le (by norm_num : (0 : ℝ) ≤ 1)).mp
    (intervalIntegral.intervalIntegrable_rpow' (by linarith : -1 < -a))
  exact (hp.integrable_indicator measurableSet_Ioc).add
    ((integrableOn_exp_mul_Ioi (by linarith : -d < 0) 0).integrable_indicator measurableSet_Ioi)

lemma quadraticTimeMajorant_integral {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    (∫ t, quadraticTimeMajorant a d t) = quadraticTimeConstant a d := by
  have hp := (intervalIntegrable_iff_integrableOn_Ioc_of_le (by norm_num : (0 : ℝ) ≤ 1)).mp
    (intervalIntegral.intervalIntegrable_rpow' (by linarith : -1 < -a))
  have he := integrableOn_exp_mul_Ioi (by linarith : -d < 0) 0
  unfold quadraticTimeMajorant
  rw [integral_add (hp.integrable_indicator measurableSet_Ioc) (he.integrable_indicator measurableSet_Ioi),
    integral_indicator measurableSet_Ioc, integral_indicator measurableSet_Ioi,
    ← intervalIntegral.integral_of_le (by norm_num : (0 : ℝ) ≤ 1),
    integral_rpow (Or.inl (by linarith : -1 < -a)),
    integral_exp_mul_Ioi (by linarith : -d < 0)]
  simp only [one_rpow, zero_rpow (by linarith : -a + 1 ≠ 0), sub_zero, mul_zero, exp_zero]
  unfold quadraticTimeConstant
  ring

lemma quadraticTimeKernel_le_majorant {a d t : ℝ} (hd : 0 < d) (ht : 0 < t) :
    quadraticTimeKernel a d t ≤ quadraticTimeMajorant a d t := by
  have he : exp (-d * t) ≤ 1 := exp_le_one_iff.mpr (by nlinarith)
  by_cases ht1 : t ≤ 1
  · simp only [quadraticTimeMajorant, indicator_of_mem (show t ∈ Ioc (0 : ℝ) 1 from ⟨ht, ht1⟩),
      indicator_of_mem (show t ∈ Ioi (0 : ℝ) from ht), quadraticTimeKernel, quadraticTime, min_eq_left ht1]
    nlinarith [Real.rpow_nonneg ht.le (-a), exp_pos (-d * t)]
  · simp only [quadraticTimeMajorant, indicator_of_notMem (show t ∉ Ioc (0 : ℝ) 1 from fun h => ht1 h.2),
      indicator_of_mem (show t ∈ Ioi (0 : ℝ) from ht), quadraticTimeKernel, quadraticTime,
      min_eq_right (le_of_not_ge ht1), one_rpow, one_mul, zero_add, le_refl]

lemma quadraticTimeKernel_integrable {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    IntegrableOn (quadraticTimeKernel a d) (Ioi 0) := by
  apply Integrable.mono' (quadraticTimeMajorant_integrable ha hd).integrableOn
    (show AEStronglyMeasurable (quadraticTimeKernel a d) (volume.restrict (Ioi 0)) by
      unfold quadraticTimeKernel quadraticTime; fun_prop)
  filter_upwards [self_mem_ae_restrict measurableSet_Ioi] with t ht
  rw [Real.norm_eq_abs, abs_of_nonneg (quadraticTimeKernel_nonneg ht)]
  exact quadraticTimeKernel_le_majorant hd ht

lemma quadraticTimeKernel_intervalIntegrable {a d t : ℝ} (ha : a < 1) (hd : 0 < d) (ht : 0 ≤ t) :
    IntervalIntegrable (quadraticTimeKernel a d) volume 0 t :=
  (intervalIntegrable_iff_integrableOn_Ioc_of_le ht).mpr
    ((quadraticTimeKernel_integrable ha hd).mono_set (fun _ hx => hx.1))

lemma quadraticTimeKernel_integral_global {a d t : ℝ} (ha : a < 1) (hd : 0 < d) (ht : 0 ≤ t) :
    (∫ s in (0 : ℝ)..t, quadraticTimeKernel a d s) ≤ quadraticTimeConstant a d := by
  rw [intervalIntegral.integral_of_le ht]
  calc
    _ ≤ ∫ s in Ioc (0 : ℝ) t, quadraticTimeMajorant a d s := by
      apply integral_mono_ae
        ((quadraticTimeKernel_integrable ha hd).mono_set (fun _ hx => hx.1))
        (quadraticTimeMajorant_integrable ha hd).integrableOn
      filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with s hs
      exact quadraticTimeKernel_le_majorant hd hs.1
    _ ≤ ∫ s, quadraticTimeMajorant a d s := setIntegral_le_integral
      (quadraticTimeMajorant_integrable ha hd) (Filter.Eventually.of_forall quadraticTimeMajorant_nonneg)
    _ = _ := quadraticTimeMajorant_integral ha hd

lemma quadraticTimeKernel_integral_small {a d t : ℝ} (ha : a < 1) (hd : 0 < d)
    (ht : 0 < t) (ht1 : t ≤ 1) :
    (∫ s in (0 : ℝ)..t, quadraticTimeKernel a d s) ≤ t ^ (1 - a) / (1 - a) := by
  have hp := intervalIntegral.intervalIntegrable_rpow' (a := (0 : ℝ)) (b := t) (by linarith : -1 < -a)
  have he : (∫ s in (0 : ℝ)..t, s ^ (-a)) = t ^ (1 - a) / (1 - a) := by
    rw [integral_rpow (Or.inl (by linarith : -1 < -a))]
    simp only [zero_rpow (by linarith : -a + 1 ≠ 0), sub_zero]
    rw [show -a + 1 = 1 - a by ring]
  rw [← he, intervalIntegral.integral_of_le ht.le, intervalIntegral.integral_of_le ht.le]
  apply integral_mono_ae ((quadraticTimeKernel_integrable ha hd).mono_set (fun _ hx => hx.1))
    ((intervalIntegrable_iff_integrableOn_Ioc_of_le ht.le).mp hp)
  filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with s hs
  unfold quadraticTimeKernel quadraticTime
  rw [min_eq_left (hs.2.trans ht1)]
  exact mul_le_of_le_one_right (Real.rpow_nonneg hs.1.le _) (exp_le_one_iff.mpr (by nlinarith [hs.1]))

/-- The exact small-time gain 1-a, with a finite large-time constant. -/
theorem quadraticTimeKernel_integral_scaled {a d t : ℝ} (ha : a < 1) (hd : 0 < d) (ht : 0 < t) :
    (∫ s in (0 : ℝ)..t, quadraticTimeKernel a d s) ≤
      quadraticTimeConstant a d * quadraticTime t ^ (1 - a) := by
  by_cases ht1 : t ≤ 1
  · apply (quadraticTimeKernel_integral_small ha hd ht ht1).trans
    rw [quadraticTime, min_eq_left ht1]
    unfold quadraticTimeConstant
    have hp : 0 ≤ t ^ (1 - a) := Real.rpow_nonneg ht.le _
    have hdp : 0 ≤ 1 / d := by positivity
    simp only [div_eq_mul_inv, one_mul] at hdp ⊢
    nlinarith [mul_nonneg hp hdp]
  · simpa only [quadraticTime, min_eq_right (le_of_not_ge ht1), one_rpow, mul_one] using
      quadraticTimeKernel_integral_global ha hd ht.le


lemma quadraticTimeConstant_pos {a d : ℝ} (ha : a < 1) (hd : 0 < d) :
    0 < quadraticTimeConstant a d := by unfold quadraticTimeConstant; positivity

/-- Half-interval extraction and the exact singular-integral power.
This gives a+b-1=5/2 and 13/8 for the two late terms of Proposition 4.11. -/
theorem quadraticTime_late_integral {a b d t : ℝ} (ha : a < 1) (hb : 0 ≤ b)
    (hd : 0 < d) (ht : 0 < t) :
    IntervalIntegrable (fun s => quadraticTimeKernel a d (t - s) * quadraticTime s ^ (-b))
      volume (t / 2) t ∧
    (∫ s in t / 2..t, quadraticTimeKernel a d (t - s) * quadraticTime s ^ (-b)) ≤
      (2 : ℝ) ^ b * quadraticTimeConstant a d * quadraticTime t ^ (1 - a - b) := by
  have ht2 : 0 ≤ t / 2 := by positivity
  have hhalf : t / 2 ≤ t := by linarith
  have hir := (quadraticTimeKernel_intervalIntegrable ha hd ht2).comp_sub_left t
  rw [sub_zero, show t - t / 2 = t / 2 by ring] at hir
  have hir' := hir.symm
  let B := (2 : ℝ) ^ b * quadraticTime t ^ (-b)
  have hB : 0 ≤ B := by dsimp [B]; positivity [quadraticTime_pos ht]
  have hdom {s : ℝ} (hs : s ∈ Ioo (t / 2) t) :
      quadraticTimeKernel a d (t - s) * quadraticTime s ^ (-b) ≤
        B * quadraticTimeKernel a d (t - s) := by
    have hk := quadraticTimeKernel_nonneg (a := a) (d := d) (sub_pos.mpr hs.2)
    exact (mul_le_mul_of_nonneg_left (quadraticTime_power_half ht hs.1.le hb) hk).trans_eq (mul_comm _ _)
  have hi : IntervalIntegrable
      (fun s => quadraticTimeKernel a d (t - s) * quadraticTime s ^ (-b)) volume (t / 2) t := by
    rw [intervalIntegrable_iff_integrableOn_Ioo_of_le hhalf]
    apply Integrable.mono'
      ((intervalIntegrable_iff_integrableOn_Ioo_of_le hhalf).mp (hir'.const_mul B))
      (show AEStronglyMeasurable _ _ by unfold quadraticTimeKernel quadraticTime; fun_prop)
    filter_upwards [self_mem_ae_restrict measurableSet_Ioo] with s hs
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg
      (quadraticTimeKernel_nonneg (sub_pos.mpr hs.2))
      (Real.rpow_nonneg (quadraticTime_pos (by linarith [hs.1])).le _))]
    exact hdom hs
  refine ⟨hi, ?_⟩
  calc
    _ ≤ ∫ s in t / 2..t, B * quadraticTimeKernel a d (t - s) := by
      rw [intervalIntegral.integral_of_le hhalf, integral_Ioc_eq_integral_Ioo,
        intervalIntegral.integral_of_le hhalf, integral_Ioc_eq_integral_Ioo]
      apply integral_mono_ae
        ((intervalIntegrable_iff_integrableOn_Ioo_of_le hhalf).mp hi)
        ((intervalIntegrable_iff_integrableOn_Ioo_of_le hhalf).mp (hir'.const_mul B))
      filter_upwards [self_mem_ae_restrict measurableSet_Ioo] with s hs
      exact hdom hs
    _ = B * ∫ s in (0 : ℝ)..t / 2, quadraticTimeKernel a d s := by
      rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_comp_sub_left]
      simp only [sub_self, show t - t / 2 = t / 2 by ring]
    _ ≤ B * ∫ s in (0 : ℝ)..t, quadraticTimeKernel a d s := by
      apply mul_le_mul_of_nonneg_left _ hB
      rw [intervalIntegral.integral_of_le ht2, intervalIntegral.integral_of_le ht.le]
      apply setIntegral_mono_set
        ((intervalIntegrable_iff_integrableOn_Ioc_of_le ht.le).mp
          (quadraticTimeKernel_intervalIntegrable ha hd ht.le))
      · filter_upwards [self_mem_ae_restrict measurableSet_Ioc] with s hs
        exact quadraticTimeKernel_nonneg hs.1
      · exact Filter.Eventually.of_forall (fun _ hs => ⟨hs.1, hs.2.trans hhalf⟩)
    _ ≤ B * (quadraticTimeConstant a d * quadraticTime t ^ (1 - a)) :=
      mul_le_mul_of_nonneg_left (quadraticTimeKernel_integral_scaled ha hd ht) hB
    _ = _ := by
      dsimp [B]
      rw [show (2 : ℝ) ^ b * quadraticTime t ^ (-b) *
        (quadraticTimeConstant a d * quadraticTime t ^ (1 - a)) =
        (2 : ℝ) ^ b * quadraticTimeConstant a d *
          (quadraticTime t ^ (-b) * quadraticTime t ^ (1 - a)) by ring,
        ← Real.rpow_add (quadraticTime_pos ht)]
      congr 2
      ring




/-- The real Euler beta integral. Positive arguments give the usual Beta function. -/
noncomputable def thetaOneBeta (u v : ℝ) : ℝ :=
  ∫ x in (0 : ℝ)..1, x ^ (u - 1) * (1 - x) ^ (v - 1)

/-- Exact scaling of the two endpoint singularities, including the Beta
integrals B(1/4,1/4) and B(1/8,1/4) in arXiv v1 Section 4.6. -/
theorem thetaOne_beta_scaling (a b : ℝ) {t : ℝ} (ht : 0 < t) :
    (∫ s in (0 : ℝ)..t, (t - s) ^ (-a) * s ^ (-b)) =
      thetaOneBeta (1 - b) (1 - a) * t ^ (1 - a - b) := by
  have hchange := intervalIntegral.smul_integral_comp_mul_left
    (fun s : ℝ => (t - s) ^ (-a) * s ^ (-b)) (a := 0) (b := 1) t
  simp only [smul_eq_mul, mul_zero, mul_one] at hchange
  rw [← hchange]
  have hf : (∫ x in (0 : ℝ)..1, (t - t * x) ^ (-a) * (t * x) ^ (-b)) =
      (t ^ (-a) * t ^ (-b)) * thetaOneBeta (1 - b) (1 - a) := by
    rw [thetaOneBeta, ← intervalIntegral.integral_const_mul]
    apply intervalIntegral.integral_congr
    intro x hx
    rw [uIcc_of_le (by norm_num : (0 : ℝ) ≤ 1)] at hx
    dsimp only
    rw [show t - t * x = t * (1 - x) by ring,
      Real.mul_rpow ht.le (sub_nonneg.mpr hx.2), Real.mul_rpow ht.le hx.1]
    simp only [show 1 - b - 1 = -b by ring, show 1 - a - 1 = -a by ring]
    ring
  rw [hf, ← Real.rpow_add ht]
  rw [show t * (t ^ (-a + -b) * thetaOneBeta (1 - b) (1 - a)) =
    thetaOneBeta (1 - b) (1 - a) * (t ^ (1 : ℝ) * t ^ (-a + -b)) by rw [Real.rpow_one]; ring]
  rw [← Real.rpow_add ht]
  congr 2
  ring

/-- Explicit all-time convolution constant; both singularities are integrable. -/
noncomputable def thetaOneConvolutionConstant (a b d : ℝ) : ℝ :=
  2 ^ a * quadraticTimeConstant b d + 2 ^ b * quadraticTimeConstant a d

lemma thetaOneConvolutionConstant_pos {a b d : ℝ} (ha : a < 1) (hb : b < 1) (hd : 0 < d) :
    0 < thetaOneConvolutionConstant a b d := by
  unfold thetaOneConvolutionConstant
  have h1 := quadraticTimeConstant_pos ha hd
  have h2 := quadraticTimeConstant_pos hb hd
  positivity

lemma thetaOne_kernel_half {a d t s : ℝ} (ha : 0 ≤ a) (hd : 0 < d)
    (ht : 0 < t) (hs : t / 2 ≤ s) :
    quadraticTimeKernel a d s ≤ 2 ^ a * quadraticTime t ^ (-a) := by
  have hs0 : 0 < s := by linarith
  apply le_trans (b := quadraticTime s ^ (-a))
  · unfold quadraticTimeKernel
    exact mul_le_of_le_one_right (Real.rpow_nonneg (quadraticTime_pos hs0).le _)
      (Real.exp_le_one_iff.mpr (by nlinarith))
  · exact quadraticTime_power_half ht hs ha

/-- Both endpoint singularities, with exponential control at large times.
The bound is obtained from two half-interval majorants and proved integrals. -/
theorem thetaOne_convolution_integral {a b d t : ℝ}
    (ha0 : 0 ≤ a) (ha : a < 1) (hb0 : 0 ≤ b) (hb : b < 1) (hd : 0 < d) (ht : 0 < t) :
    IntervalIntegrable (fun s => quadraticTimeKernel a d (t - s) * quadraticTimeKernel b d s) volume 0 t ∧
    (∫ s in (0 : ℝ)..t, quadraticTimeKernel a d (t - s) * quadraticTimeKernel b d s) ≤
      thetaOneConvolutionConstant a b d * quadraticTime t ^ (1 - a - b) := by
  let A := 2 ^ a * quadraticTime t ^ (-a)
  let B := 2 ^ b * quadraticTime t ^ (-b)
  have hA : 0 ≤ A := by dsimp [A]; positivity [quadraticTime_pos ht]
  have hB : 0 ≤ B := by dsimp [B]; positivity [quadraticTime_pos ht]
  have hir := (quadraticTimeKernel_intervalIntegrable ha hd ht.le).comp_sub_left t
  simp only [sub_self, sub_zero] at hir
  have hib := quadraticTimeKernel_intervalIntegrable hb hd ht.le
  have him := (hib.const_mul A).add (hir.symm.const_mul B)
  have hdom (s : ℝ) (hs : s ∈ Ioo 0 t) :
      quadraticTimeKernel a d (t - s) * quadraticTimeKernel b d s ≤
        A * quadraticTimeKernel b d s + B * quadraticTimeKernel a d (t - s) := by
    have hka := quadraticTimeKernel_nonneg (a := a) (d := d) (sub_pos.mpr hs.2)
    have hkb := quadraticTimeKernel_nonneg (a := b) (d := d) hs.1
    by_cases he : s ≤ t / 2
    · exact (mul_le_mul_of_nonneg_right
        (thetaOne_kernel_half ha0 hd ht (by linarith : t / 2 ≤ t - s)) hkb).trans
        (le_add_of_nonneg_right (mul_nonneg hB hka))
    · have he' := mul_le_mul_of_nonneg_left (thetaOne_kernel_half hb0 hd ht (le_of_not_ge he)) hka
      calc
        _ ≤ B * quadraticTimeKernel a d (t - s) := by simpa only [mul_comm] using he'
        _ ≤ _ := le_add_of_nonneg_left (mul_nonneg hA hkb)
  have hi : IntervalIntegrable (fun s => quadraticTimeKernel a d (t - s) * quadraticTimeKernel b d s) volume 0 t := by
    rw [intervalIntegrable_iff_integrableOn_Ioo_of_le ht.le]
    apply Integrable.mono' ((intervalIntegrable_iff_integrableOn_Ioo_of_le ht.le).mp him)
      (show AEStronglyMeasurable _ _ by unfold quadraticTimeKernel quadraticTime; fun_prop)
    filter_upwards [self_mem_ae_restrict measurableSet_Ioo] with s hs
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (quadraticTimeKernel_nonneg (sub_pos.mpr hs.2))
      (quadraticTimeKernel_nonneg hs.1))]
    exact hdom s hs
  refine ⟨hi, ?_⟩
  calc
    _ ≤ ∫ s in (0 : ℝ)..t, (A * quadraticTimeKernel b d s + B * quadraticTimeKernel a d (t - s)) := by
      rw [intervalIntegral.integral_of_le ht.le, integral_Ioc_eq_integral_Ioo,
        intervalIntegral.integral_of_le ht.le, integral_Ioc_eq_integral_Ioo]
      apply integral_mono_ae ((intervalIntegrable_iff_integrableOn_Ioo_of_le ht.le).mp hi)
        ((intervalIntegrable_iff_integrableOn_Ioo_of_le ht.le).mp him)
      filter_upwards [self_mem_ae_restrict measurableSet_Ioo] with s hs
      exact hdom s hs
    _ = A * (∫ s in (0 : ℝ)..t, quadraticTimeKernel b d s) +
        B * (∫ s in (0 : ℝ)..t, quadraticTimeKernel a d s) := by
      rw [intervalIntegral.integral_add (hib.const_mul A) (hir.symm.const_mul B),
        intervalIntegral.integral_const_mul, intervalIntegral.integral_const_mul,
        intervalIntegral.integral_comp_sub_left]
      simp only [sub_self, sub_zero]
    _ ≤ A * (quadraticTimeConstant b d * quadraticTime t ^ (1 - b)) +
        B * (quadraticTimeConstant a d * quadraticTime t ^ (1 - a)) :=
      add_le_add (mul_le_mul_of_nonneg_left (quadraticTimeKernel_integral_scaled hb hd ht) hA)
        (mul_le_mul_of_nonneg_left (quadraticTimeKernel_integral_scaled ha hd ht) hB)
    _ = _ := by
      dsimp [A, B, thetaOneConvolutionConstant]
      rw [show 2 ^ a * quadraticTime t ^ (-a) * (quadraticTimeConstant b d * quadraticTime t ^ (1 - b)) =
        2 ^ a * quadraticTimeConstant b d * (quadraticTime t ^ (-a) * quadraticTime t ^ (1 - b)) by ring,
        show 2 ^ b * quadraticTime t ^ (-b) * (quadraticTimeConstant a d * quadraticTime t ^ (1 - a)) =
        2 ^ b * quadraticTimeConstant a d * (quadraticTime t ^ (-b) * quadraticTime t ^ (1 - a)) by ring,
        ← Real.rpow_add (quadraticTime_pos ht), ← Real.rpow_add (quadraticTime_pos ht)]
      rw [show -a + (1 - b) = 1 - a - b by ring, show -b + (1 - a) = 1 - a - b by ring]
      ring

/-- Bochner domination by the two proved endpoint kernels. -/
theorem thetaOne_norm_integral {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    {f : ℝ → E} {a b d t C : ℝ} (hC : 0 ≤ C)
    (ha0 : 0 ≤ a) (ha : a < 1) (hb0 : 0 ≤ b) (hb : b < 1) (hd : 0 < d) (ht : 0 < t)
    (hbound : ∀ s ∈ Ioo 0 t, ‖f s‖ ≤ C *
      (quadraticTimeKernel a d (t - s) * quadraticTimeKernel b d s)) :
    ‖∫ s in (0 : ℝ)..t, f s‖ ≤ C * thetaOneConvolutionConstant a b d * quadraticTime t ^ (1 - a - b) := by
  obtain ⟨hi, hbnd⟩ := thetaOne_convolution_integral ha0 ha hb0 hb hd ht
  have hn := intervalIntegral.norm_integral_le_of_norm_le ht.le (f := f)
    (g := fun s => C * (quadraticTimeKernel a d (t - s) * quadraticTimeKernel b d s))
    (by filter_upwards [volume.ae_ne t] with s hs hst; exact hbound s ⟨hst.1, lt_of_le_of_ne hst.2 hs⟩)
    (hi.const_mul C)
  rw [intervalIntegral.integral_const_mul] at hn
  exact hn.trans ((mul_le_mul_of_nonneg_left hbnd hC).trans_eq (by ring))




/-- The finite-horizon supremum used in the discrete H1 bootstrap. -/
noncomputable def thetaOneMax (w : ℝ → ℝ) (T : ℝ) : ℝ := sSup (w '' Icc 0 T)

lemma thetaOne_le_max {w : ℝ → ℝ} (hw : Continuous w) {T s : ℝ} (hs : s ∈ Icc 0 T) :
    w s ≤ thetaOneMax w T :=
  le_csSup (isCompact_Icc.bddAbove_image hw.continuousOn) ⟨s, hs, rfl⟩

lemma thetaOne_max_le {w : ℝ → ℝ} {T B : ℝ} (hT : 0 ≤ T)
    (h : ∀ s ∈ Icc 0 T, w s ≤ B) : thetaOneMax w T ≤ B := by
  apply csSup_le
  · exact ⟨w 0, 0, ⟨le_rfl, hT⟩, rfl⟩
  · rintro _ ⟨s, hs, rfl⟩
    exact h s hs

/-- A genuine first-crossing argument. The only topological input is
continuity of the weighted quantity and its strict initial barrier. -/
theorem thetaOne_first_crossing {w : ℝ → ℝ} {R : ℝ} (hw : Continuous w) (hzero : w 0 < R)
    (hbar : ∀ t, 0 < t → (∀ s ∈ Icc 0 t, w s ≤ R) → w t = R → w t < R) :
    ∀ T, 0 ≤ T → w T < R := by
  intro T hT
  by_contra hnot
  have hge : R ≤ w T := le_of_not_gt hnot
  obtain ⟨s, hs, hws⟩ := intermediate_value_Icc hT hw.continuousOn ⟨hzero.le, hge⟩
  have hc : IsCompact (Icc 0 T ∩ {t | w t = R}) :=
    isCompact_Icc.inter_right (isClosed_eq hw continuous_const)
  obtain ⟨t, hleast⟩ := hc.exists_isLeast ⟨s, hs, hws⟩
  have htm : t ∈ Icc 0 T := hleast.1.1
  have hwt : w t = R := hleast.1.2
  have ht : 0 < t := by
    by_contra hn
    have he : t = 0 := le_antisymm (le_of_not_gt hn) htm.1
    rw [he] at hwt
    linarith
  have hbefore : ∀ s ∈ Icc 0 t, w s ≤ R := by
    intro s hs
    by_contra hn
    have hsR : R < w s := lt_of_not_ge hn
    have hst : s < t := lt_of_le_of_ne hs.2 (by intro he; rw [he, hwt] at hsR; exact lt_irrefl _ hsR)
    obtain ⟨z, hz, hwz⟩ := intermediate_value_Icc hs.1 hw.continuousOn ⟨hzero.le, hsR.le⟩
    have htz : t ≤ z := hleast.2 ⟨⟨hz.1, hz.2.trans (hs.2.trans htm.2)⟩, hwz⟩
    linarith [hz.2]
  have hb := hbar t ht hbefore hwt
  rw [hwt] at hb
  exact lt_irrefl _ hb

/-- The scalar bootstrap M <= A*eps + B*sqrt(eps)*M^(3/2), with its
first-crossing step. Finiteness of the finite-horizon maximum follows from
continuity; the nonlinear inequality is an intermediate proved input. -/
theorem thetaOne_bootstrap {w : ℝ → ℝ} {A B eps : ℝ}
    (hw : Continuous w) (hw0 : w 0 = 0) (hA : 0 < A) (he : 0 ≤ eps)
    (hsmall : B * sqrt (2 * A) * eps ≤ 1 / 4)
    (hpre : ∀ T, 0 < T → thetaOneMax w T ≤ A * eps +
      B * sqrt eps * thetaOneMax w T * sqrt (thetaOneMax w T)) :
    ∀ t, 0 ≤ t → w t ≤ 2 * A * eps := by
  by_cases he0 : eps = 0
  · subst eps
    intro t ht
    by_cases ht0 : t = 0
    · simp [ht0, hw0]
    · have hp := hpre t (lt_of_le_of_ne ht (Ne.symm ht0))
      simp only [sqrt_zero, mul_zero, zero_mul, add_zero] at hp ⊢
      exact (thetaOne_le_max hw ⟨ht, le_rfl⟩).trans hp
  · have hep : 0 < eps := lt_of_le_of_ne he (Ne.symm he0)
    apply fun t ht => (thetaOne_first_crossing hw (R := 2 * A * eps) (by rw [hw0]; positivity) ?_ t ht).le
    intro t ht hbefore hwt
    have hmax : thetaOneMax w t = 2 * A * eps := by
      apply le_antisymm (thetaOne_max_le ht.le hbefore)
      rw [← hwt]
      exact thetaOne_le_max hw ⟨ht.le, le_rfl⟩
    have hp := hpre t ht
    rw [hmax] at hp
    have hsqrt : sqrt eps * (2 * A * eps) * sqrt (2 * A * eps) =
        (2 * A * eps) * sqrt (2 * A) * eps := by
      rw [Real.sqrt_mul (by positivity : 0 ≤ 2 * A)]
      calc
        _ = (2 * A * eps) * sqrt (2 * A) * (sqrt eps * sqrt eps) := by ring
        _ = _ := by rw [← pow_two, Real.sq_sqrt he]
    have hm := mul_le_mul_of_nonneg_left hsmall (show 0 ≤ 2 * A * eps by positivity)
    have hh : B * sqrt eps * (2 * A * eps) * sqrt (2 * A * eps) =
        (2 * A * eps) * (B * sqrt (2 * A) * eps) := by
      calc
        _ = B * (sqrt eps * (2 * A * eps) * sqrt (2 * A * eps)) := by ring
        _ = _ := by rw [hsqrt]; ring
    rw [hh] at hp
    have : False := by nlinarith [mul_pos hA hep]
    exact this.elim


/-- The weighted norm used in the derivative bootstrap, extended by zero at
nonpositive times. -/
noncomputable def thetaOneWeighted {V : Type*} [NormedAddCommGroup V]
    (sigma a : ℝ) (v : ℝ → V) (t : ℝ) : ℝ :=
  if 0 < t then Real.exp (sigma * t) * quadraticTime t ^ a * ‖v t‖ else 0

noncomputable def thetaOneStabilityGap (lam sigma : ℝ) : ℝ := min (lam - sigma) sigma




lemma thetaOne_exp_cancel (sigma t : ℝ) : exp (sigma * t) * exp (-sigma * t) = 1 := by
  rw [← exp_add, show sigma * t + -sigma * t = 0 by ring, exp_zero]

lemma thetaOne_power_cancel {t : ℝ} (ht : 0 < t) (a : ℝ) :
    quadraticTime t ^ a * quadraticTime t ^ (-a) = 1 := by
  rw [← Real.rpow_add (quadraticTime_pos ht), add_neg_cancel, Real.rpow_zero]

/-- Remove the scalar time weight without assuming a sign for the quantity. -/
lemma thetaOne_unweight {t R M : ℝ} (ht : 0 < t) (sigma a : ℝ)
    (h : exp (sigma * t) * quadraticTime t ^ a * R ≤ M) :
    R ≤ M * quadraticTime t ^ (-a) * exp (-sigma * t) := by
  have hp : 0 ≤ quadraticTime t ^ (-a) * exp (-sigma * t) := by positivity [quadraticTime_pos ht]
  calc
    R = (exp (sigma * t) * quadraticTime t ^ a * R) *
        (quadraticTime t ^ (-a) * exp (-sigma * t)) := by
      rw [show (exp (sigma * t) * quadraticTime t ^ a * R) *
        (quadraticTime t ^ (-a) * exp (-sigma * t)) =
          R * (quadraticTime t ^ a * quadraticTime t ^ (-a)) *
            (exp (sigma * t) * exp (-sigma * t)) by ring,
        thetaOne_power_cancel ht, thetaOne_exp_cancel]
      ring
    _ ≤ M * (quadraticTime t ^ (-a) * exp (-sigma * t)) := mul_le_mul_of_nonneg_right h hp
    _ = _ := by ring

lemma thetaOne_reweight {t R M : ℝ} (ht : 0 < t) (sigma a : ℝ)
    (h : R ≤ M * quadraticTime t ^ (-a) * exp (-sigma * t)) :
    exp (sigma * t) * quadraticTime t ^ a * R ≤ M := by
  have hp : 0 ≤ exp (sigma * t) * quadraticTime t ^ a := by positivity [quadraticTime_pos ht]
  apply (mul_le_mul_of_nonneg_left h hp).trans_eq
  rw [show exp (sigma * t) * quadraticTime t ^ a *
    (M * quadraticTime t ^ (-a) * exp (-sigma * t)) =
      M * (quadraticTime t ^ a * quadraticTime t ^ (-a)) *
        (exp (sigma * t) * exp (-sigma * t)) by ring,
    thetaOne_power_cancel ht, thetaOne_exp_cancel]
  ring

lemma thetaOneWeighted_zero {V : Type*} [NormedAddCommGroup V] (sigma a : ℝ) (v : ℝ → V) :
    thetaOneWeighted sigma a v 0 = 0 := by simp [thetaOneWeighted]

lemma thetaOneWeighted_nonneg {V : Type*} [NormedAddCommGroup V] (sigma a : ℝ) (v : ℝ → V) (t : ℝ) :
    0 ≤ thetaOneWeighted sigma a v t := by
  unfold thetaOneWeighted
  split_ifs with ht
  · positivity [quadraticTime_pos ht]
  · rfl

lemma thetaOneWeighted_le_iff {V : Type*} [NormedAddCommGroup V] {v : ℝ → V} {t M : ℝ}
    (ht : 0 < t) (sigma a : ℝ) :
    thetaOneWeighted sigma a v t ≤ M ↔ ‖v t‖ ≤ M * quadraticTime t ^ (-a) * exp (-sigma * t) := by
  rw [thetaOneWeighted, ite_eq_left ht]
  exact ⟨thetaOne_unweight ht sigma a, thetaOne_reweight ht sigma a⟩

lemma thetaOne_sqrt_exp (sigma t : ℝ) : sqrt (exp (-sigma * t)) = exp (-sigma * t / 2) := by
  rw [sqrt_eq_rpow, ← exp_mul]
  congr 1
  ring

lemma thetaOne_sqrt_qhalf {t : ℝ} (ht : 0 < t) :
    sqrt (quadraticTime t ^ (-1 / 2 : ℝ)) = quadraticTime t ^ (-1 / 4 : ℝ) := by
  rw [sqrt_eq_rpow, ← Real.rpow_mul (quadraticTime_pos ht).le]
  congr 1
  norm_num

/-- The exact Agmon weight calculation: one mass half-power and three H1
half-powers give s_wedge^(-3/4) exp(-2*sigma*s). -/
lemma thetaOne_diagonal_weights {m M eps t : ℝ} (hm : 0 ≤ m) (hM : 0 ≤ M) (he : 0 ≤ eps)
    (ht : 0 < t) (sigma : ℝ) :
    sqrt (m * eps * exp (-sigma * t)) * (M * quadraticTime t ^ (-1 / 2 : ℝ) * exp (-sigma * t)) *
      sqrt (M * quadraticTime t ^ (-1 / 2 : ℝ) * exp (-sigma * t)) =
        sqrt m * sqrt eps * M * sqrt M * quadraticTime t ^ (-3 / 4 : ℝ) * exp (-2 * sigma * t) := by
  have hq : 0 ≤ quadraticTime t ^ (-1 / 2 : ℝ) := by positivity [quadraticTime_pos ht]
  rw [Real.sqrt_mul (mul_nonneg hm he), Real.sqrt_mul hm,
    Real.sqrt_mul (mul_nonneg hM hq), Real.sqrt_mul hM,
    thetaOne_sqrt_exp, thetaOne_sqrt_qhalf ht]
  have hp : quadraticTime t ^ (-1 / 2 : ℝ) * quadraticTime t ^ (-1 / 4 : ℝ) =
      quadraticTime t ^ (-3 / 4 : ℝ) := by
    rw [← Real.rpow_add (quadraticTime_pos ht)]
    congr 1
    norm_num
  have hx : exp (-sigma * t / 2) * exp (-sigma * t) * exp (-sigma * t / 2) = exp (-2 * sigma * t) := by
    rw [← exp_add, ← exp_add]
    congr 1
    ring
  calc
    _ = (sqrt m * sqrt eps * M * sqrt M) *
      (quadraticTime t ^ (-1 / 2 : ℝ) * quadraticTime t ^ (-1 / 4 : ℝ)) *
      (exp (-sigma * t / 2) * exp (-sigma * t) * exp (-sigma * t / 2)) := by ring
    _ = _ := by rw [hp, hx]

/-- Extract the target exponential weight and retain a positive gap in
both convolution variables. This controls all large times as well. -/
lemma thetaOne_decay_dominate {lam sigma d t s : ℝ} (hd1 : d ≤ lam - sigma) (hd2 : d ≤ sigma)
    (hs : 0 ≤ s) (hst : s ≤ t) :
    exp (-lam * (t - s)) * exp (-2 * sigma * s) ≤
      exp (-sigma * t) * (exp (-d * (t - s)) * exp (-d * s)) := by
  rw [← exp_add, ← exp_add, ← exp_add, exp_le_exp]
  have h1 := mul_nonneg (sub_nonneg.mpr hd1) (sub_nonneg.mpr hst)
  have h2 := mul_nonneg (sub_nonneg.mpr hd2) hs
  nlinarith

/-- The quarter-argument Beta integral is an actual convergent integral. -/
theorem thetaOne_beta_quarter_integrable :
    IntervalIntegrable (fun s : ℝ => (1 - s) ^ (-3 / 4 : ℝ) * s ^ (-3 / 4 : ℝ)) volume 0 1 := by
  have hi := (thetaOne_convolution_integral (a := 3 / 4) (b := 3 / 4) (d := 1) (t := 1)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)).1
  apply (hi.const_mul (exp 1)).congr
  intro s hs
  rw [uIoc_of_le (by norm_num : (0 : ℝ) ≤ 1)] at hs
  dsimp [quadraticTimeKernel, quadraticTime]
  rw [min_eq_left hs.2, min_eq_left (by linarith [hs.1] : 1 - s ≤ 1)]
  have hx : exp 1 * (exp (-(1 - s)) * exp (-s)) = 1 := by
    rw [← exp_add, ← exp_add, show 1 + (-(1 - s) + -s) = 0 by ring, exp_zero]
  calc
    _ = ((1 - s) ^ (-3 / 4 : ℝ) * s ^ (-3 / 4 : ℝ)) *
        (exp 1 * (exp (-(1 - s)) * exp (-s))) := by ring
    _ = _ := by rw [hx, mul_one]

noncomputable def thetaOneD2Radius (A B : ℝ) : ℝ := 1 / (4 * (1 + B * sqrt (2 * A)))

lemma thetaOneD2Radius_pos {A B : ℝ} (hB : 0 ≤ B) : 0 < thetaOneD2Radius A B := by
  unfold thetaOneD2Radius
  positivity

lemma thetaOneD2Radius_small {A B eps : ℝ} (hB : 0 ≤ B) (he : 0 ≤ eps)
    (hr : eps ≤ thetaOneD2Radius A B) : B * sqrt (2 * A) * eps ≤ 1 / 4 := by
  have hd : 0 < 4 * (1 + B * sqrt (2 * A)) := by positivity
  have hb := (le_div_iff₀ hd).mp hr
  nlinarith

lemma thetaOne_three_halves {x : ℝ} (hx : 0 ≤ x) : x ^ (3 / 2 : ℝ) = x * sqrt x := by
  calc
    x ^ (3 / 2 : ℝ) = x ^ ((1 : ℝ) + 1 / 2) := by norm_num
    _ = x ^ (1 : ℝ) * x ^ (1 / 2 : ℝ) := Real.rpow_add' hx (by norm_num)
    _ = x * sqrt x := by rw [Real.rpow_one, sqrt_eq_rpow]

/-- The actual Beta integral, obtained by rescaling the interval integral.
The integral defining B(1/4,1/4) is convergent by thetaOne_beta_quarter_integrable. -/
theorem thetaOne_beta_quarter {t : ℝ} (ht : 0 < t) :
    (∫ s in (0 : ℝ)..t, (t - s) ^ (-3 / 4 : ℝ) * s ^ (-3 / 4 : ℝ)) =
      thetaOneBeta (1 / 4) (1 / 4) * t ^ (-1 / 2 : ℝ) := by
  have hb := thetaOne_beta_scaling (a := 3 / 4) (b := 3 / 4) ht
  norm_num at hb ⊢
  exact hb
lemma thetaOne_unit_power {x a b : ℝ} (hx : 0 < x) (hx1 : x ≤ 1) (hab : b ≤ a) :
    x ^ a ≤ x ^ b := Real.rpow_le_rpow_of_exponent_ge hx hx1 hab

lemma thetaOne_time_power {t a b : ℝ} (ht : 0 < t) (hab : b ≤ a) :
    quadraticTime t ^ a ≤ quadraticTime t ^ b :=
  thetaOne_unit_power (quadraticTime_pos ht) (min_le_right _ _) hab

lemma thetaOne_decay_two_gaps {lam rho nu d t s : ℝ}
    (hd1 : d ≤ lam - nu) (hd2 : d ≤ rho - nu) (hs : 0 ≤ s) (hst : s ≤ t) :
    exp (-lam * (t - s)) * exp (-rho * s) ≤
      exp (-nu * t) * (exp (-d * (t - s)) * exp (-d * s)) := by
  rw [← exp_add, ← exp_add, ← exp_add, exp_le_exp]
  have h1 := mul_nonneg (sub_nonneg.mpr hd1) (sub_nonneg.mpr hst)
  have h2 := mul_nonneg (sub_nonneg.mpr hd2) hs
  nlinarith

/-- Domination also proves integrability when measurability is supplied. -/
lemma thetaOne_integrable_of_kernel {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
    {f : ℝ → E} {a b d t C : ℝ} (ht : 0 < t)
    (hm : AEStronglyMeasurable f (volume.restrict (Ioo 0 t)))
    (hi : IntervalIntegrable (fun s => quadraticTimeKernel a d (t-s) * quadraticTimeKernel b d s) volume 0 t)
    (hb : ∀ s ∈ Ioo 0 t, ‖f s‖ ≤ C * (quadraticTimeKernel a d (t-s) * quadraticTimeKernel b d s)) :
    IntervalIntegrable f volume 0 t := by
  rw [intervalIntegrable_iff_integrableOn_Ioo_of_le ht.le] at hi ⊢
  apply (hi.const_mul C).mono' hm
  filter_upwards [self_mem_ae_restrict measurableSet_Ioo] with s hs
  exact hb s hs


lemma thetaOne_share_factor {K eps : ℝ} (hK : 0 ≤ K) (he : 0 ≤ eps) :
    sqrt eps*(K*eps)*sqrt (K*eps) = K*sqrt K*eps^2 := by
  rw [Real.sqrt_mul hK]
  calc
    _ = K*sqrt K*eps*(sqrt eps*sqrt eps) := by ring
    _ = _ := by rw [← pow_two,Real.sq_sqrt he]; ring

end OrderingError.Spec11.T5


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Analytic.lean <==
import OrderingError.Spec11.Threads.T6.Coefficients

                                                                                                     
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

theorem analyticSeries_two (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0) :
    M.AnalyticSeries B ν 2 (twoRadius B ν L r0) (twoConstant B ν L r0) none := by
  let := two_complete hc hν hd
  let hn := two_norm_laws hc hν hd
  let Lin := linearTwoCLM hP hν hd hn
  let Q := quadraticTwoCLM hP hc hν hd hn
  let r := twoRadius B ν L r0
  let C := twoConstant B ν L r0
  let l := linearConstant B ν
  let q := quadraticConstant B ν L
  have hr : 0 < r := twoRadius_pos B hd hr0
  have hl : 0 < l := linearConstant_pos B ν
  have hq0 : 0 < q := quadraticConstant_pos B hd
  have hb := twoQuadraticBounds hP hc hν hd hn
  have hclosed {f : M.H} (hf : M.vnorm 2 f ≤ r) : M.vnorm 2 f < 2*r := by linarith
  refine ⟨twoCoefficients hP hc hν hd, ?_, ?_, ?_, ?_⟩
  · intro f hf
    refine ⟨twoCoeff_zero hP hc hν hd f, ?_, ?_⟩
    · rw [twoCoeff_succ, quadraticCoeff_zero, linearTwo_val, val_ofH _ hf]
    · rw [twoCoeff_succ, quadraticCoeff_one, quadraticTwo_val, linearTwo_val, val_ofH _ hf]
      rfl
  · intro n f _hf
    cases n with
    | zero =>
      rw [twoCoeff_zero]
      refine ⟨hn.1, ?_⟩
      rw [hn.2.1, pow_zero, mul_one]
      exact (twoConstant_pos B hd hr0).le
    | succ k =>
      rw [twoCoeff_succ]
      refine ⟨trajVal_mem hn _, ?_⟩
      change ‖quadraticCoeff Lin Q k (fun _ => (M.V 2).ofH f)‖ ≤ C * (‖(M.V 2).ofH f‖/(4*r))^(k+1)
      have hg := quadraticCoeff_apply_geometric hb k ((M.V 2).ofH f)
      have h16 : 16*r*q*l ≤ 1 := (twoRadius_bounds B hd hr0).2.2.2.2
      have hC : 4*r*l ≤ C := (twoConstant_bounds B hd hr0).2.2
      let a := ‖(M.V 2).ofH f‖/(4*r)
      have ha : 0 ≤ a := by positivity
      have he : ‖(M.V 2).ofH f‖ = 4*r*a := by dsimp [a]; field_simp
      calc
        _ ≤ l*‖(M.V 2).ofH f‖*(4*q*l*‖(M.V 2).ofH f‖)^k := hg
        _ = 4*r*l*a^(k+1)*(16*r*q*l)^k := by rw [he]; ring
        _ ≤ 4*r*l*a^(k+1)*1 := by
          gcongr
          exact pow_le_one₀ (by positivity) h16
        _ ≤ C*a^(k+1) := by rw [mul_one]; gcongr
  · intro f hf hs
    have hsmall := two_input_small hP hd hr0 (f := (M.V 2).ofH f) hs
    refine ⟨twoSolutionsDefined hP hc hν hd hr0 hf hs none, ?_, ?_, ?_⟩
    · apply (summable_nat_add_iff 1).mp
      apply (quadraticSolution_summable_norm hb hsmall.2).congr
      intro n
      rw [twoCoeff_succ]
      exact (trajNorm_eq hn _).symm
    · intro n
      rw [solution_eq_twoSeries_of_mem hP hc hν hd hr0 hf hs]
      cases n with
      | zero =>
        simpa only [Finset.range_zero, Finset.sum_empty, sub_zero] using
          trajVal_mem hn (twoSeriesSolution hP hc hν hd ((M.V 2).ofH f))
      | succ k =>
        rw [twoCoeff_sum, ← map_sub]
        exact trajVal_mem hn _
    · rw [solution_eq_twoSeries_of_mem hP hc hν hd hr0 hf hs]
      apply (tendsto_add_atTop_iff_nat 1).mp
      have hsum := (quadraticSolution_summable_norm hb hsmall.2).of_norm.hasSum.tendsto_sum_nat
      have ht := tendsto_iff_norm_sub_tendsto_zero.mp hsum
      apply ht.congr
      intro n
      rw [twoCoeff_sum, ← map_sub]
      change ‖(∑ k ∈ Finset.range n, quadraticCoeff Lin Q k (fun _ => (M.V 2).ofH f))-
        quadraticSolution Lin Q ((M.V 2).ofH f)‖ =
        ‖quadraticSolution Lin Q ((M.V 2).ofH f)-
          ∑ k ∈ Finset.range n, quadraticCoeff Lin Q k (fun _ => (M.V 2).ofH f)‖
      exact norm_sub_rev _ _
  · intro n
    refine ⟨2*l*(4*q*l)^n+1, by positivity, ?_⟩
    intro f hf hs
    have hsmall := two_input_small hP hd hr0 (f := (M.V 2).ofH f) (hclosed hs)
    rw [solution_eq_twoSeries_of_mem hP hc hν hd hr0 hf (hclosed hs), twoCoeff_sum, ← map_sub]
    change ‖quadraticSolution Lin Q ((M.V 2).ofH f)-
      ∑ k ∈ Finset.range n, quadraticCoeff Lin Q k (fun _ => (M.V 2).ofH f)‖ ≤ _
    exact (quadraticSolution_tail hb hsmall.2 n).trans
      (mul_le_mul_of_nonneg_right (le_add_of_nonneg_right zero_le_one)
        (pow_nonneg (norm_nonneg _) _))

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Basic.lean <==
import OrderingError.Spec11.Interfaces

   
                                                        
                                               
  

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace

namespace OrderingError.Spec11.T6
universe u
attribute [local instance] Classical.propDecidable

section Subspaces
variable {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
variable (S : D03Subspace H)

theorem val_ofH {x : H} (hx : x ∈ S.carrier) : S.val (S.ofH x) = x := by
  change ((if h : x ∈ S.carrier then ⟨x, h⟩ else 0 : S.carrier) : H) = x
  simp only [dite_eq_left hx]

theorem ofH_val (x : S.Space) : S.ofH (S.val x) = x := by
  change (if h : (x : S.carrier).val ∈ S.carrier then ⟨(x : S.carrier).val, h⟩ else 0 : S.carrier) = x
  simp only [dite_eq_left x.property]
  rfl

theorem val_injective : Function.Injective S.val := by
  intro x y h
  exact Subtype.ext h

theorem val_mem (x : S.Space) : S.val x ∈ S.carrier := x.property

theorem size_val (x : S.Space) : S.size (S.val x) = ‖x‖ := by
  rw [D03Subspace.size, ofH_val]

theorem ofH_zero : S.ofH 0 = 0 := by
  exact (ofH_val S 0).trans (by rfl)

theorem size_zero : S.size 0 = 0 := by
  rw [D03Subspace.size, ofH_zero, norm_zero]

theorem ofH_add {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.ofH (x + y) = S.ofH x + S.ofH y := by
  apply val_injective S
  rw [val_ofH S (S.carrier.add_mem hx hy), map_add, val_ofH S hx, val_ofH S hy]

theorem ofH_smul (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.ofH (a • x) = a • S.ofH x := by
  apply val_injective S
  rw [val_ofH S (S.carrier.smul_mem a hx), map_smul, val_ofH S hx]

theorem size_add_le {x y : H} (hx : x ∈ S.carrier) (hy : y ∈ S.carrier) :
    S.size (x + y) ≤ S.size x + S.size y := by
  unfold D03Subspace.size
  rw [ofH_add S hx hy]
  exact norm_add_le _ _

theorem size_smul (a : ℂ) {x : H} (hx : x ∈ S.carrier) :
    S.size (a • x) = ‖a‖ * S.size x := by
  unfold D03Subspace.size
  rw [ofH_smul S a hx, norm_smul]

theorem size_nonneg (x : H) : 0 ≤ S.size x := norm_nonneg _

theorem inclusion_eq_val
    (h : ∃ C : ℝ, ∀ x : S.Space, ‖S.val x‖ ≤ C * ‖x‖) (x : S.Space) :
    S.inclusion x = S.val x := by
  simp only [D03Subspace.inclusion, dite_eq_left h, LinearMap.mkContinuousOfExistsBound_apply]

end Subspaces

theorem budget_one_le (B : D01Budget) (tag : String) (σ s r : ℝ) :
    1 ≤ B.bound tag σ s r := by
  unfold D01Budget.bound
  linarith [abs_nonneg (B.raw tag σ s r)]

theorem budget_pos (B : D01Budget) (tag : String) (σ s r : ℝ) :
    0 < B.bound tag σ s r := lt_of_lt_of_le zero_lt_one (budget_one_le B tag σ s r)

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Calibration.lean <==
import OrderingError.Spec11.Threads.T6.LinearTwo
import OrderingError.Spec11.Threads.T6.QuadraticTwo
import OrderingError.QuadraticEquation

/-! Uniform constants and radius calibration before the model is chosen. -/
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

theorem ell_pos (B : D01Budget) (ν : ℝ) : 0 < D14ell B ν :=
  (budget_pos B "L03_c" ν 0 0).trans_le (le_max_left _ _)
theorem b_pos (B : D01Budget) (ν : ℝ) : 0 < D14b B ν :=
  zero_lt_one.trans_le (le_max_left _ _)
theorem R_pos (B : D01Budget) (ν : ℝ) : 0 < D14R B ν := by
  have := b_pos B ν
  unfold D14R
  positivity
theorem r_pos (B : D01Budget) (ν : ℝ) : 0 < D14r B ν :=
  div_pos (R_pos B ν) (mul_pos (by norm_num) (ell_pos B ν))
theorem dataEmbed_pos (B : D01Budget) : 0 < dataEmbedConstant B := budget_pos B "L02_embed" 0 2 0

theorem linearConstant_pos (B : D01Budget) (ν : ℝ) : 0 < linearConstant B ν := by
  have := ell_pos B ν
  have := dataEmbed_pos B
  unfold linearConstant
  positivity

theorem quadraticConstant_pos (B : D01Budget) (hd : ν < D01lambda L) :
    0 < quadraticConstant B ν L := by
  have hb := b_pos B ν
  have hK := budget_pos B "L03_b" 0 1 2
  have hF := budget_pos B "C01_b" 0 2 0
  have hJ := quadraticTimeConstant_pos (a := (1/2 : ℝ)) (by norm_num) (sub_pos.mpr hd)
  unfold quadraticConstant quadraticStrongConstant
  positivity

def twoRadius (B : D01Budget) (ν L r0 : ℝ) : ℝ :=
  min (analyticRadius (linearConstant B ν) (quadraticConstant B ν L) / 2)
    (min (D14R B ν / (8 * linearConstant B ν))
      (min (D14r B ν / (4 * dataEmbedConstant B)) (r0 / (2 * dataEmbedConstant B))))

def twoConstant (B : D01Budget) (ν L r0 : ℝ) : ℝ :=
  1 + 2 * linearConstant B ν + 4 * quadraticConstant B ν L * linearConstant B ν ^ 2 +
    4 * twoRadius B ν L r0 * linearConstant B ν

theorem twoRadius_pos (B : D01Budget) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0) :
    0 < twoRadius B ν L r0 := by
  have hl := linearConstant_pos B ν
  have hq := quadraticConstant_pos B hd
  have hR := R_pos B ν
  have hr := r_pos B ν
  have hE := dataEmbed_pos B
  unfold twoRadius analyticRadius
  positivity

theorem twoRadius_bounds (B : D01Budget) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0) :
    2 * twoRadius B ν L r0 ≤ analyticRadius (linearConstant B ν) (quadraticConstant B ν L) ∧
    4 * twoRadius B ν L r0 * linearConstant B ν ≤ D14R B ν ∧
    2 * twoRadius B ν L r0 * dataEmbedConstant B ≤ D14r B ν ∧
    twoRadius B ν L r0 * dataEmbedConstant B ≤ r0 ∧
    16 * twoRadius B ν L r0 * quadraticConstant B ν L * linearConstant B ν ≤ 1 := by
  let r := twoRadius B ν L r0
  have hl := linearConstant_pos B ν
  have hq := quadraticConstant_pos B hd
  have hE := dataEmbed_pos B
  have hr := twoRadius_pos B hd hr0
  have h1 : r ≤ analyticRadius (linearConstant B ν) (quadraticConstant B ν L) / 2 := min_le_left _ _
  have h2 : r ≤ D14R B ν / (8 * linearConstant B ν) := (min_le_right _ _).trans (min_le_left _ _)
  have h3 : r ≤ D14r B ν / (4 * dataEmbedConstant B) :=
    (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _))
  have h4 : r ≤ r0 / (2 * dataEmbedConstant B) :=
    (min_le_right _ _).trans ((min_le_right _ _).trans (min_le_right _ _))
  have hh2 := (le_div_iff₀ (by positivity : 0 < 8 * linearConstant B ν)).mp h2
  have hh3 := (le_div_iff₀ (by positivity : 0 < 4 * dataEmbedConstant B)).mp h3
  have hh4 := (le_div_iff₀ (by positivity : 0 < 2 * dataEmbedConstant B)).mp h4
  refine ⟨by linarith, ?_, ?_, ?_, ?_⟩
  · nlinarith [R_pos B ν]
  · nlinarith [r_pos B ν]
  · nlinarith
  · calc
      _ ≤ 16 * (analyticRadius (linearConstant B ν) (quadraticConstant B ν L) / 2) *
          quadraticConstant B ν L * linearConstant B ν := by gcongr
      _ = 1 := by unfold analyticRadius; field_simp; ring

theorem twoConstant_pos (B : D01Budget) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0) :
    0 < twoConstant B ν L r0 := by
  have := linearConstant_pos B ν
  have := quadraticConstant_pos B hd
  have := twoRadius_pos B hd hr0
  unfold twoConstant
  positivity

theorem twoConstant_bounds (B : D01Budget) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0) :
    2 * linearConstant B ν ≤ twoConstant B ν L r0 ∧
    4 * quadraticConstant B ν L * linearConstant B ν ^ 2 ≤ twoConstant B ν L r0 ∧
    4 * twoRadius B ν L r0 * linearConstant B ν ≤ twoConstant B ν L r0 := by
  have := linearConstant_pos B ν
  have := quadraticConstant_pos B hd
  have := twoRadius_pos B hd hr0
  have hA : 0 ≤ 4 * quadraticConstant B ν L * linearConstant B ν ^ 2 := by positivity
  have hR : 0 ≤ 4 * twoRadius B ν L r0 * linearConstant B ν := by positivity
  unfold twoConstant
  constructor
  · linarith
  constructor <;> linarith

theorem twoQuadraticBounds (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2) :
    QuadraticBounds (linearTwoCLM hP hν hd hn) (quadraticTwoCLM hP hc hν hd hn)
      (linearConstant B ν) (quadraticConstant B ν L) := by
  refine ⟨linearConstant_pos B ν, quadraticConstant_pos B hd, ?_, ?_⟩
  · exact LinearMap.mkContinuous_norm_le _ (linearConstant_pos B ν).le _
  · exact LinearMap.mkContinuous₂_norm_le _ (quadraticConstant_pos B hd).le _

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Coefficients.lean <==
import OrderingError.Spec11.Threads.T6.Construction

/-! Continuous multilinear coefficients evaluated on the actual ambient trajectory. -/
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

def evalAmbient (hP : Premises M B) (hn : M.TrajectoryNormLaws ν 2) (t : Time) :
    Traj hn →L[ℂ] M.H := (scaleValCLM hP 2 (by norm_num) (by norm_num)).comp (evalTwo hn t)

theorem evalAmbient_apply (hP : Premises M B) (hn : M.TrajectoryNormLaws ν 2)
    (t : Time) (w : Traj hn) : evalAmbient hP hn t w = trajVal hn w t :=
  val_ofH _ (continuousLift_mem (traj_two_member hn w).2.1.1 t)

def twoCoefficients (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) : M.SeriesCoefficients 2 :=
  let hn := two_norm_laws hc hν hd
  fun n t => (evalAmbient hP hn t).compContinuousMultilinearMap
    (quadraticPowerSeries (linearTwoCLM hP hν hd hn) (quadraticTwoCLM hP hc hν hd hn) n)

theorem coefficient_two_trajectory (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (n : ℕ) (f : M.H) :
    M.coefficient 2 (twoCoefficients hP hc hν hd) n f =
      trajVal (two_norm_laws hc hν hd)
        (quadraticPowerSeries (linearTwoCLM hP hν hd (two_norm_laws hc hν hd))
          (quadraticTwoCLM hP hc hν hd (two_norm_laws hc hν hd)) n (fun _ => (M.V 2).ofH f)) := by
  funext t
  exact evalAmbient_apply hP (two_norm_laws hc hν hd) t _

theorem twoCoeff_zero (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (f : M.H) :
    M.coefficient 2 (twoCoefficients hP hc hν hd) 0 f = 0 := by
  rw [coefficient_two_trajectory]
  exact (trajVal (two_norm_laws hc hν hd)).map_zero

theorem twoCoeff_succ (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (n : ℕ) (f : M.H) :
    M.coefficient 2 (twoCoefficients hP hc hν hd) (n+1) f =
      trajVal (two_norm_laws hc hν hd)
        (quadraticCoeff (linearTwoCLM hP hν hd (two_norm_laws hc hν hd))
          (quadraticTwoCLM hP hc hν hd (two_norm_laws hc hν hd)) n (fun _ => (M.V 2).ofH f)) :=
  coefficient_two_trajectory hP hc hν hd (n+1) f

theorem twoCoeff_sum (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (n : ℕ) (f : M.H) :
    ∑ k ∈ Finset.range (n+1), M.coefficient 2 (twoCoefficients hP hc hν hd) k f =
      trajVal (two_norm_laws hc hν hd)
        (∑ k ∈ Finset.range n, quadraticCoeff (linearTwoCLM hP hν hd (two_norm_laws hc hν hd))
          (quadraticTwoCLM hP hc hν hd (two_norm_laws hc hν hd)) k (fun _ => (M.V 2).ofH f)) := by
  rw [Finset.sum_range_succ', twoCoeff_zero, add_zero]
  simp only [twoCoeff_succ]
  exact (map_sum (trajVal (two_norm_laws hc hν hd)) _ _).symm

theorem solution_eq_twoSeries_of_mem (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0)
    {f : M.H} (hf : f ∈ (M.V 2).carrier) (hs : M.vnorm 2 f < 2 * twoRadius B ν L r0) :
    M.solution B ν none f = trajVal (two_norm_laws hc hν hd)
      (twoSeriesSolution hP hc hν hd ((M.V 2).ofH f)) := by
  have h := solution_eq_twoSeries hP hc hν hd hr0 (f := (M.V 2).ofH f) hs
  rw [val_ofH _ hf] at h
  exact h

theorem twoSolutionsDefined (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0)
    {f : M.H} (hf : f ∈ (M.V 2).carrier) (hs : M.vnorm 2 f < 2 * twoRadius B ν L r0) :
    M.SolutionsDefined B ν f := by
  have hsmall := (two_input_small hP hd hr0 (f := (M.V 2).ofH f) hs).1
  rw [val_ofH _ hf] at hsmall
  intro d
  exact ((hc.1 ν hν hd).2.2.2.2.2 d f hsmall).1

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Construction.lean <==
import OrderingError.Spec11.Threads.T6.Calibration

                                                                                                   
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

theorem linearTwo_val (hP : Premises M B) (hν : 0 < ν) (hd : ν < D01lambda L)
    (hn : M.TrajectoryNormLaws ν 2) (f : (M.V 2).Space) :
    trajVal hn (linearTwoCLM hP hν hd hn f) = M.linearFlow none ((M.V 2).val f) := rfl

theorem quadraticTwo_val (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2) (w z : Traj hn) :
    trajVal hn (quadraticTwoCLM hP hc hν hd hn w z) = M.Q ν none (trajVal hn w) (trajVal hn z) := rfl

def twoSeriesSolution (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (f : (M.V 2).Space) : Traj (two_norm_laws hc hν hd) :=
  quadraticSolution (linearTwoCLM hP hν hd (two_norm_laws hc hν hd))
    (quadraticTwoCLM hP hc hν hd (two_norm_laws hc hν hd)) f

theorem two_input_small (hP : Premises M B) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0)
    {f : (M.V 2).Space} (hf : ‖f‖ < 2 * twoRadius B ν L r0) :
    ‖(M.V 2).val f‖ ≤ D14r B ν ∧
      ‖f‖ < analyticRadius (linearConstant B ν) (quadraticConstant B ν L) := by
  have hE := (dataEmbed_pos B).le
  have hb := twoRadius_bounds B hd hr0
  refine ⟨(data_embed_bound hP f).trans ?_, hf.trans_le hb.1⟩
  calc
    _ ≤ dataEmbedConstant B * (2 * twoRadius B ν L r0) := by
      gcongr
    _ = 2 * twoRadius B ν L r0 * dataEmbedConstant B := by ring
    _ ≤ _ := hb.2.2.1

theorem twoSeries_smallSolution (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0)
    {f : (M.V 2).Space} (hf : ‖f‖ < 2 * twoRadius B ν L r0) :
    M.SmallSolution B ν none ((M.V 2).val f)
      (trajVal (two_norm_laws hc hν hd) (twoSeriesSolution hP hc hν hd f)) := by
  let := two_complete hc hν hd
  let hn := two_norm_laws hc hν hd
  let w := twoSeriesSolution hP hc hν hd f
  have hs := two_input_small hP hd hr0 hf
  have hb := twoQuadraticBounds hP hc hν hd hn
  have hw := traj_two_member hn w
  refine ⟨(hc.1 ν hν hd).1, hw.1, two_productSource hc hν hd hn w w, ?_, ?_⟩
  · change M.energy ν (trajVal hn w) ≤ D14R B ν
    apply (energy_le_traj_norm hn w).trans
    apply (quadraticSolution_bound hb hs.2).trans
    have hl := linearConstant_pos B ν
    calc
      _ ≤ 2 * linearConstant B ν * (2 * twoRadius B ν L r0) := by gcongr
      _ = 4 * twoRadius B ν L r0 * linearConstant B ν := by ring
      _ ≤ _ := (twoRadius_bounds B hd hr0).2.1
  · have he := congrArg (trajVal hn) (quadraticSolution_equation hb hs.2)
    unfold twoSeriesSolution
    simpa only [map_add, linearTwo_val, quadraticTwo_val] using he

theorem solution_eq_twoSeries (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0)
    {f : (M.V 2).Space} (hf : ‖f‖ < 2 * twoRadius B ν L r0) :
    M.solution B ν none ((M.V 2).val f) =
      trajVal (two_norm_laws hc hν hd) (twoSeriesSolution hP hc hν hd f) := by
  classical
  have hu := ((hc.1 ν hν hd).2.2.2.2.2 none ((M.V 2).val f) (two_input_small hP hd hr0 hf).1).1
  unfold Model.solution
  rw [dite_eq_left hu]
  exact hu.unique (Classical.choose_spec (ExistsUnique.exists hu))
    (twoSeries_smallSolution hP hc hν hd hr0 hf)

section GenericLipschitz
variable {E X : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E]
  [NormedAddCommGroup X] [NormedSpace ℂ X] [CompleteSpace X]
  {Lin : E →L[ℂ] X} {Q : X →L[ℂ] X →L[ℂ] X} {l q : ℝ}

theorem quadraticSolution_lipschitz (hb : QuadraticBounds Lin Q l q) {f g : E}
    (hf : ‖f‖ < analyticRadius l q) (hg : ‖g‖ < analyticRadius l q) :
    ‖quadraticSolution Lin Q f - quadraticSolution Lin Q g‖ ≤ 2*l*‖f-g‖ := by
  let w := quadraticSolution Lin Q f
  let z := quadraticSolution Lin Q g
  have hw := quadraticSolution_equation hb hf
  have hz := quadraticSolution_equation hb hg
  have hq := quadratic_map_contraction hb
    (quadraticSolution_mem_closedBall hb hf) (quadraticSolution_mem_closedBall hb hg)
  have he : w-z = Lin (f-g) + (Q w w-Q z z) := by
    calc
      _ = (Lin f+Q w w) - (Lin g+Q z z) := congrArg₂ (· - ·) hw hz
      _ = _ := by rw [map_sub]; abel
  have ha := norm_add_le (Lin (f-g)) (Q w w-Q z z)
  rw [← he] at ha
  have hl : ‖Lin (f-g)‖ ≤ l*‖f-g‖ := (Lin.le_opNorm _).trans (by gcongr; exact hb.linear_bound)
  nlinarith
end GenericLipschitz

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Estimates.lean <==
import OrderingError.Spec11.Threads.T6.Analytic

/-! Lipschitz dependence, linear solution size, and the quadratic pointwise share. -/
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

theorem ofH_sub {H : Type u} [NormedAddCommGroup H] [InnerProductSpace ℂ H]
    (S : D03Subspace H) {f g : H} (hf : f ∈ S.carrier) (hg : g ∈ S.carrier) :
    S.ofH (f-g) = S.ofH f-S.ofH g := by
  apply val_injective S
  rw [val_ofH S (S.carrier.sub_mem hf hg), map_sub, val_ofH S hf, val_ofH S hg]

theorem solutionLipschitz_two (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0) :
    M.SolutionLipschitz B ν 2 (twoRadius B ν L r0) (twoConstant B ν L r0) none := by
  let := two_complete hc hν hd
  let hn := two_norm_laws hc hν hd
  let Lin := linearTwoCLM hP hν hd hn
  let Q := quadraticTwoCLM hP hc hν hd hn
  have hr := twoRadius_pos B hd hr0
  have hclosed {f : M.H} (hf : M.vnorm 2 f ≤ twoRadius B ν L r0) :
      M.vnorm 2 f < 2*twoRadius B ν L r0 := by linarith
  intro f g hf hg hsf hsg
  have hsmallf := (two_input_small hP hd hr0 (f := (M.V 2).ofH f) (hclosed hsf)).2
  have hsmallg := (two_input_small hP hd hr0 (f := (M.V 2).ofH g) (hclosed hsg)).2
  rw [solution_eq_twoSeries_of_mem hP hc hν hd hr0 hf (hclosed hsf),
    solution_eq_twoSeries_of_mem hP hc hν hd hr0 hg (hclosed hsg), ← map_sub]
  refine ⟨trajVal_mem hn _, ?_⟩
  change ‖quadraticSolution Lin Q ((M.V 2).ofH f)-quadraticSolution Lin Q ((M.V 2).ofH g)‖ ≤ _
  have hlip := quadraticSolution_lipschitz (twoQuadraticBounds hP hc hν hd hn) hsmallf hsmallg
  rw [Model.vnorm, D03Subspace.size, ofH_sub _ hf hg]
  exact hlip.trans (mul_le_mul_of_nonneg_right (twoConstant_bounds B hd hr0).1 (norm_nonneg _))

theorem solution_two_norm (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0)
    {f : M.H} (hf : f ∈ (M.V 2).carrier) (hs : M.vnorm 2 f ≤ twoRadius B ν L r0) :
    M.TrajectoryMember ν 2 (M.solution B ν none f) ∧
      M.trajectoryNorm ν 2 (M.solution B ν none f) ≤ twoConstant B ν L r0 * M.vnorm 2 f := by
  let := two_complete hc hν hd
  let hn := two_norm_laws hc hν hd
  have hr := twoRadius_pos B hd hr0
  have hs' : M.vnorm 2 f < 2*twoRadius B ν L r0 := by linarith
  rw [solution_eq_twoSeries_of_mem hP hc hν hd hr0 hf hs']
  refine ⟨trajVal_mem hn _, ?_⟩
  have hb := twoQuadraticBounds hP hc hν hd hn
  have h := quadraticSolution_bound hb (two_input_small hP hd hr0 (f := (M.V 2).ofH f) hs').2
  change ‖twoSeriesSolution hP hc hν hd ((M.V 2).ofH f)‖ ≤ _
  exact h.trans (mul_le_mul_of_nonneg_right (twoConstant_bounds B hd hr0).1 (size_nonneg _ _))

theorem share_two_bound (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) {r0 : ℝ} (hr0 : 0 < r0)
    {f : M.H} (hf : f ∈ (M.V 2).carrier) (hs : M.vnorm 2 f ≤ twoRadius B ν L r0) (t : Time) :
    (M.V 2).Bound (M.share B ν none f t)
      (twoConstant B ν L r0 * Real.exp (-ν*t) * (M.vnorm 2 f)^2) := by
  let := two_complete hc hν hd
  let hn := two_norm_laws hc hν hd
  let w := twoSeriesSolution hP hc hν hd ((M.V 2).ofH f)
  let Q := quadraticTwoCLM hP hc hν hd hn
  let l := linearConstant B ν
  let q := quadraticConstant B ν L
  have hl : 0 < l := linearConstant_pos B ν
  have hq : 0 < q := quadraticConstant_pos B hd
  have hr := twoRadius_pos B hd hr0
  have hs' : M.vnorm 2 f < 2*twoRadius B ν L r0 := by linarith
  have hw := twoSeries_smallSolution hP hc hν hd hr0 (f := (M.V 2).ofH f) hs'
  have he := hw.2.2.2.2
  rw [val_ofH _ hf] at he
  have hshare : M.share B ν none f = trajVal hn (Q w w) := by
    unfold Model.share
    rw [solution_eq_twoSeries_of_mem hP hc hν hd hr0 hf hs', he, quadraticTwo_val]
    abel
  rw [hshare]
  refine ⟨continuousLift_mem (traj_two_member hn (Q w w)).2.1.1 t, ?_⟩
  change ‖evalTwo hn t (Q w w)‖ ≤ _
  have hwbound : ‖w‖ ≤ 2*l*M.vnorm 2 f :=
    quadraticSolution_bound (twoQuadraticBounds hP hc hν hd hn)
      (two_input_small hP hd hr0 (f := (M.V 2).ofH f) hs').2
  have hqbound : ‖Q w w‖ ≤ q*‖w‖*‖w‖ := Q_two_norm_bound hP hc hν hd hn w w
  have hfn : 0 ≤ M.vnorm 2 f := size_nonneg _ _
  have hC := (twoConstant_bounds B hd hr0).2.1
  calc
    _ ≤ Real.exp (-ν*t)*‖Q w w‖ := evalTwo_bound hn (Q w w) t
    _ ≤ Real.exp (-ν*t)*(q*‖w‖*‖w‖) := by gcongr
    _ ≤ Real.exp (-ν*t)*(q*(2*l*M.vnorm 2 f)*(2*l*M.vnorm 2 f)) := by gcongr
    _ = (4*q*l^2)*Real.exp (-ν*t)*(M.vnorm 2 f)^2 := by ring
    _ ≤ _ := by gcongr

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Kernel.lean <==
import OrderingError.Spec11.Threads.T6.Semigroup
import OrderingError.Quadratic411Time
import Mathlib.MeasureTheory.Integral.DominatedConvergence

/-! The genuine V1-to-V2 Bochner convolution, with a fixed integrable majorant. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}
attribute [local instance] Classical.propDecidable

def lagIntegrand (hP : Premises M B) (ν : ℝ) (g : Time → (M.V 1).Space)
    (t : Time) (r : ℝ) : (M.V 2).Space :=
  if 0 < r ∧ r < (t : ℝ) then
    (Real.exp (ν*t) : ℂ) • positiveFlow hP r (g (Real.toNNReal ((t : ℝ)-r))) else 0

theorem lagIntegrand_bound (hP : Premises M B) {ν G : ℝ}
    (_hν : 0 < ν) (_hG : 0 ≤ G) (g : Time → (M.V 1).Space)
    (hg : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-2*ν*s)) (t : Time) {r : ℝ}
    (hr : 0 < r) (hrt : r < (t : ℝ)) :
    ‖lagIntegrand hP ν g t r‖ ≤
      (B.bound "L03_b" 0 1 2 * G) * quadraticTimeKernel (1/2) (D01lambda L-ν) r *
        Real.exp (-ν*((t : ℝ)-r)) := by
  have hK := (budget_pos B "L03_b" 0 1 2).le
  have htw : 0 < min r 1 := lt_min hr (by norm_num)
  have hs : 0 ≤ (t : ℝ)-r := sub_nonneg.mpr hrt.le
  have h := flowOneTwo_bound hP (Real.toNNReal r) (Real.toNNReal_pos.mpr hr)
    (g (Real.toNNReal ((t : ℝ)-r)))
  simp only [D01tw, Real.coe_toNNReal _ hr.le] at h
  have hgg := hg (Real.toNNReal ((t : ℝ)-r))
  rw [Real.coe_toNNReal _ hs] at hgg
  rw [lagIntegrand, ite_eq_left ⟨hr,hrt⟩, norm_smul, Complex.norm_real,
    Real.norm_of_nonneg (Real.exp_pos _).le, positiveFlow, dite_eq_left hr]
  apply (mul_le_mul_of_nonneg_left h (Real.exp_pos _).le).trans
  apply (mul_le_mul_of_nonneg_left
    (mul_le_mul_of_nonneg_left hgg (by positivity)) (Real.exp_pos _).le).trans_eq
  unfold quadraticTimeKernel quadraticTime
  have he : Real.exp (ν*t) * Real.exp (-D01lambda L*r) * Real.exp (-2*ν*((t : ℝ)-r)) =
      Real.exp (-(D01lambda L-ν)*r) * Real.exp (-ν*((t : ℝ)-r)) := by
    simp only [← Real.exp_add]
    congr 1
    ring
  calc
    _ = (B.bound "L03_b" 0 1 2 * G) * (min r 1)^(-1/2 : ℝ) *
      (Real.exp (ν*t) * Real.exp (-D01lambda L*r) * Real.exp (-2*ν*((t : ℝ)-r))) := by ring
    _ = _ := by rw [he]; ring

theorem lagIntegrand_majorant (hP : Premises M B) {ν G : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (hG : 0 ≤ G) (g : Time → (M.V 1).Space)
    (hg : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-2*ν*s)) (t : Time) (r : ℝ) :
    ‖lagIntegrand hP ν g t r‖ ≤
      (B.bound "L03_b" 0 1 2 * G) * quadraticTimeMajorant (1/2) (D01lambda L-ν) r := by
  by_cases h : 0 < r ∧ r < (t : ℝ)
  · have he : Real.exp (-ν*((t : ℝ)-r)) ≤ 1 :=
      Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg (by linarith) (sub_nonneg.mpr h.2.le))
    apply (lagIntegrand_bound hP hν hG g hg t h.1 h.2).trans
    have hk := quadraticTimeKernel_nonneg (a := (1/2 : ℝ)) (d := D01lambda L-ν) h.1
    have hK := (budget_pos B "L03_b" 0 1 2).le
    apply (mul_le_of_le_one_right (by positivity) he).trans
    exact mul_le_mul_of_nonneg_left (quadraticTimeKernel_le_majorant (sub_pos.mpr hd) h.1)
      (mul_nonneg (budget_pos B "L03_b" 0 1 2).le hG)
  · rw [lagIntegrand, ite_eq_right h, norm_zero]
    exact mul_nonneg (mul_nonneg (budget_pos B "L03_b" 0 1 2).le hG)
      (quadraticTimeMajorant_nonneg r)

theorem lagIntegrand_continuousOn (hP : Premises M B) (ν : ℝ) (g : Time → (M.V 1).Space)
    (hg : Continuous g) (t : Time) : ContinuousOn (lagIntegrand hP ν g t) (Ioo 0 (t : ℝ)) := by
  intro r hr
  have hpos := (positiveFlow_continuousAt hP r hr.1 (g (Real.toNNReal ((t : ℝ)-r)))).comp (f := fun s : ℝ => (s, g (Real.toNNReal ((t : ℝ)-s))))
    (by fun_prop : ContinuousAt (fun r : ℝ => (r, g (Real.toNNReal ((t : ℝ)-r)))) r)
  have hh := hpos.const_smul (Real.exp (ν*t) : ℂ)
  apply hh.continuousWithinAt.congr
  · intro s hs
    rw [lagIntegrand, ite_eq_left (show 0 < s ∧ s < (t : ℝ) from hs)]
    rfl
  · rw [lagIntegrand, ite_eq_left (show 0 < r ∧ r < (t : ℝ) from hr)]
    rfl

theorem lagIntegrand_measurable (hP : Premises M B) (ν : ℝ) (g : Time → (M.V 1).Space)
    (hg : Continuous g) (t : Time) : AEStronglyMeasurable (lagIntegrand hP ν g t) volume := by
  have hm : AEStronglyMeasurable (lagIntegrand hP ν g t) (volume.restrict (Ioo 0 (t : ℝ))) :=
    (lagIntegrand_continuousOn hP ν g hg t).aestronglyMeasurable measurableSet_Ioo
  have he : (Ioo 0 (t : ℝ)).indicator (lagIntegrand hP ν g t) = lagIntegrand hP ν g t := by
    funext r
    by_cases hr : r ∈ Ioo 0 (t : ℝ)
    · exact indicator_of_mem hr _
    · rw [indicator_of_notMem hr]
      change ¬(0 < r ∧ r < (t : ℝ)) at hr
      simp only [lagIntegrand, ite_eq_right hr]
  rw [← he]
  exact (aestronglyMeasurable_indicator_iff measurableSet_Ioo).mpr hm

theorem lagIntegrand_integrable (hP : Premises M B) {ν G : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (hG : 0 ≤ G) (g : Time → (M.V 1).Space)
    (hg : Continuous g) (hb : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-2*ν*s)) (t : Time) :
    Integrable (lagIntegrand hP ν g t) volume :=
  ((quadraticTimeMajorant_integrable (a := (1/2 : ℝ)) (by norm_num) (sub_pos.mpr hd)).const_mul
    (B.bound "L03_b" 0 1 2 * G)).mono' (lagIntegrand_measurable hP ν g hg t)
      (ae_of_all _ (lagIntegrand_majorant hP hν hd hG g hb t))

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/KernelContinuity.lean <==
import OrderingError.Spec11.Threads.T6.Kernel

/-! Continuity, vanishing at infinity, and the uniform bound of the weighted convolution. -/
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def weightedForced (hP : Premises M B) (ν : ℝ) (g : Time → (M.V 1).Space)
    (t : Time) : (M.V 2).Space := ∫ r : ℝ, lagIntegrand hP ν g t r

theorem lagIntegrand_continuousAt_time (hP : Premises M B) (ν : ℝ)
    (g : Time → (M.V 1).Space) (hg : Continuous g) (t : Time) (r : ℝ)
    (hne : r ≠ (t : ℝ)) : ContinuousAt (fun s => lagIntegrand hP ν g s r) t := by
  by_cases hr : 0 < r
  · by_cases hrt : r < (t : ℝ)
    · have hcont : Continuous (fun s : Time =>
          (Real.exp (ν*s) : ℂ) • flowOneTwo hP (Real.toNNReal r) (Real.toNNReal_pos.mpr hr)
            (g (Real.toNNReal ((s : ℝ)-r)))) := by fun_prop
      apply hcont.continuousAt.congr_of_eventuallyEq
      have hh : ∀ᶠ s : Time in nhds t, r < (s : ℝ) :=
        (isOpen_lt continuous_const NNReal.continuous_coe).mem_nhds hrt
      filter_upwards [hh] with s hs
      simp only [lagIntegrand, ite_eq_left (show 0 < r ∧ r < (s : ℝ) from ⟨hr,hs⟩), positiveFlow, dite_eq_left hr]
    · have htr : (t : ℝ) < r := lt_of_le_of_ne (le_of_not_gt hrt) (Ne.symm hne)
      have hh : ∀ᶠ s : Time in nhds t, (s : ℝ) < r :=
        (isOpen_lt NNReal.continuous_coe continuous_const).mem_nhds htr
      apply (continuousAt_const (y := (0 : (M.V 2).Space))).congr_of_eventuallyEq
      filter_upwards [hh] with s hs
      simp only [lagIntegrand, ite_eq_right (show ¬(0 < r ∧ r < (s : ℝ)) from fun h => (lt_asymm hs h.2))]
  · have he : (fun s => lagIntegrand hP ν g s r) = (fun _ : Time => (0 : (M.V 2).Space)) := by
      funext s
      simp [lagIntegrand, hr]
    rw [he]
    exact continuousAt_const

theorem weightedForced_continuous (hP : Premises M B) {ν G : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (hG : 0 ≤ G) (g : Time → (M.V 1).Space)
    (hg : Continuous g) (hb : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-2*ν*s)) :
    Continuous (weightedForced hP ν g) := by
  let := hP.Q01.a.2.2.1 2 (by norm_num) (by norm_num)
  rw [continuous_iff_continuousAt]
  intro t
  apply continuousAt_of_dominated (bound := fun r =>
    (B.bound "L03_b" 0 1 2 * G) * quadraticTimeMajorant (1/2) (D01lambda L-ν) r)
  · exact Eventually.of_forall (lagIntegrand_measurable hP ν g hg)
  · exact Eventually.of_forall (fun s => ae_of_all _ (lagIntegrand_majorant hP hν hd hG g hb s))
  · exact (quadraticTimeMajorant_integrable (by norm_num) (sub_pos.mpr hd)).const_mul _
  · have hne : ∀ᵐ r : ℝ, r ≠ (t : ℝ) := by rw [ae_iff]; simp
    filter_upwards [hne] with r hr
    exact lagIntegrand_continuousAt_time hP ν g hg t r hr

theorem lagIntegrand_tendsto_zero (hP : Premises M B) {ν G : ℝ}
    (hν : 0 < ν) (hG : 0 ≤ G) (g : Time → (M.V 1).Space)
    (hb : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-2*ν*s)) (r : ℝ) :
    Tendsto (fun t : Time => lagIntegrand hP ν g t r) atTop (nhds 0) := by
  by_cases hr : 0 < r
  · have hcoe : Tendsto (fun t : Time => (t : ℝ)) atTop atTop := NNReal.tendsto_coe_atTop.mpr tendsto_id
    have hsub : Tendsto (fun t : Time => (t : ℝ)-r) atTop atTop := by
      simpa only [sub_eq_add_neg] using hcoe.atTop_add (tendsto_const_nhds (x := -r))
    have harg : Tendsto (fun t : Time => ν*((t : ℝ)-r)) atTop atTop :=
      hsub.const_mul_atTop hν
    have hexp : Tendsto (fun t : Time => Real.exp (-ν*((t : ℝ)-r))) atTop (nhds 0) := by
      simpa only [Function.comp_def, neg_mul] using Real.tendsto_exp_neg_atTop_nhds_zero.comp harg
    have hlim := hexp.const_mul ((B.bound "L03_b" 0 1 2 * G) *
      quadraticTimeKernel (1/2) (D01lambda L-ν) r)
    simp only [mul_zero] at hlim
    apply squeeze_zero_norm' _ hlim
    filter_upwards [hcoe.eventually (eventually_gt_atTop r)] with t ht
    exact lagIntegrand_bound hP hν hG g hb t hr ht
  · have he : (fun t : Time => lagIntegrand hP ν g t r) = fun _ => (0 : (M.V 2).Space) := by
      funext t
      simp [lagIntegrand, hr]
    rw [he]
    exact tendsto_const_nhds

theorem weightedForced_tendsto_zero (hP : Premises M B) {ν G : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (hG : 0 ≤ G) (g : Time → (M.V 1).Space)
    (hg : Continuous g) (hb : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-2*ν*s)) :
    Tendsto (weightedForced hP ν g) atTop (nhds 0) := by
  let := hP.Q01.a.2.2.1 2 (by norm_num) (by norm_num)
  have hh := tendsto_integral_filter_of_dominated_convergence
    (F := lagIntegrand hP ν g) (f := fun _ => (0 : (M.V 2).Space))
    (fun r => (B.bound "L03_b" 0 1 2 * G) * quadraticTimeMajorant (1/2) (D01lambda L-ν) r)
    (Eventually.of_forall (lagIntegrand_measurable hP ν g hg))
    (Eventually.of_forall (fun s => ae_of_all _ (lagIntegrand_majorant hP hν hd hG g hb s)))
    ((quadraticTimeMajorant_integrable (by norm_num) (sub_pos.mpr hd)).const_mul _)
    (ae_of_all _ (lagIntegrand_tendsto_zero hP hν hG g hb))
  unfold weightedForced
  simpa only [integral_zero] using hh

theorem weightedForced_bound (hP : Premises M B) {ν G : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (hG : 0 ≤ G) (g : Time → (M.V 1).Space)
    (hg : Continuous g) (hb : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-2*ν*s)) (t : Time) :
    ‖weightedForced hP ν g t‖ ≤
      B.bound "L03_b" 0 1 2 * G * quadraticTimeConstant (1/2) (D01lambda L-ν) := by
  calc
    _ ≤ ∫ r : ℝ, ‖lagIntegrand hP ν g t r‖ := norm_integral_le_integral_norm _
    _ ≤ ∫ r : ℝ, (B.bound "L03_b" 0 1 2 * G) * quadraticTimeMajorant (1/2) (D01lambda L-ν) r :=
      integral_mono (lagIntegrand_integrable hP hν hd hG g hg hb t).norm
        ((quadraticTimeMajorant_integrable (by norm_num) (sub_pos.mpr hd)).const_mul _)
        (lagIntegrand_majorant hP hν hd hG g hb t)
    _ = _ := by rw [integral_const_mul, quadraticTimeMajorant_integral (by norm_num) (sub_pos.mpr hd)]

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/LinearTwo.lean <==
import OrderingError.Spec11.Threads.T6.StrongDuhamel

/-! The actual linear orbit as a bounded map into X2. -/
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

local instance linearEnergyNormedSpace : NormedSpace ℂ M.energySpace.Space := inferInstance
local instance linearWeakNormedGroup : NormedAddCommGroup M.Weak := inferInstance
local instance linearWeakNormedSpace : NormedSpace ℂ M.Weak := inferInstance

theorem strongSource_zero (ν : ℝ) : M.StrongSource ν 0 := by
  refine ⟨aestronglyMeasurable_const, fun _ => integrable_zero _ _ _, ?_⟩
  have he : (fun t : Time => M.iota ((0 : M.Trajectory) t)) = 0 := by
    funext t
    simp only [Pi.zero_apply, Model.iota, map_zero, ContinuousLinearMap.zero_comp]
  rw [he]
  exact MemLp.zero

theorem sourceClass_zero (ν : ℝ) : M.sourceClass ν 0 = 0 := by
  classical
  unfold Model.sourceClass
  rw [dite_eq_left (strongSource_zero (M := M) ν).2.2]
  apply Lp.ext
  filter_upwards [(strongSource_zero (M := M) ν).2.2.coeFn_toLp,
    Lp.coeFn_zero M.Weak 2 (M.weightedMeasure ν)] with t ht hz
  rw [hz]
  simpa only [Pi.zero_apply, Model.iota, map_zero, ContinuousLinearMap.zero_comp] using ht

theorem linearFlow_energy (hP : Premises M B) (hν : 0 < ν) (hd : ν < D01lambda L) (f : M.H) :
    M.X0 ν (M.linearFlow none f) ∧
      M.energy ν (M.linearFlow none f) ≤ D14ell B ν * ‖f‖ := by
  have h := hP.L03.c ν hν hd f 0 (strongSource_zero ν)
  have hz : M.Kstrong (0 : M.Trajectory) = 0 := by funext t; simp [Model.Kstrong]
  dsimp only at h
  rw [hz, add_zero, sourceClass_zero, norm_zero, add_zero] at h
  exact ⟨h.1, h.2.trans (mul_le_mul_of_nonneg_right (le_max_left _ _) (norm_nonneg _))⟩

theorem linearFlow_two_weighted (hP : Premises M B) {f : M.H} (hf : f ∈ (M.V 2).carrier)
    (t : Time) : Real.exp (ν*t) * M.vnorm 2 (M.linearFlow none f t) ≤
      M.vnorm 2 f * Real.exp (-(D01lambda L-ν)*t) := by
  have h := ((hP.L02.c 2 (by norm_num) (by norm_num) f hf).2 t).2
  have hh := mul_le_mul_of_nonneg_left h (Real.exp_pos (ν*t)).le
  change Real.exp (ν*t) * (M.V 2).size (M.T t f) ≤ _
  apply hh.trans_eq
  rw [← mul_assoc, ← Real.exp_add]
  rw [mul_comm]
  congr 2
  ring

theorem linearFlow_two_czero (hP : Premises M B) (hd : ν < D01lambda L)
    {f : M.H} (hf : f ∈ (M.V 2).carrier) : M.Czero ν (M.V 2) (M.linearFlow none f) := by
  have hlin := hP.L02.c 2 (by norm_num) (by norm_num) f hf
  refine ⟨⟨⟨fun t => (M.V 2).ofH (M.T t f), hlin.1,
    fun t => val_ofH _ (hlin.2 t).1⟩, ⟨M.vnorm 2 f, ?_⟩⟩, ?_⟩
  · intro t
    exact (linearFlow_two_weighted hP hf t).trans (mul_le_of_le_one_right (size_nonneg _ _)
      (Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg (by linarith) t.2)))
  · have hcoe : Tendsto (fun t : Time => (t : ℝ)) atTop atTop := NNReal.tendsto_coe_atTop.mpr tendsto_id
    have hh := Real.tendsto_exp_neg_atTop_nhds_zero.comp
      (hcoe.const_mul_atTop (sub_pos.mpr hd))
    have hh' : Tendsto (fun t : Time => M.vnorm 2 f * Real.exp (-(D01lambda L-ν)*t)) atTop (nhds 0) := by
      simpa only [Function.comp_def, neg_mul, mul_zero] using hh.const_mul (M.vnorm 2 f)
    exact squeeze_zero (fun t => mul_nonneg (Real.exp_pos _).le (size_nonneg _ _))
      (linearFlow_two_weighted hP hf) hh'

def dataEmbedConstant (B : D01Budget) : ℝ := B.bound "L02_embed" 0 2 0
def linearConstant (B : D01Budget) (ν : ℝ) : ℝ := D14ell B ν * dataEmbedConstant B + 1

theorem data_embed_bound (hP : Premises M B) (f : (M.V 2).Space) :
    ‖(M.V 2).val f‖ ≤ dataEmbedConstant B * ‖f‖ := by
  have h := hP.L02.a.2.2.2 0 2 (by norm_num) (by norm_num) (by norm_num) _ (val_mem _ f)
  rw [hP.Q01.a.2.1, Model.vnorm, size_val] at h
  exact h

theorem linearFlow_two_member (hP : Premises M B) (hν : 0 < ν) (hd : ν < D01lambda L)
    (f : (M.V 2).Space) : M.TrajectoryMember ν 2 (M.linearFlow none ((M.V 2).val f)) := by
  simp only [Model.TrajectoryMember, show (2 : ℝ) ≠ 0 by norm_num, ite_false]
  exact ⟨(linearFlow_energy hP hν hd _).1, linearFlow_two_czero hP hd (val_mem _ f)⟩

def linearTwo (hP : Premises M B) (hν : 0 < ν) (hd : ν < D01lambda L)
    (hn : M.TrajectoryNormLaws ν 2) : (M.V 2).Space →ₗ[ℂ] Traj hn where
  toFun f := ⟨M.linearFlow none ((M.V 2).val f), linearFlow_two_member hP hν hd f⟩
  map_add' f g := by
    apply Subtype.ext
    change M.linearFlow none ((M.V 2).val (f+g)) =
      M.linearFlow none ((M.V 2).val f) + M.linearFlow none ((M.V 2).val g)
    funext t
    simp [Model.linearFlow]
  map_smul' a f := by
    apply Subtype.ext
    change M.linearFlow none ((M.V 2).val (a • f)) = a • M.linearFlow none ((M.V 2).val f)
    funext t
    simp [Model.linearFlow]

theorem linearTwo_bound (hP : Premises M B) (hν : 0 < ν) (hd : ν < D01lambda L)
    (hn : M.TrajectoryNormLaws ν 2) (f : (M.V 2).Space) :
    ‖linearTwo hP hν hd hn f‖ ≤ linearConstant B ν * ‖f‖ := by
  rw [trajNorm_eq]
  change M.trajectoryNorm ν 2 (M.linearFlow none ((M.V 2).val f)) ≤ _
  rw [Model.trajectoryNorm, ite_eq_right (by norm_num : (2 : ℝ) ≠ 0)]
  have hy : M.ynorm ν 2 (M.linearFlow none ((M.V 2).val f)) ≤ ‖f‖ := by
    apply csSup_le (range_nonempty _)
    rintro _ ⟨t,rfl⟩
    have hb := linearFlow_two_weighted (ν := ν) hP (val_mem _ f) t
    have he : Real.exp (-(D01lambda L-ν)*t) ≤ 1 :=
      Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg (by linarith) t.2)
    simp only [Model.vnorm, size_val] at hb
    exact hb.trans (mul_le_of_le_one_right (norm_nonneg _) he)
  have he := (linearFlow_energy hP hν hd ((M.V 2).val f)).2
  have hell : 0 ≤ D14ell B ν := (budget_pos B "L03_c" ν 0 0).le.trans (le_max_left _ _)
  have he' := he.trans (mul_le_mul_of_nonneg_left (data_embed_bound hP f) hell)
  unfold linearConstant
  nlinarith

def linearTwoCLM (hP : Premises M B) (hν : 0 < ν) (hd : ν < D01lambda L)
    (hn : M.TrajectoryNormLaws ν 2) : (M.V 2).Space →L[ℂ] Traj hn :=
  (linearTwo hP hν hd hn).mkContinuous (linearConstant B ν) (linearTwo_bound hP hν hd hn)

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Main.lean <==
import OrderingError.Spec11.Threads.T6.Estimates

                                                                                   
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

theorem two_data_in_zero_ball (hP : Premises M B) (hd : ν < D01lambda L)
    {r0 : ℝ} (hr0 : 0 < r0) {f : M.H} (hf : f ∈ (M.V 2).carrier)
    (hs : M.vnorm 2 f ≤ twoRadius B ν L r0) : ‖f‖ ≤ r0 := by
  have hE := (dataEmbed_pos B).le
  have h := data_embed_bound hP ((M.V 2).ofH f)
  rw [val_ofH _ hf] at h
  apply h.trans
  calc
    _ ≤ dataEmbedConstant B * twoRadius B ν L r0 := mul_le_mul_of_nonneg_left hs hE
    _ = twoRadius B ν L r0 * dataEmbedConstant B := mul_comm _ _
    _ ≤ r0 := (twoRadius_bounds B hd hr0).2.2.2.1

                                                                     
                             
                                                                         
                                                              
                                                                                 
                                                                           
                                                                           
                                                                                
theorem prove_Thm22_theta2 (hν : 0 < ν) (hd : ν < D01lambda L)
    {r0 C0 : ℝ} (hr0 : 0 < r0) :
    (Premises M B ∧ Consistency M B ∧ Thm22_theta0 M B ν r0 C0) →
      Thm22_theta2 M B ν (twoRadius B ν L r0) (twoConstant B ν L r0) := by
  rintro ⟨hP,hc,h0⟩
  have hr := twoRadius_pos B hd hr0
  have hclosed {f : M.H} (hf : M.vnorm 2 f ≤ twoRadius B ν L r0) :
      M.vnorm 2 f < 2*twoRadius B ν L r0 := by linarith
  refine ⟨⟨analyticSeries_two hP hc hν hd hr0, solutionLipschitz_two hP hc hν hd hr0, ?_⟩, ?_⟩
  · intro f hf hs
    have hx := solution_two_norm hP hc hν hd hr0 hf hs
    refine ⟨twoSolutionsDefined hP hc hν hd hr0 hf (hclosed hs) none, hx.1, hx.2,
      share_two_bound hP hc hν hd hr0 hf hs, ?_⟩
    have hf0 : f ∈ (M.V 0).carrier := by rw [hP.Q01.a.1]; trivial
    have hs0 : M.vnorm 0 f ≤ r0 := by
      rw [hP.Q01.a.2.1]
      exact two_data_in_zero_ball hP hd hr0 hf hs
    exact (h0.1.2.2 f hf0 hs0).2.2.2.2
  · intro f hf
    change M.RealData f ∧ f ∈ (M.V 2).carrier ∧ M.vnorm 2 f ≤ twoRadius B ν L r0 at hf
    exact ⟨twoSolutionsDefined hP hc hν hd hr0 hf.2.1 (hclosed hf.2.2),
      share_two_bound hP hc hν hd hr0 hf.2.1 hf.2.2⟩

                                                                            
                                                                          
                                                                                 
theorem prove_Thm22_theta2_uniform
    (hbase : Uniform.{u} (fun M B ν r C => Consistency M B ∧ Thm22_theta0 M B ν r C)) :
    Uniform.{u} (fun M B ν r C => Thm22_theta2 M B ν r C) := by
  intro L hL κ hκ B ν hν hd
  obtain ⟨r0,hr0,C0,_hC0,hmodels⟩ := hbase L hL κ hκ B ν hν hd
  refine ⟨twoRadius B ν L r0, twoRadius_pos B hd hr0,
    twoConstant B ν L r0, twoConstant_pos B hd hr0, ?_⟩
  intro M hP
  exact prove_Thm22_theta2 hν hd hr0 ⟨hP,hmodels M hP⟩

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/ProductSource.lean <==
import OrderingError.Spec11.Threads.T6.StrongDuhamel

/-! Strong-source qualification and identification with the deterministic weak extension. -/
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

 def pairSource (hP : Premises M B) (hn : M.TrajectoryNormLaws ν 2)
    (w z : Traj hn) (t : Time) : (M.V 1).Space :=
  productTwo hP (evalTwo hn t w) (evalTwo hn t z)

theorem pairSource_val (hP : Premises M B) (hn : M.TrajectoryNormLaws ν 2)
    (w z : Traj hn) (t : Time) :
    (M.V 1).val (pairSource hP hn w z t) = M.product (trajVal hn w t) (trajVal hn z t) := by
  rw [pairSource, productTwo_val]
  change M.product ((M.V 2).val ((M.V 2).ofH (trajVal hn w t)))
    ((M.V 2).val ((M.V 2).ofH (trajVal hn z t))) = _
  rw [val_ofH _ (continuousLift_mem (traj_two_member hn w).2.1.1 t),
    val_ofH _ (continuousLift_mem (traj_two_member hn z).2.1.1 t)]

theorem pairSource_continuous (hP : Premises M B) (hn : M.TrajectoryNormLaws ν 2)
    (w z : Traj hn) : Continuous (pairSource hP hn w z) := by
  have hw := continuousLift_ofH (traj_two_member hn w).2.1.1
  have hz := continuousLift_ofH (traj_two_member hn z).2.1.1
  exact ((productTwo hP).continuous.comp hw).clm_apply hz

theorem pairSource_bound (hP : Premises M B) (hn : M.TrajectoryNormLaws ν 2)
    (w z : Traj hn) (t : Time) :
    ‖pairSource hP hn w z t‖ ≤
      (B.bound "C01_b" 0 2 * ‖w‖ * ‖z‖) * Real.exp (-2*ν*t) := by
  apply (productTwo_norm hP _ _).trans
  have hC := (budget_pos B "C01_b" 0 2 0).le
  have hw := evalTwo_bound hn w t
  have hz := evalTwo_bound hn z t
  change ‖evalTwo hn t w‖ ≤ _ at hw
  change ‖evalTwo hn t z‖ ≤ _ at hz
  calc
    _ ≤ B.bound "C01_b" 0 2 * (Real.exp (-ν*t)*‖w‖) * (Real.exp (-ν*t)*‖z‖) := by gcongr
    _ = _ := by
      have he : Real.exp (-ν*t) * Real.exp (-ν*t) = Real.exp (-2*ν*t) := by
        rw [← Real.exp_add]
        congr 1
        ring
      calc
        _ = (B.bound "C01_b" 0 2 * ‖w‖ * ‖z‖) * (Real.exp (-ν*t) * Real.exp (-ν*t)) := by ring
        _ = _ := by rw [he]

theorem weakProduct_eq_iota (hI : M.ExtensionIdentities ν) {f g : M.H}
    (hf : f ∈ (M.V 1).carrier) (hg : g ∈ (M.V 1).carrier) :
    M.weakProduct f g = M.iota (M.product f g) := by
  have h := hI.2.2.1 ((M.V 1).ofH f) ((M.V 1).ofH g)
  rw [val_ofH _ hf, val_ofH _ hg] at h
  exact h

theorem pairSource_weak_eq (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2)
    (w z : Traj hn) :
    (fun t => M.weakProduct (trajVal hn w t) (trajVal hn z t)) =
      (fun t => M.iota ((M.V 1).val (pairSource hP hn w z t))) := by
  funext t
  rw [pairSource_val]
  exact weakProduct_eq_iota (hc.1 ν hν hd).2.1
    (nested hP (by norm_num) (by norm_num) (by norm_num)
      (continuousLift_mem (traj_two_member hn w).2.1.1 t))
    (nested hP (by norm_num) (by norm_num) (by norm_num)
      (continuousLift_mem (traj_two_member hn z).2.1.1 t))

theorem pairSource_strong (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2)
    (w z : Traj hn) :
    M.StrongSource ν (fun t => (M.V 1).val (pairSource hP hn w z t)) := by
  have hcont := (scaleValCLM hP 1 (by norm_num) (by norm_num)).continuous.comp
    (pairSource_continuous hP hn w z)
  refine ⟨hcont.aestronglyMeasurable, fun t => continuous_locally_integrable _ hcont t, ?_⟩
  rw [← pairSource_weak_eq hP hc hν hd hn w z]
  exact ((hc.1 ν hν hd).2.2.2.2.1 none _ _ (traj_two_member hn w).1 (traj_two_member hn z).1).1

theorem Q_eq_Kstrong (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2)
    (w z : Traj hn) :
    M.Q ν none (trajVal hn w) (trajVal hn z) =
      M.Kstrong (fun t => (M.V 1).val (pairSource hP hn w z t)) := by
  have he : M.productClass ν (trajVal hn w) (trajVal hn z) =
      M.sourceClass ν (fun t => (M.V 1).val (pairSource hP hn w z t)) := by
    unfold Model.productClass Model.ProductSource Model.sourceClass
    rw [pairSource_weak_eq hP hc hν hd hn w z]
  rw [Model.Q, he]
  exact (((hc.1 ν hν hd).2.1).2.2.2.2.1 none).2 _ (pairSource_strong hP hc hν hd hn w z)

theorem Q_eq_forcedLift (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2)
    (w z : Traj hn) (t : Time) :
    M.Q ν none (trajVal hn w) (trajVal hn z) t =
      (M.V 2).val (forcedLift hP ν (pairSource hP hn w z) t) := by
  rw [Q_eq_Kstrong hP hc hν hd hn w z]
  exact (forcedLift_val hP hν hd (by positivity [budget_pos B "C01_b" 0 2 0])
    _ (pairSource_continuous hP hn w z) (pairSource_bound hP hn w z) t).symm

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/QuadraticTwo.lean <==
import OrderingError.Spec11.Threads.T6.ProductSource

/-! The deterministic Duhamel map is a bounded bilinear map on the actual X2. -/
set_option maxHeartbeats 1000000
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν : ℝ}

local instance quadraticEnergyNormedSpace : NormedSpace ℂ M.energySpace.Space := inferInstance
local instance quadraticWeakNormedGroup : NormedAddCommGroup M.Weak := inferInstance
local instance quadraticWeakNormedSpace : NormedSpace ℂ M.Weak := inferInstance

def quadraticStrongConstant (B : D01Budget) (ν L : ℝ) : ℝ :=
  B.bound "L03_b" 0 1 2 * B.bound "C01_b" 0 2 * quadraticTimeConstant (1/2) (D01lambda L-ν)
def quadraticConstant (B : D01Budget) (ν L : ℝ) : ℝ := D14b B ν + quadraticStrongConstant B ν L

theorem Q_two_czero (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2) (w z : Traj hn) :
    M.Czero ν (M.V 2) (M.Q ν none (trajVal hn w) (trajVal hn z)) := by
  have hC := (budget_pos B "C01_b" 0 2 0).le
  have h := forcedLift_czero hP hν hd (by positivity) (pairSource hP hn w z)
    (pairSource_continuous hP hn w z) (pairSource_bound hP hn w z)
  have he := funext (Q_eq_forcedLift hP hc hν hd hn w z)
  rw [he]
  exact h

theorem Q_two_member (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2) (w z : Traj hn) :
    M.TrajectoryMember ν 2 (M.Q ν none (trajVal hn w) (trajVal hn z)) := by
  simp only [Model.TrajectoryMember, show (2 : ℝ) ≠ 0 by norm_num, ite_false]
  exact ⟨((hc.1 ν hν hd).2.2.2.2.1 none _ _ (traj_two_member hn w).1
    (traj_two_member hn z).1).2.1, Q_two_czero hP hc hν hd hn w z⟩

theorem energy_le_traj_norm (hn : M.TrajectoryNormLaws ν 2) (w : Traj hn) :
    M.energy ν (trajVal hn w) ≤ ‖w‖ := by
  have hw := traj_two_member hn w
  have hy := weighted_le_ynorm hw.2 0
  have h0 : 0 ≤ M.ynorm ν 2 (trajVal hn w) :=
    (mul_nonneg (Real.exp_pos _).le (size_nonneg _ _)).trans hy
  rw [trajNorm_eq, Model.trajectoryNorm, ite_eq_right (by norm_num : (2 : ℝ) ≠ 0)]
  linarith

theorem Q_two_weighted_bound (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2)
    (w z : Traj hn) (t : Time) :
    Real.exp (ν*t) * M.vnorm 2 (M.Q ν none (trajVal hn w) (trajVal hn z) t) ≤
      quadraticStrongConstant B ν L * ‖w‖ * ‖z‖ := by
  rw [Q_eq_forcedLift hP hc hν hd hn w z t, Model.vnorm, size_val, forcedLift_weight]
  have hC := (budget_pos B "C01_b" 0 2 0).le
  apply (weightedForced_bound hP hν hd (by positivity) (pairSource hP hn w z)
    (pairSource_continuous hP hn w z) (pairSource_bound hP hn w z) t).trans_eq
  unfold quadraticStrongConstant
  ring

theorem Q_two_norm_bound (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2) (w z : Traj hn) :
    M.trajectoryNorm ν 2 (M.Q ν none (trajVal hn w) (trajVal hn z)) ≤
      quadraticConstant B ν L * ‖w‖ * ‖z‖ := by
  have he := ((hc.1 ν hν hd).2.2.2.2.1 none _ _ (traj_two_member hn w).1
    (traj_two_member hn z).1).2.2
  have hb : 0 ≤ D14b B ν := zero_le_one.trans (le_max_left _ _)
  have he' : M.energy ν (M.Q ν none (trajVal hn w) (trajVal hn z)) ≤ D14b B ν * ‖w‖ * ‖z‖ := by
    apply he.trans
    gcongr
    · exact energy_nonneg (traj_two_member hn z).1
    · exact energy_le_traj_norm hn w
    · exact energy_le_traj_norm hn z
  have hy : M.ynorm ν 2 (M.Q ν none (trajVal hn w) (trajVal hn z)) ≤
      quadraticStrongConstant B ν L * ‖w‖ * ‖z‖ := by
    apply csSup_le (range_nonempty _)
    rintro _ ⟨t,rfl⟩
    exact Q_two_weighted_bound hP hc hν hd hn w z t
  rw [Model.trajectoryNorm, ite_eq_right (by norm_num : (2 : ℝ) ≠ 0)]
  unfold quadraticConstant
  nlinarith

theorem two_productSource (hc : Consistency M B) (hν : 0 < ν) (hd : ν < D01lambda L)
    (hn : M.TrajectoryNormLaws ν 2) (w z : Traj hn) : M.ProductSource ν (trajVal hn w) (trajVal hn z) :=
  ((hc.1 ν hν hd).2.2.2.2.1 none _ _ (traj_two_member hn w).1 (traj_two_member hn z).1).1

theorem productClass_coe {w z : M.Trajectory} (h : M.ProductSource ν w z) :
    (M.productClass ν w z : Time → M.Weak) =ᵐ[M.weightedMeasure ν]
      (fun t => M.weakProduct (w t) (z t)) := by
  classical
  unfold Model.productClass
  rw [dite_eq_left h]
  exact h.coeFn_toLp

theorem Q_two_add_left (hc : Consistency M B) (hν : 0 < ν) (hd : ν < D01lambda L)
    (hn : M.TrajectoryNormLaws ν 2) (w v z : Traj hn) :
    M.Q ν none (trajVal hn (w+v)) (trajVal hn z) =
      M.Q ν none (trajVal hn w) (trajVal hn z) + M.Q ν none (trajVal hn v) (trajVal hn z) := by
  have he : M.productClass ν (trajVal hn (w+v)) (trajVal hn z) =
      M.productClass ν (trajVal hn w) (trajVal hn z) + M.productClass ν (trajVal hn v) (trajVal hn z) := by
    apply Lp.ext
    filter_upwards [productClass_coe (two_productSource hc hν hd hn (w+v) z),
      productClass_coe (two_productSource hc hν hd hn w z),
      productClass_coe (two_productSource hc hν hd hn v z),
      Lp.coeFn_add (M.productClass ν (trajVal hn w) (trajVal hn z))
        (M.productClass ν (trajVal hn v) (trajVal hn z))] with t h1 h2 h3 h4
    rw [h1,h4]
    simp only [Pi.add_apply,h2,h3,map_add,Model.weakProduct,add_apply]
  unfold Model.Q
  rw [he, map_add]

theorem Q_two_smul_left (hc : Consistency M B) (hν : 0 < ν) (hd : ν < D01lambda L)
    (hn : M.TrajectoryNormLaws ν 2) (w z : Traj hn) (a : ℂ) :
    M.Q ν none (trajVal hn (a • w)) (trajVal hn z) = a • M.Q ν none (trajVal hn w) (trajVal hn z) := by
  have he : M.productClass ν (trajVal hn (a • w)) (trajVal hn z) =
      a • M.productClass ν (trajVal hn w) (trajVal hn z) := by
    apply Lp.ext
    filter_upwards [productClass_coe (two_productSource hc hν hd hn (a • w) z),
      productClass_coe (two_productSource hc hν hd hn w z),
      Lp.coeFn_smul a (M.productClass ν (trajVal hn w) (trajVal hn z))] with t h1 h2 h3
    rw [h1,h3]
    simp only [Pi.smul_apply,h2,map_smul,Model.weakProduct,smul_apply]
  unfold Model.Q
  rw [he, map_smul]

theorem Q_two_symm (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2) (w z : Traj hn) :
    M.Q ν none (trajVal hn w) (trajVal hn z) = M.Q ν none (trajVal hn z) (trajVal hn w) := by
  have he : pairSource hP hn w z = pairSource hP hn z w := by
    funext t
    apply val_injective (M.V 1)
    rw [pairSource_val, pairSource_val]
    exact hP.C01.a _ _
  rw [Q_eq_Kstrong hP hc hν hd hn w z, Q_eq_Kstrong hP hc hν hd hn z w, he]

def quadraticTwo (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2) :
    Traj hn →ₗ[ℂ] Traj hn →ₗ[ℂ] Traj hn where
  toFun w :=
    { toFun := fun z => ⟨M.Q ν none (trajVal hn w) (trajVal hn z), Q_two_member hP hc hν hd hn w z⟩
      map_add' := fun z v => by
        apply Subtype.ext
        change M.Q ν none (trajVal hn w) (trajVal hn (z+v)) =
          M.Q ν none (trajVal hn w) (trajVal hn z) + M.Q ν none (trajVal hn w) (trajVal hn v)
        rw [Q_two_symm hP hc hν hd hn w (z+v), Q_two_add_left hc hν hd hn z v w,
          Q_two_symm hP hc hν hd hn z w, Q_two_symm hP hc hν hd hn v w]
      map_smul' := fun a z => by
        apply Subtype.ext
        change M.Q ν none (trajVal hn w) (trajVal hn (a • z)) =
          a • M.Q ν none (trajVal hn w) (trajVal hn z)
        rw [Q_two_symm hP hc hν hd hn w (a • z), Q_two_smul_left hc hν hd hn z w a,
          Q_two_symm hP hc hν hd hn z w]
        }
  map_add' w v := by
    ext z
    apply Subtype.ext
    exact Q_two_add_left hc hν hd hn w v z
  map_smul' a w := by
    ext z
    apply Subtype.ext
    exact Q_two_smul_left hc hν hd hn w z a

def quadraticTwoCLM (hP : Premises M B) (hc : Consistency M B)
    (hν : 0 < ν) (hd : ν < D01lambda L) (hn : M.TrajectoryNormLaws ν 2) :
    Traj hn →L[ℂ] Traj hn →L[ℂ] Traj hn :=
  (quadraticTwo hP hc hν hd hn).mkContinuous₂ (quadraticConstant B ν L)
    (fun w z => Q_two_norm_bound hP hc hν hd hn w z)

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Semigroup.lean <==
import OrderingError.Spec11.Threads.T6.StrongSpaces

/-! Strong joint continuity of the lifted semigroup away from zero. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem lambda_nonneg (L : ℝ) : 0 ≤ D01lambda L := by
  unfold D01lambda D01a
  positivity

def flowTwoLinear (hP : Premises M B) (t : Time) :
    (M.V 2).Space →ₗ[ℂ] (M.V 2).Space where
  toFun x := (M.V 2).ofH (M.T t ((M.V 2).val x))
  map_add' x y := by
    rw [map_add, map_add, ofH_add _
      ((hP.L02.c 2 (by norm_num) (by norm_num) _ (val_mem _ x)).2 t).1
      ((hP.L02.c 2 (by norm_num) (by norm_num) _ (val_mem _ y)).2 t).1]
  map_smul' a x := by
    rw [map_smul, map_smul, ofH_smul _ a
      ((hP.L02.c 2 (by norm_num) (by norm_num) _ (val_mem _ x)).2 t).1]
    rfl

theorem flowTwo_bound (hP : Premises M B) (t : Time) (x : (M.V 2).Space) :
    ‖flowTwoLinear hP t x‖ ≤ ‖x‖ := by
  have h := ((hP.L02.c 2 (by norm_num) (by norm_num) _ (val_mem _ x)).2 t).2
  change ‖(M.V 2).ofH (M.T t ((M.V 2).val x))‖ ≤ _
  simp only [Model.vnorm, size_val] at h
  apply h.trans
  apply mul_le_of_le_one_left (norm_nonneg _)
  exact Real.exp_le_one_iff.mpr (mul_nonpos_of_nonpos_of_nonneg
    (neg_nonpos.mpr (lambda_nonneg L)) t.2)

def flowTwo (hP : Premises M B) (t : Time) : (M.V 2).Space →L[ℂ] (M.V 2).Space :=
  (flowTwoLinear hP t).mkContinuous 1 (fun x => by simpa using flowTwo_bound hP t x)

theorem flowTwo_val (hP : Premises M B) (t : Time) (x : (M.V 2).Space) :
    (M.V 2).val (flowTwo hP t x) = M.T t ((M.V 2).val x) :=
  val_ofH _ ((hP.L02.c 2 (by norm_num) (by norm_num) _ (val_mem _ x)).2 t).1

theorem flowTwo_joint (hP : Premises M B) :
    Continuous (fun p : Time × (M.V 2).Space => flowTwo hP p.1 p.2) := by
  apply continuous_prod_of_continuous_lipschitzWith' _ 1
  · intro t
    apply (flowTwo hP t).lipschitzWith.weaken
    have hb : ‖flowTwo hP t‖ ≤ 1 := by
      apply (flowTwo hP t).opNorm_le_bound zero_le_one
      intro x
      change ‖flowTwoLinear hP t x‖ ≤ 1 * ‖x‖
      simpa only [one_mul] using flowTwo_bound hP t x
    exact_mod_cast hb
  · intro x
    exact (hP.L02.c 2 (by norm_num) (by norm_num) _ (val_mem _ x)).1

theorem flowOneTwo_factor (hP : Premises M B) (a t : Time) (ha : 0 < a) (hat : a ≤ t)
    (x : (M.V 1).Space) :
    flowOneTwo hP t (ha.trans_le hat) x = flowTwo hP (t-a) (flowOneTwo hP a ha x) := by
  apply val_injective (M.V 2)
  rw [flowOneTwo_val, flowTwo_val, flowOneTwo_val]
  have he : t = (t-a) + a := (tsub_add_cancel_of_le hat).symm
  conv_lhs => rw [he]
  rw [hP.L01.b.2.2.1.2.1]
  rfl

 def positiveFlow (hP : Premises M B) (r : ℝ) (x : (M.V 1).Space) : (M.V 2).Space :=
  if hr : 0 < r then flowOneTwo hP (Real.toNNReal r) (Real.toNNReal_pos.mpr hr) x else 0

theorem positiveFlow_continuousAt (hP : Premises M B) (r : ℝ) (hr : 0 < r)
    (x : (M.V 1).Space) : ContinuousAt (fun p : ℝ × (M.V 1).Space => positiveFlow hP p.1 p.2) (r,x) := by
  let a : Time := Real.toNNReal (r/2)
  have ha : 0 < a := by dsimp [a]; exact Real.toNNReal_pos.mpr (by linarith)
  have he : ∀ᶠ p : ℝ × (M.V 1).Space in nhds (r,x),
      positiveFlow hP p.1 p.2 = flowTwo hP (Real.toNNReal p.1-a) (flowOneTwo hP a ha p.2) := by
    have hh : ∀ᶠ p : ℝ × (M.V 1).Space in nhds (r,x), r/2 < p.1 :=
      (isOpen_lt continuous_const continuous_fst).mem_nhds (by dsimp; linarith)
    filter_upwards [hh] with p hp
    have hp0 : 0 < p.1 := by linarith
    rw [positiveFlow, dite_eq_left hp0]
    exact flowOneTwo_factor hP a (Real.toNNReal p.1) ha
      (Real.toNNReal_mono (by linarith)) p.2
  have hcont : Continuous (fun p : ℝ × (M.V 1).Space =>
      flowTwo hP (Real.toNNReal p.1-a) (flowOneTwo hP a ha p.2)) :=
    (flowTwo_joint hP).comp
      (show Continuous (fun p : ℝ × (M.V 1).Space =>
        (Real.toNNReal p.1-a, flowOneTwo hP a ha p.2)) by fun_prop)
  exact hcont.continuousAt.congr_of_eventuallyEq he

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/StrongDuhamel.lean <==
import OrderingError.Spec11.Threads.T6.KernelContinuity
import OrderingError.Spec11.Threads.T6.TimeIntegration
import OrderingError.Spec11.Threads.T6.Trajectory
import Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap

                                                                                 
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

def scaleValCLM (hP : Premises M B) (θ : ℝ) (h0 : 0 ≤ θ) (h3 : θ ≤ 3) :
    (M.V θ).Space →L[ℂ] M.H :=
  ⟨(M.V θ).val, hP.Q01.a.2.2.2.2.1 θ h0 h3⟩

def forcedLift (hP : Premises M B) (ν : ℝ) (g : Time → (M.V 1).Space) (t : Time) :
    (M.V 2).Space := (Real.exp (-ν*t) : ℂ) • weightedForced hP ν g t

theorem forcedLift_weight (hP : Premises M B) (ν : ℝ) (g : Time → (M.V 1).Space) (t : Time) :
    Real.exp (ν*t) * ‖forcedLift hP ν g t‖ = ‖weightedForced hP ν g t‖ := by
  rw [forcedLift, norm_smul, Complex.norm_real, Real.norm_of_nonneg (Real.exp_pos _).le,
    ← mul_assoc, ← Real.exp_add]
  have he : ν*(t : ℝ) + -ν*t = 0 := by ring
  rw [he, Real.exp_zero, one_mul]

theorem forcedLift_czero (hP : Premises M B) {ν G : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (hG : 0 ≤ G) (g : Time → (M.V 1).Space)
    (hg : Continuous g) (hb : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-2*ν*s)) :
    M.Czero ν (M.V 2) (fun t => (M.V 2).val (forcedLift hP ν g t)) := by
  have hc := weightedForced_continuous hP hν hd hG g hg hb
  refine ⟨⟨⟨forcedLift hP ν g, ?_, fun _ => rfl⟩,
    ⟨B.bound "L03_b" 0 1 2 * G * quadraticTimeConstant (1/2) (D01lambda L-ν), ?_⟩⟩, ?_⟩
  · unfold forcedLift
    fun_prop
  · intro t
    rw [size_val, forcedLift_weight]
    exact weightedForced_bound hP hν hd hG g hg hb t
  · have h := (weightedForced_tendsto_zero hP hν hd hG g hg hb).norm
    simp only [norm_zero] at h
    convert h using 1
    funext t
    rw [size_val, forcedLift_weight]

theorem Kstrong_lag_formula (g : Time → (M.V 1).Space) (t : Time) :
    M.Kstrong (fun s => (M.V 1).val (g s)) t =
      ∫ r in Ioo (0 : ℝ) (t : ℝ), M.T (Real.toNNReal r)
        ((M.V 1).val (g (Real.toNNReal ((t : ℝ)-r)))) := by
  rw [Model.Kstrong, time_integral_eq_real]
  let f : ℝ → M.H := fun s => M.T (t-Real.toNNReal s) ((M.V 1).val (g (Real.toNNReal s)))
  have hf : (∫ s in (0 : ℝ)..(t : ℝ), f s) =
      ∫ r in (0 : ℝ)..(t : ℝ), f ((t : ℝ)-r) := by
    have h := intervalIntegral.integral_comp_sub_left f (t : ℝ) (a := (0 : ℝ)) (b := (t : ℝ))
    simpa only [sub_self, sub_zero] using h.symm
  change (∫ s in (0 : ℝ)..(t : ℝ), f s) = _
  erw [hf, intervalIntegral.integral_of_le (f := fun r : ℝ => f ((t : ℝ)-r)) t.2,
    integral_Ioc_eq_integral_Ioo]
  apply setIntegral_congr_fun measurableSet_Ioo
  intro r hr
  have htr : 0 ≤ (t : ℝ)-r := sub_nonneg.mpr hr.2.le
  have hle : Real.toNNReal ((t : ℝ)-r) ≤ t := by
    apply NNReal.coe_le_coe.mp
    rw [Real.coe_toNNReal _ htr]
    linarith [hr.1]
  have he : t-Real.toNNReal ((t : ℝ)-r) = Real.toNNReal r := by
    apply NNReal.coe_injective
    rw [NNReal.coe_sub hle, Real.coe_toNNReal _ htr, Real.coe_toNNReal _ hr.1.le]
    ring
  dsimp only [f]
  rw [he]

theorem forcedLift_val (hP : Premises M B) {ν G : ℝ}
    (hν : 0 < ν) (hd : ν < D01lambda L) (hG : 0 ≤ G) (g : Time → (M.V 1).Space)
    (hg : Continuous g) (hb : ∀ s : Time, ‖g s‖ ≤ G * Real.exp (-2*ν*s)) (t : Time) :
    (M.V 2).val (forcedLift hP ν g t) = M.Kstrong (fun s => (M.V 1).val (g s)) t := by
  let := hP.Q01.a.2.2.1 2 (by norm_num) (by norm_num)
  let J := scaleValCLM hP 2 (by norm_num) (by norm_num)
  have hi := lagIntegrand_integrable hP hν hd hG g hg hb t
  change J ((Real.exp (-ν*t) : ℂ) • (∫ r : ℝ, lagIntegrand hP ν g t r)) = _
  rw [map_smul, ← J.integral_comp_comm hi, ← integral_smul, Kstrong_lag_formula,
    ← integral_indicator measurableSet_Ioo]
  apply integral_congr_ae
  apply ae_of_all
  intro r
  by_cases hr : r ∈ Ioo (0 : ℝ) (t : ℝ)
  · rw [indicator_of_mem hr]
    dsimp only [lagIntegrand]
    rw [ite_eq_left (show 0 < r ∧ r < (t : ℝ) from hr), map_smul,
      positiveFlow, dite_eq_left hr.1]
    change (Real.exp (-ν*t) : ℂ) • ((Real.exp (ν*t) : ℂ) •
      (M.V 2).val (flowOneTwo hP (Real.toNNReal r) (Real.toNNReal_pos.mpr hr.1)
        (g (Real.toNNReal ((t : ℝ)-r))))) = _
    rw [flowOneTwo_val, smul_smul, ← Complex.ofReal_mul]
    have he : Real.exp (-ν*t) * Real.exp (ν*t) = 1 := by
      rw [← Real.exp_add]
      have hz : -ν*(t : ℝ) + ν*t = 0 := by ring
      rw [hz, Real.exp_zero]
    rw [he, Complex.ofReal_one, one_smul]
  · rw [indicator_of_notMem hr]
    change ¬(0 < r ∧ r < (t : ℝ)) at hr
    simp only [lagIntegrand, ite_eq_right hr, map_zero, smul_zero]

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/StrongSpaces.lean <==
import OrderingError.Spec11.Threads.T6.Basic
import Mathlib.Analysis.Normed.Operator.Bilinear

                                                                                                

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget}

theorem nested (hP : Premises M B) {r s : ℝ} (hr : 0 ≤ r) (hrs : r ≤ s) (hs : s ≤ 3) :
    (M.V s).carrier ≤ (M.V r).carrier :=
  hP.Q01.a.2.2.2.2.2.2.1 r s hr hrs hs

def scaleInclusion {r s : ℝ} (h : (M.V s).carrier ≤ (M.V r).carrier) :
    (M.V s).Space →ₗ[ℂ] (M.V r).Space where
  toFun x := (M.V r).ofH ((M.V s).val x)
  map_add' x y := by
    rw [map_add, ofH_add _ (h (val_mem _ x)) (h (val_mem _ y))]
  map_smul' a x := by
    rw [map_smul, ofH_smul _ a (h (val_mem _ x))]
    rfl

theorem scaleInclusion_val {r s : ℝ} (h : (M.V s).carrier ≤ (M.V r).carrier)
    (x : (M.V s).Space) :
    (M.V r).val (scaleInclusion h x) = (M.V s).val x := val_ofH _ (h (val_mem _ x))

def scaleInclusionCLM (hP : Premises M B) {r s : ℝ}
    (hr : 0 ≤ r) (hrs : r ≤ s) (hs : s ≤ 3) : (M.V s).Space →L[ℂ] (M.V r).Space :=
  (scaleInclusion (nested hP hr hrs hs)).mkContinuous (B.bound "L02_embed" 0 s r) (by
    intro x
    change ‖(M.V r).ofH ((M.V s).val x)‖ ≤ _
    have hb := hP.L02.a.2.2.2 r s hr hrs hs ((M.V s).val x) (val_mem _ x)
    simpa only [Model.vnorm, D03Subspace.size, ofH_val] using hb)

def productH (hP : Premises M B) :
    (M.V 2).Space →ₗ[ℂ] (M.V 2).Space →ₗ[ℂ] M.H where
  toFun x := (M.F (scaleInclusion (nested hP (by norm_num) (by norm_num) (by norm_num)) x)).comp
    (scaleInclusion (nested hP (by norm_num) (by norm_num) (by norm_num)))
  map_add' x y := by ext z; simp
  map_smul' a x := by ext z; simp

theorem productH_apply (hP : Premises M B) (x y : (M.V 2).Space) :
    productH hP x y = M.product ((M.V 2).val x) ((M.V 2).val y) := rfl

theorem product_two_bound (hP : Premises M B) (x y : (M.V 2).Space) :
    (M.V 1).Bound (productH hP x y) (B.bound "C01_b" 0 2 * ‖x‖ * ‖y‖) := by
  rw [productH_apply]
  have h := hP.C01.b 2 (by norm_num) (by norm_num)
    ((M.V 2).val x) ((M.V 2).val y) (val_mem _ x) (val_mem _ y)
  simpa only [show (2 : ℝ) - 1 = 1 by norm_num, Model.vnorm, size_val] using h

def productTwoLinear (hP : Premises M B) :
    (M.V 2).Space →ₗ[ℂ] (M.V 2).Space →ₗ[ℂ] (M.V 1).Space where
  toFun x :=
    { toFun := fun y => (M.V 1).ofH (productH hP x y)
      map_add' := fun y z => by
        rw [map_add, ofH_add _ (product_two_bound hP x y).1 (product_two_bound hP x z).1]
      map_smul' := fun a y => by
        rw [map_smul, ofH_smul _ a (product_two_bound hP x y).1]
        rfl }
  map_add' x y := by
    ext z
    change (M.V 1).ofH (productH hP (x + y) z) =
      (M.V 1).ofH (productH hP x z) + (M.V 1).ofH (productH hP y z)
    rw [map_add, LinearMap.add_apply, ofH_add _ (product_two_bound hP x z).1
      (product_two_bound hP y z).1]
  map_smul' a x := by
    ext y
    change (M.V 1).ofH (productH hP (a • x) y) = a • (M.V 1).ofH (productH hP x y)
    rw [map_smul, LinearMap.smul_apply, ofH_smul _ a (product_two_bound hP x y).1]

def productTwo (hP : Premises M B) :
    (M.V 2).Space →L[ℂ] (M.V 2).Space →L[ℂ] (M.V 1).Space :=
  (productTwoLinear hP).mkContinuous₂ (B.bound "C01_b" 0 2) (by
    intro x y
    exact (product_two_bound hP x y).2)

theorem productTwo_val (hP : Premises M B) (x y : (M.V 2).Space) :
    (M.V 1).val (productTwo hP x y) = M.product ((M.V 2).val x) ((M.V 2).val y) :=
  val_ofH _ (product_two_bound hP x y).1

theorem productTwo_norm (hP : Premises M B) (x y : (M.V 2).Space) :
    ‖productTwo hP x y‖ ≤ B.bound "C01_b" 0 2 * ‖x‖ * ‖y‖ :=
  (product_two_bound hP x y).2

def flowOneTwoLinear (hP : Premises M B) (t : Time) (ht : 0 < t) :
    (M.V 1).Space →ₗ[ℂ] (M.V 2).Space where
  toFun x := (M.V 2).ofH (M.T t ((M.V 1).val x))
  map_add' x y := by
    rw [map_add, map_add, ofH_add _
      (hP.L03.b 1 2 (by norm_num) (by norm_num) (by norm_num) t ht _ (val_mem _ x)).1
      (hP.L03.b 1 2 (by norm_num) (by norm_num) (by norm_num) t ht _ (val_mem _ y)).1]
  map_smul' a x := by
    rw [map_smul, map_smul, ofH_smul _ a
      (hP.L03.b 1 2 (by norm_num) (by norm_num) (by norm_num) t ht _ (val_mem _ x)).1]
    rfl

def flowOneTwo (hP : Premises M B) (t : Time) (ht : 0 < t) :
    (M.V 1).Space →L[ℂ] (M.V 2).Space :=
  (flowOneTwoLinear hP t ht).mkContinuous
    (B.bound "L03_b" 0 1 2 * D01tw t ^ (-1 / 2 : ℝ) * Real.exp (-D01lambda L * t)) (by
      intro x
      change ‖(M.V 2).ofH (M.T t ((M.V 1).val x))‖ ≤ _
      have h := (hP.L03.b 1 2 (by norm_num) (by norm_num) (by norm_num) t ht _ (val_mem _ x)).2
      simpa only [show -((2 : ℝ) - 1) / 2 = -1 / 2 by norm_num, Model.vnorm,
        D03Subspace.size, ofH_val] using h)

theorem flowOneTwo_val (hP : Premises M B) (t : Time) (ht : 0 < t)
    (x : (M.V 1).Space) :
    (M.V 2).val (flowOneTwo hP t ht x) = M.T t ((M.V 1).val x) :=
  val_ofH _ (hP.L03.b 1 2 (by norm_num) (by norm_num) (by norm_num) t ht _ (val_mem _ x)).1

theorem flowOneTwo_bound (hP : Premises M B) (t : Time) (ht : 0 < t)
    (x : (M.V 1).Space) :
    ‖flowOneTwo hP t ht x‖ ≤ B.bound "L03_b" 0 1 2 * D01tw t ^ (-1 / 2 : ℝ) *
      Real.exp (-D01lambda L * t) * ‖x‖ := by
  change ‖(M.V 2).ofH (M.T t ((M.V 1).val x))‖ ≤ _
  have h := (hP.L03.b 1 2 (by norm_num) (by norm_num) (by norm_num) t ht _ (val_mem _ x)).2
  simpa only [show -((2 : ℝ) - 1) / 2 = -1 / 2 by norm_num, Model.vnorm,
    D03Subspace.size, ofH_val] using h

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/TimeIntegration.lean <==
import OrderingError.Spec11.Threads.T6.Basic
import Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic
import Mathlib.MeasureTheory.Integral.IntegrableOn

                                                                                      
noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u

theorem timeMeasure_Iic (t : Time) : timeMeasure (Iic t) = ENNReal.ofReal t := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have him : (fun t : Time => (t : ℝ)) '' Iic t = Icc (0 : ℝ) t := by
    ext r
    constructor
    · rintro ⟨s, hs, rfl⟩; exact ⟨s.2,hs⟩
    · rintro ⟨hr, hrt⟩; exact ⟨⟨r,hr⟩,hrt,rfl⟩
  rw [timeMeasure, Measure.comap_apply _ he.injective
    (fun _ hs => he.measurableSet_image.mpr hs) _ measurableSet_Iic, him,
    Measure.restrict_apply measurableSet_Icc]
  have hi : Icc (0 : ℝ) (t : ℝ) ∩ Ici 0 = Icc (0 : ℝ) t :=
    inter_eq_left.mpr (fun _ h => h.1)
  rw [hi, Real.volume_Icc, sub_zero]

theorem continuous_locally_integrable {E : Type u} [NormedAddCommGroup E]
    (g : Time → E) (hg : Continuous g) (t : Time) : IntegrableOn g (Iic t) timeMeasure := by
  let : IsFiniteMeasure (timeMeasure.restrict (Iic t)) :=
    ⟨by rw [Measure.restrict_apply_univ, timeMeasure_Iic]; exact ENNReal.ofReal_lt_top⟩
  have hc : IsCompact (Iic t) := by
    have he : Iic t = Icc (0 : Time) t := by ext s; simp
    rw [he]
    exact isCompact_Icc
  obtain ⟨C,hC⟩ := hc.exists_bound_of_continuousOn hg.continuousOn
  apply (integrable_const C).mono' hg.aestronglyMeasurable.restrict
  filter_upwards [self_mem_ae_restrict measurableSet_Iic] with s hs
  exact hC s hs

theorem time_integral_eq_real {E : Type u} [NormedAddCommGroup E] [NormedSpace ℝ E]
    (f : Time → E) (t : Time) :
    (∫ s in Iic t, f s ∂timeMeasure) = ∫ r in (0 : ℝ)..(t : ℝ), f (Real.toNNReal r) := by
  have he : MeasurableEmbedding (fun t : Time => (t : ℝ)) :=
    MeasurableEmbedding.subtype_coe measurableSet_Ici
  have him : (fun t : Time => (t : ℝ)) '' Iic t = Icc (0 : ℝ) t := by
    ext r
    constructor
    · rintro ⟨s, hs, rfl⟩; exact ⟨s.2,hs⟩
    · rintro ⟨hr, hrt⟩; exact ⟨⟨r,hr⟩,hrt,rfl⟩
  have hsub : Icc (0 : ℝ) (t : ℝ) ⊆ Ici 0 := fun _ h => h.1
  have hmu : timeMeasure.restrict (Iic t) =
      (volume.restrict (Icc (0 : ℝ) (t : ℝ))).comap (fun s : Time => (s : ℝ)) := by
    rw [timeMeasure, he.restrict_comap, him, Measure.restrict_restrict measurableSet_Icc,
      inter_eq_left.mpr hsub]
  rw [hmu]
  calc
    _ = ∫ s : Time, f (Real.toNNReal (s : ℝ)) ∂((volume.restrict (Icc (0 : ℝ) (t : ℝ))).comap
        (fun s : Time => (s : ℝ))) := by simp only [Real.toNNReal_coe]
    _ = ∫ r in Ici (0 : ℝ), f (Real.toNNReal r) ∂(volume.restrict (Icc (0 : ℝ) (t : ℝ))) :=
      integral_subtype_comap (μ := volume.restrict (Icc (0 : ℝ) (t : ℝ)))
        measurableSet_Ici (fun r : ℝ => f (Real.toNNReal r))
    _ = ∫ r in Icc (0 : ℝ) (t : ℝ), f (Real.toNNReal r) := by
      rw [Measure.restrict_restrict measurableSet_Ici, inter_eq_right.mpr hsub]
    _ = _ := by
      rw [integral_Icc_eq_integral_Ioc]
      exact (intervalIntegral.integral_of_le (f := fun r : ℝ => f (Real.toNNReal r)) t.2).symm

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/OrderingError/Spec11/Threads/T6/Trajectory.lean <==
import OrderingError.Spec11.Threads.T6.StrongSpaces

/-! Banach realization of the actual trajectory predicate. The only interface used
is Consistency, via its norm laws and completeness conclusions. -/

noncomputable section
open MeasureTheory Set Filter
open scoped ENNReal NNReal InnerProductSpace
namespace OrderingError.Spec11.T6
universe u
variable {L κ : ℝ} {M : Model.{u} L κ} {B : D01Budget} {ν θ : ℝ}

 def trajectorySubmodule (hn : M.TrajectoryNormLaws ν θ) : Submodule ℂ M.Trajectory where
  carrier := {w | M.TrajectoryMember ν θ w}
  zero_mem' := hn.1
  add_mem' := fun hw hz => (hn.2.2.2.1 _ _ hw hz).1
  smul_mem' := fun a _ hw => (hn.2.2.2.2 a _ hw).1

def Traj (hn : M.TrajectoryNormLaws ν θ) : Type u := trajectorySubmodule hn

instance (hn : M.TrajectoryNormLaws ν θ) : AddCommGroup (Traj hn) :=
  inferInstanceAs (AddCommGroup (trajectorySubmodule hn))
instance (hn : M.TrajectoryNormLaws ν θ) : Module ℂ (Traj hn) :=
  inferInstanceAs (Module ℂ (trajectorySubmodule hn))

def trajVal (hn : M.TrajectoryNormLaws ν θ) : Traj hn →ₗ[ℂ] M.Trajectory :=
  (trajectorySubmodule hn).subtype

theorem trajVal_mem (hn : M.TrajectoryNormLaws ν θ) (x : Traj hn) :
    M.TrajectoryMember ν θ (trajVal hn x) := x.property

def trajNorm (hn : M.TrajectoryNormLaws ν θ) : AddGroupNorm (Traj hn) where
  toFun x := M.trajectoryNorm ν θ (trajVal hn x)
  map_zero' := hn.2.1
  add_le' x y := (hn.2.2.2.1 _ _ x.property y.property).2
  neg' x := by
    have h := (hn.2.2.2.2 (-1) (trajVal hn x) (trajVal_mem hn x)).2
    simpa only [map_neg, neg_one_smul, norm_neg, norm_one, one_mul] using h
  eq_zero_of_map_eq_zero' x h := Subtype.ext ((hn.2.2.1 _ x.property).2.mp h)

instance (hn : M.TrajectoryNormLaws ν θ) : NormedAddCommGroup (Traj hn) :=
  (trajNorm hn).toNormedAddCommGroup
instance (hn : M.TrajectoryNormLaws ν θ) : NormedSpace ℂ (Traj hn) where
  norm_smul_le a x := (hn.2.2.2.2 a _ x.property).2.le

theorem trajNorm_eq (hn : M.TrajectoryNormLaws ν θ) (x : Traj hn) :
    ‖x‖ = M.trajectoryNorm ν θ (trajVal hn x) := rfl

theorem traj_complete (hn : M.TrajectoryNormLaws ν θ) (hc : M.TrajectoryComplete ν θ) :
    CompleteSpace (Traj hn) := by
  apply Metric.complete_of_cauchySeq_tendsto
  intro w hw
  have hh : ∀ ε > 0, ∃ N, ∀ m ≥ N, ∀ n ≥ N,
      M.TrajectoryMember ν θ (trajVal hn (w m) - trajVal hn (w n)) ∧
      M.trajectoryNorm ν θ (trajVal hn (w m) - trajVal hn (w n)) < ε := by
    intro ε hε
    obtain ⟨N, hN⟩ := Metric.cauchySeq_iff.mp hw ε hε
    refine ⟨N, ?_⟩
    intro m hm n hnn
    refine ⟨(w m - w n).property, ?_⟩
    have hdist := hN m hm n hnn
    rw [dist_eq_norm] at hdist
    exact hdist
  obtain ⟨z, hz, _, hlim⟩ := hc (fun n => trajVal hn (w n)) (fun n => (w n).property) hh
  refine ⟨(⟨z, hz⟩ : trajectorySubmodule hn), ?_⟩
  apply tendsto_iff_norm_sub_tendsto_zero.mpr
  exact hlim

theorem two_norm_laws (hc : Consistency M B) (hν : 0 < ν) (hd : ν < D01lambda L) :
    M.TrajectoryNormLaws ν 2 :=
  ((hc.1 ν hν hd).2.2.2.1 2 (Or.inr (Or.inr (Or.inl rfl)))).1

theorem two_complete (hc : Consistency M B) (hν : 0 < ν) (hd : ν < D01lambda L) :
    CompleteSpace (Traj (two_norm_laws hc hν hd)) :=
  traj_complete _ ((hc.1 ν hν hd).2.2.2.1 2 (Or.inr (Or.inr (Or.inl rfl)))).2

theorem traj_two_member (hn : M.TrajectoryNormLaws ν 2) (w : Traj hn) :
    M.Xtheta ν 2 (trajVal hn w) := by
  simpa only [Model.TrajectoryMember, show (2 : ℝ) ≠ 0 by norm_num, ite_false]
    using trajVal_mem hn w

theorem continuousLift_mem {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.ContinuousLift S w) (t : Time) : w t ∈ S.carrier := by
  obtain ⟨z, _, he⟩ := hw
  rw [← he t]
  exact val_mem S (z t)

theorem continuousLift_ofH {S : D03Subspace M.H} {w : M.Trajectory}
    (hw : M.ContinuousLift S w) : Continuous (fun t => S.ofH (w t)) := by
  obtain ⟨z, hz, he⟩ := hw
  have eq : (fun t => S.ofH (w t)) = z := by
    funext t
    rw [← he t, ofH_val]
  rw [eq]
  exact hz

theorem energy_nonneg {w : M.Trajectory} (hw : M.X0 ν w) : 0 ≤ M.energy ν w := by
  have hb : BddAbove (range (fun t : Time => Real.exp (ν*t) * ‖w t‖)) := by
    obtain ⟨R, hR⟩ := hw.1.2.1
    exact ⟨R, by rintro _ ⟨t,rfl⟩; exact hR t⟩
  have h0 := le_csSup hb (mem_range_self (0 : Time))
  have hs : 0 ≤ sSup (range (fun t : Time => Real.exp (ν*t) * ‖w t‖)) :=
    (by positivity : 0 ≤ Real.exp (ν*(0 : Time)) * ‖w 0‖).trans h0
  exact add_nonneg hs (Real.sqrt_nonneg _)

theorem weighted_le_ynorm {w : M.Trajectory} (hw : M.Czero ν (M.V θ) w) (t : Time) :
    Real.exp (ν*t) * M.vnorm θ (w t) ≤ M.ynorm ν θ w := by
  apply le_csSup _ (mem_range_self t)
  obtain ⟨R, hR⟩ := hw.1.2
  exact ⟨R, by rintro _ ⟨s,rfl⟩; exact hR s⟩

theorem weighted_two_le_norm (hn : M.TrajectoryNormLaws ν 2) (w : Traj hn) (t : Time) :
    Real.exp (ν*t) * M.vnorm 2 (trajVal hn w t) ≤ ‖w‖ := by
  have hm := traj_two_member hn w
  have hy := weighted_le_ynorm hm.2 t
  rw [trajNorm_eq, Model.trajectoryNorm, ite_eq_right (by norm_num : (2 : ℝ) ≠ 0)]
  linarith [energy_nonneg hm.1]

 def evalTwoLinear (hn : M.TrajectoryNormLaws ν 2) (t : Time) :
    Traj hn →ₗ[ℂ] (M.V 2).Space where
  toFun w := (M.V 2).ofH (trajVal hn w t)
  map_add' w z := by
    change (M.V 2).ofH (trajVal hn w t + trajVal hn z t) = _
    exact ofH_add _ (continuousLift_mem (traj_two_member hn w).2.1.1 t)
      (continuousLift_mem (traj_two_member hn z).2.1.1 t)
  map_smul' a w := by
    change (M.V 2).ofH (a • trajVal hn w t) = _
    exact ofH_smul _ a (continuousLift_mem (traj_two_member hn w).2.1.1 t)

theorem evalTwo_bound (hn : M.TrajectoryNormLaws ν 2) (w : Traj hn) (t : Time) :
    ‖evalTwoLinear hn t w‖ ≤ Real.exp (-ν*t) * ‖w‖ := by
  have h := mul_le_mul_of_nonneg_left (weighted_two_le_norm hn w t) (Real.exp_pos (-ν*t)).le
  have he : Real.exp (-ν*t) * Real.exp (ν*t) = 1 := by rw [← Real.exp_add]; ring_nf; exact Real.exp_zero
  change M.vnorm 2 (trajVal hn w t) ≤ _
  simpa only [← mul_assoc, he, one_mul] using h

def evalTwo (hn : M.TrajectoryNormLaws ν 2) (t : Time) : Traj hn →L[ℂ] (M.V 2).Space :=
  (evalTwoLinear hn t).mkContinuous (Real.exp (-ν*t)) (fun w => evalTwo_bound hn w t)

end OrderingError.Spec11.T6


==> anc/Lean_KdV_error_theorems/README.md <==
# Lean 4 proofs for the KdV error theorems

This attachment checks the abstract counterparts of Theorems 4.1–4.4 of the paper. From sixteen premises, Lean proves four statements with uniform radii and constants. It also constructs a one-complex-dimensional model satisfying all sixteen premises, with a nonzero state space and a nonzero bilinear product.

The sixteen premises are `Q01`, `L01`–`L14`, and `C01`, collected in `OrderingError.Spec11.Final.PremisesCore`. They express the structural, linear, approximation, and bilinear estimates used in the argument. Their validity for the KdV problem is established by the proofs in the paper and classical inequalities. That KdV instantiation is outside this check. Additional classical facts needed for the abstract deductions are proved in Lean and are supplied by `OrderingError.Spec11.ClassicalProofs.classicalPremises_holds`.

## Reading guide

Read [Specification.pdf](Specification.pdf) first, then [Correspondence_table.pdf](Correspondence_table.pdf). The correspondence table relates the mathematical definitions and statements to the Lean declarations.

The main entry points are:

| Content | File | Declarations |
|---|---|---|
| Four final statements and proofs | [CoreStatements.lean](OrderingError/Spec11/Final/CoreStatements.lean) | `Statement41Core`–`Statement44Core`; `final_statement41_core`–`final_statement44_core`; `final_statements_core` |
| Sixteen premises | [Core.lean](OrderingError/Spec11/Final/Core.lean) | `PremisesCore`; `PremisesCore.toPremises` |
| Uniform quantifiers | [CoreStatements.lean](OrderingError/Spec11/Final/CoreStatements.lean) | `UniformCore`; `UniformAway42Core` |
| Conclusion predicates | [Statements.lean](OrderingError/Spec11/Statements.lean) | `Model.Conclusion41`, `Model.Pointwise42`, `Model.Conclusion43`, `Model.Conclusion44` |
| Abstract objects | [Model.lean](OrderingError/Spec11/Model.lean) | `Model` |
| Scalar budgets and geometry | [Geometry.lean](OrderingError/Spec11/Geometry.lean) | `D01Budget`; `D05Mesh`; `D17Index` |
| Individual premises | [Premises.lean](OrderingError/Spec11/Premises.lean) | `Q01`; `L01`–`L14`; `C01` |
| Nonzero example | [Main.lean](OrderingError/Spec11/NonTrivialModel/Main.lean) | `premisesCore_holds`; `nontrivial_model_exists`; `premises_and_nonzero_product`; `conclusion41`–`conclusion44` |

The first three rows use namespace `OrderingError.Spec11.Final`. The next four use `OrderingError.Spec11`. The example uses `OrderingError.Spec11.NonTrivialModel`. In particular, the uniform radius and constant are chosen before the model, mesh, and datum. The example has vanishing linear errors. It establishes consistency of the premises with a nonzero space and product, and does not instantiate the KdV equation.

## Build

Install Elan and Git, then run these commands from this directory:

```sh
lake exe cache get
lake build
```

The first command obtains the Mathlib build cache. The default target, `KdVErrorTheorems`, imports both final theorem modules and the axiom audit. Dependencies are pinned in [lake-manifest.json](lake-manifest.json):

- Lean `leanprover/lean4:v4.35.0`, compiler commit `eb6cafb7290e8bd5f2937522d8d804f58f02bafc`.
- Mathlib commit `56a005855ea17e0b0958f73ec801ae140b0a1679`.
- The exact revisions of all eight transitive packages are recorded in the manifest.

To repeat the audit after building:

```sh
lake env lean KdVErrorTheorems/Audit.lean
```

The recorded check compiled every supplied module from source in a new directory, with no pre-existing compiled modules of this project. It reused only local compiled dependencies at the pinned revisions through `LEAN_PATH`. Thus it provides a check of a fresh source compilation, not a fresh dependency download. Lake separately accepted the package configuration and its default target.

All 291 modules compiled successfully in **3011.527 seconds (50.19 minutes)** on the recorded Windows host, using at most three compiler processes, each with one worker. Allow roughly 50–65 minutes for a source build on comparable hardware, plus dependency download time. Actual time depends on hardware and concurrency. See [audit/build_summary.txt](audit/build_summary.txt) for the measured configuration and diagnostics.

## Axiom audit and size

The four final theorems and the nonzero example depend only on Lean's standard `propext`, `Classical.choice`, and `Quot.sound`. The audit prints the axioms of all four theorems and seven example declarations, then checks every declaration originating in the supplied `OrderingError` modules against the same allowed set. Any other axiom causes an error. Actual output is in [audit/axioms.txt](audit/axioms.txt).

The attachment contains **291 Lean modules**, comprising the **289-module import closure** of the two mathematical entry points and two build/audit entry modules. The 289 mathematical modules contain **5,859 elaborated declarations**. All supplied Lean files have **41,312 physical Lean source lines**. Declaration counts use Lean's environment and each declaration's owning module. They include private, generated, recursor, and projection declarations, and are not counts of independent mathematical results. Mathlib and Lean's own declarations are excluded. Physical line counts include blank lines and comments. Modules with no declarations are included in the module count. Per-module figures are in [audit/source_inventory.json](audit/source_inventory.json).

[audit/SHA256SUMS.txt](audit/SHA256SUMS.txt) records SHA-256 hashes for every distributed file except the manifest itself, whose self-hash cannot be included. Paths are relative to this directory. The distributed directory contains source, configuration, the two PDFs, and audit records. Compiled products and dependencies are obtained by the build commands above.


==> anc/Lean_KdV_error_theorems/audit/SHA256SUMS.txt <==
85a73fa2cd676a82b553b577dc4f95bc4efd8ab6f4ad6b960b75ae2fc2245b8a  audit/axioms.txt
40cb19e7480938f1a86d6a3ba11b3c925db1573706e645fae7cc8d0c7c800b35  audit/build_summary.txt
93e928588a3a3e4ffa0fbc965cdbc04c2f680d6c94f8a68f317f01a70ab0de57  audit/dependency_revisions.json
24df417eacf22c2286a9aa9cc0337fa12efea70dbe4a7dacca42d16022166bba  audit/source_integrity.json
fab12bdaaf3accacde0aecd82cf84a6757172f6723e43cbf3b7be4bec284aa36  audit/source_inventory.json
1ab3cad99e691f7756e9bc445d40a3a5f0b8603e397ce21a1c8a81e53a5995b2  Correspondence_table.pdf
b8c8b032c279146e27ea233aede7b276d716b9cb59686046ea081095b161f889  KdVErrorTheorems/Audit.lean
281f28168a19984471d84460cfb53e0dde62bfdb1b3ce227dd55c8526577fbd2  KdVErrorTheorems.lean
a0f0893d0dde921c2d2daa66cc075bfb28048d115a38da2715aa3287ec7b4221  lake-manifest.json
755014c463d477bd393baa918ffc0d7cd1b339e8661fc0a6eabcfd3a9a62473b  lakefile.toml
ca5f1f601d34c49079e38d7e7041eb0f2a9c227fbc1df0f404820069a052330c  lean-toolchain
a8d80a6cf4c8b54dd7110aad4e5818af072f492458c560d32a52004a76b2c78b  OrderingError/AnalyticPremises.lean
9242e8577a2633341b4e459e384c9420b17ed45b849695f5f03079a12ef9d18c  OrderingError/Kernel.lean
ceb0d973a2bceb90d6a197949a96ab3e13fe640b064a057c1daebb881a2ad225  OrderingError/Premises.lean
1e589c581c500cf65ea469b4f4e64170a596cc020c4053ce4ddabfb031512d33  OrderingError/Quadratic411Time.lean
31a8fd8d279a1d234cdbcd39ae3e491190c7a2f8d6150b767eda56de0cf00251  OrderingError/QuadraticEquation.lean
24448c7e7985c4024420fee05bbacf2ba702e815c0f54e023ad5a45091c4062c  OrderingError/QuadraticFixedPoint.lean
c10066805da5a35bcb214c3cb52eac3295364224966b0363d5c51e90c23b159f  OrderingError/QuadraticSeries.lean
9a48d921bcc640515e6782efa0eaef18c9d2fccd2497b89b5ca0edc354151e54  OrderingError/Spec11/Assembly.lean
e635c57904a36c8363a0d510e930862cd9ad51129116263d78539d787cf0c8c7  OrderingError/Spec11/Classical.lean
e49c57885dbb84f5ff9d29d4c950d1f13ff031f6d862e95a4609a6d54e67c419  OrderingError/Spec11/ClassicalProofs/C03.lean
abe42e8094af1ae1f818136557ef6405fab9a7cfd6fe440cdbf66bfda7cec527  OrderingError/Spec11/ClassicalProofs/C05.lean
c110c1fa977392191963e7fedd04cb9d34e7b04dd9652040d8999d0c7c87d7c6  OrderingError/Spec11/ClassicalProofs/C06.lean
5fe998a38bbb7498db610df1790f4794d1fc82f03486be074642661a19301570  OrderingError/Spec11/ClassicalProofs/C07.lean
a9fcb89a5c50a341898394af5e1daa81fc255167a15aa58e5ca20b52129efc73  OrderingError/Spec11/ClassicalProofs/C08abc.lean
75d68307102fc89d220d72e1b4f89ac229b8bfebbf7c34a7389003647a7bf506  OrderingError/Spec11/ClassicalProofs/C08Basics.lean
3c9fe410f0e188132ab6e040468997fd96ee8454d82dc6cc64e54feb8b57f1b1  OrderingError/Spec11/ClassicalProofs/C08d.lean
7cb06210877fb098f6ad701313f6c604bb3c7775793fce6419c8515f223ec218  OrderingError/Spec11/ClassicalProofs/C10a.lean
052e7c79282017c62072e3fdb4c4790f06fa2c819e3ee1047deab398afdbc2b5  OrderingError/Spec11/ClassicalProofs/C10b.lean
c70941bb7b019a1a534f2151384982d0a181c6a8a826eeefbf067d6991831553  OrderingError/Spec11/ClassicalProofs/Summary.lean
86d93684a797067b115f1e4cecb869d63fb627e4f0b4b4feea9eb6bd29d5e733  OrderingError/Spec11/Final/AssemblyFinal.lean
12ebdd826d355e682ce6d4b2adf76fbb468df31c0452d0ea3375a9115900aaed  OrderingError/Spec11/Final/Core.lean
05d4774647c2a60f731b379e6f32f3b08cabeb323e9003b01ef310d6bd78f21f  OrderingError/Spec11/Final/CoreStatements.lean
cf3f99c58556af3945aad85099e7c0630a2bfaff119247aeddf08652f95159c3  OrderingError/Spec11/Final/Imports.lean
196910735b50e563f8463bc7851a06c7e6ba88238772f47f24a48ca4ba3a99ea  OrderingError/Spec11/Final/Monotonicity.lean
5b2c7d742803c215e93cfd747f3737469cfb3d37166b6f04de67badbd330170f  OrderingError/Spec11/Final/MonotonicityCore.lean
a2eb3af8bc68f1e86d97bd2aa178ae8a29f91a73e674d24c06e7f3645c9b2082  OrderingError/Spec11/Final/MonotonicityStatements.lean
f24fb54df39c6d6f8959607410ab9a135359edc0c24fd822b3c032e620594fc4  OrderingError/Spec11/Final/UniformDeliveries.lean
3a5cb6eeaec35ee67e8154207186beffb54c52449caf6e90ed7bd2fa6eebc20b  OrderingError/Spec11/Geometry.lean
5db43e84e8def8709ec4666d424e7450bb779862166144fe6dd57ccd29eda47e  OrderingError/Spec11/Interfaces.lean
4646f1d01061f2e65d0efc453a0901cd6f482975311f99e1dc1287552086867b  OrderingError/Spec11/LinearObjects.lean
2a5c64c00dfb179f1afa952bfc42f1f14e0987202668e5f2a2eec72cadc1d40f  OrderingError/Spec11/Model.lean
c5f9dbbebab07c0ab8aca9a070e380894bb83da479e8575e590feca01a43b417  OrderingError/Spec11/NonTrivialModel/Algebra.lean
85dc3d3adba8646d49f79b7038d61c48ca11bc6e664568075cd0c6a34d226a7b  OrderingError/Spec11/NonTrivialModel/Budget.lean
e93616613d782dde2d3edb38c9ba3a9b658ca35a9695b91176bcd5fcb798c89e  OrderingError/Spec11/NonTrivialModel/Discrete.lean
fed9360ea0fdd1fdb4cc805cb583d662a9336ebab77c2dbfd2a937444df5c39b  OrderingError/Spec11/NonTrivialModel/Dual.lean
c5481eaf66bca6889e8efe3a8e599eb21869c5a7dd79bc6233daf48b3e62b853  OrderingError/Spec11/NonTrivialModel/ErrorKernels.lean
60ba2866d8459bb499940d2f8c1ddb07eed17d1ec232a677cce0f6d1cafdd692  OrderingError/Spec11/NonTrivialModel/Evolution.lean
2be225eb282946f66c10964c9e46a8efc9f630c1636bba5f292365c266614a03  OrderingError/Spec11/NonTrivialModel/ForcedEnergy.lean
7fff06ff3a45334982df725c92980cc1e3758654d7ce20ab2a8471071ec72300  OrderingError/Spec11/NonTrivialModel/ForcedPremises.lean
80548616512e340f679b4cb2b24f4d2817cb6c71434e610c370ad26568e66356  OrderingError/Spec11/NonTrivialModel/Foundation.lean
ac6d170947d58f161ff407a9b827317d19e15775118b8b84633205465e3b913c  OrderingError/Spec11/NonTrivialModel/FreeEnergy.lean
f9642a32f9e92aed56e6d52738f0a95b4d571eb782ac2e3f527d31305058acde  OrderingError/Spec11/NonTrivialModel/LinearBounds.lean
8b113993d47acd9823fd42c49696de633e3e513ccf329156bfdb0ee48ec92800  OrderingError/Spec11/NonTrivialModel/Main.lean
d376697075168efdec8d4644ff847e63cae78edd134587cc2244d872891866f6  OrderingError/Spec11/NonTrivialModel/Products.lean
8aa28331d7e6ffe9e9a9b3f992dd0c4aa9456a76962ed18c920c0f2ff4148ada  OrderingError/Spec11/NonTrivialModel/Regularizer.lean
7db2c056b7ef8b690ee9b998b0c268a95275cb78244793b48c2c14fe4a67bed0  OrderingError/Spec11/NonTrivialModel/ResponseContinuity.lean
0ff5aa38b31e48230328a652aaeb6136c32ef7e5bc385e7e4384c58153613665  OrderingError/Spec11/NonTrivialModel/ScalarResponse.lean
2331766f5fec3323a710de0d7e85c5beebf09e6495e4876f1bd96b55e2471314  OrderingError/Spec11/NonTrivialModel/Structure.lean
642db50275a1a6e6d34e8c456defff9136129bd27623479f57c558c86b064d56  OrderingError/Spec11/NonTrivialModel/TimeKernels.lean
3d3fe6d5e9d4454500e91c97b31495345485200972f4d4e4d4ecdb7f36fadfbd  OrderingError/Spec11/NonTrivialModel/VectorResponse.lean
67d1dd4d9fd0eadaaa837efd8a414a729c39b4514df982ac3bf7521a29ff0349  OrderingError/Spec11/NonTrivialModel/WeakBounds.lean
8e8ef6830fa64374140ee356eaec4bd78cf6d7794cf40a20bcf520ebb2098466  OrderingError/Spec11/NonTrivialModel/WeightedSources.lean
3afc32fa04dac86052cedef938f30b2f8b7526248dc84ea70e62cf7ba7ed0c81  OrderingError/Spec11/NonTrivialModel/ZeroErrors.lean
fd09dd50a2c80c4a49a57ac97f5d2963b35ca582890d2f33363e845a8b87d1f4  OrderingError/Spec11/Premises.lean
c4a68d95b5b6121f7c0039599b16fbd2ecb00573edb1165f09dfddde5ac150d8  OrderingError/Spec11/Protocol.lean
d919a17a1be05417e2593d5d93389a55e90ac32bec7ca7c5295fb022180cac69  OrderingError/Spec11/Rates.lean
10b358b81922da2c2cc17534a382a8ecb5d2f546a142912e4a266fd89d0c4d8e  OrderingError/Spec11/Statements.lean
f9cfcaa28477f59c2e53549a1e85be31bd07330c1b83ab4b33efccb97c43fd02  OrderingError/Spec11/Threads/T1/Basic.lean
40ea7c890b54e85d86185ae2a3d742ac32bfdbb84a3dbcf50cdb7a66baba7f6f  OrderingError/Spec11/Threads/T1/Consistency.lean
eaf2d295d661fe29185b7f8eed2e91555501687ffe829bf74fd9df535df7960e  OrderingError/Spec11/Threads/T1/ContinuousK.lean
7442de859c530f6dc6eae70386165c7cb93f879833726ce0aed93ee591d88a8a  OrderingError/Spec11/Threads/T1/Delivery.lean
99608171e5bd41346950e3b1e3f3cfbc2eaa2bf2638c963d350a88c424096f4c  OrderingError/Spec11/Threads/T1/DiscreteDual.lean
9b9dfb8396ab569664414cc82c94bc761ac6247dd8600d25cb4b87dd00ce16e1  OrderingError/Spec11/Threads/T1/DiscreteK.lean
51cbef3f140e4c4daad9b2a6201d024174f062634af41ecdb549d5db189dc339  OrderingError/Spec11/Threads/T1/DiscreteODE.lean
309ea05594475368fb3aee89aa44490c67927953e5777bfa80267ff043617114  OrderingError/Spec11/Threads/T1/DiscreteStrongKernel.lean
25fc9d26a77088b48d662c3640a48a9dd20817be17679a13466977c5579fe349  OrderingError/Spec11/Threads/T1/DiscreteStrongStability.lean
fb7be75fe9dd136af72101bac0040bfaa9db2e46ff31787759a3359c79d1b161  OrderingError/Spec11/Threads/T1/EnergyAnalytic.lean
0bd57bfb4597c6b2605414b703c55f5aa6682e12a9e7c5ef39bae5ff384b1f1a  OrderingError/Spec11/Threads/T1/EnergyGraph.lean
4fcf1251d7528005ecea05ede41b88d86fe5ac6df6be6c0b080a30a9984a444a  OrderingError/Spec11/Threads/T1/EnergyLp.lean
a20cb83cac620f9f16acf8f8c5f3c8d675daeee333a33005dc9dc641fc28ebde  OrderingError/Spec11/Threads/T1/EnergyProduct.lean
c3578bf4ef357b7302b9bc6cbb2c67cad623332eeadee36fefe7d29f1ce75c81  OrderingError/Spec11/Threads/T1/EnergyQ.lean
402730928a46bea3585877a0900a6ac586b5a759899c1a06ee9afd6b5b5c1eb2  OrderingError/Spec11/Threads/T1/EnergySeries.lean
54b2aa1c62edca229be38101ef483a3f74c23208fb073aa6134e7b71c75edb8d  OrderingError/Spec11/Threads/T1/EnergySpace.lean
8536eef0a98a95a0da715db9c09c8db21b487c0cf223286629103e9a912b2fe1  OrderingError/Spec11/Threads/T1/FiniteTime.lean
c728e91ed0c7a4be12ec621f17c51a040fda458d01432ec802862b3f3e841957  OrderingError/Spec11/Threads/T1/HigherAnalytic.lean
ef9a075d05fe59e071e10667e9c61335acaa496b4eff1e97e29c5c50ad10a5f8  OrderingError/Spec11/Threads/T1/HigherAnalyticOps.lean
2d3df921360066df8e053a4a19abd30cc2f792bcfbe671b021b766ff7d0ee855  OrderingError/Spec11/Threads/T1/HigherDuhamel.lean
385351a3d920e9d12d07200f05d60a4dbfa55feb08cfc40b6e84a1a840e5f290  OrderingError/Spec11/Threads/T1/HigherSpace.lean
99a283d5b63667365583c17639dbc6efa8e5069f2194e8202a364ba6c84eb1fa  OrderingError/Spec11/Threads/T1/HigherTrajectoryOps.lean
0763fa152c0d16671e7dcedff9d88a5a4f2d561c917037f26c5f74eb18e6601e  OrderingError/Spec11/Threads/T1/KernelBasic.lean
5d430aa7b212297e42d086d486a6612c1849ed6ad3fc0e5e619d502ec6430d58  OrderingError/Spec11/Threads/T1/KernelConvolution.lean
6220342101ad016b5a79885fa02d555c5ac0df2d847dc4677a6380822e31cbf0  OrderingError/Spec11/Threads/T1/KernelDiscrete.lean
22e3277af2639a377119759dd7d25eeeee70ba9d541e9267fa95da2ef40d9a00  OrderingError/Spec11/Threads/T1/KernelDuhamel.lean
28a6e7bc7e5c23135343f56bb6fc87a8c652cb9c07ea2e82066a1e6e35f499b9  OrderingError/Spec11/Threads/T1/KernelFacts.lean
89f68ae3e3c959ab9dfeee956a9815c6daac8696011c8772b2a6f439f368e261  OrderingError/Spec11/Threads/T1/KernelScalar.lean
793aa30ed15908de90b6d0cfe654fa3b52a549b8d761536d33226d89dd1550ab  OrderingError/Spec11/Threads/T1/LinearBounds.lean
4710b1fee53f4190a3add37c68d5af740d8509312f311f9b95dfe31260da142a  OrderingError/Spec11/Threads/T1/LinearConvergence.lean
98f2f881f801159106bb788314ee3c1a1f97e1c789f54b501a383dbd35eab504  OrderingError/Spec11/Threads/T1/LinearFlow.lean
ba06e80c7d5019f433fb1b3c2a3ef738971a23f8cd584e3644d2003c41018512  OrderingError/Spec11/Threads/T1/MainStatements.lean
16015c984220344598645f306cc38f899183205a981172341e643a6be68081c4  OrderingError/Spec11/Threads/T1/ODECalculus.lean
c880a367a2902b5c2fdcee4b2ef97e55486199c93ff45dd3b0209444e30e4f1e  OrderingError/Spec11/Threads/T1/ProjectedSources.lean
48906848ac1514f22a7aa17aa22e2a46122888cd5196c7751df04da914cdbfb1  OrderingError/Spec11/Threads/T1/RealStructure.lean
0276b439bc743b3be8eb534a33f12d47283161586b3080d8fb5edf02ea397150  OrderingError/Spec11/Threads/T1/Riesz.lean
824332e7100ab3cbb47deca89ecf76de949f3c7cd1ae0abc1bf78fc43a6cde31  OrderingError/Spec11/Threads/T1/Section47.lean
3f5745fdaec65428750259699ccbb94949b72237124ccee552593ca77d9c39d7  OrderingError/Spec11/Threads/T1/SmallSolutions.lean
b1baf483811b3914bcf4a0d0395b9e72b9dd2c743bd9a3ea2e85c988296cefb6  OrderingError/Spec11/Threads/T1/SmoothDecay.lean
35a35f9f8070fc869916182ed428881cc85a1aaf552ea90a198a38e7a79237ee  OrderingError/Spec11/Threads/T1/SourceConvergence.lean
0e0115add5f8750c9e9628a0943b21d540803946555b5a94123027b4553c1a3e  OrderingError/Spec11/Threads/T1/Spaces.lean
bc330c80bc3e4823febbf1d32bf31f11303591f049bf9ee2b34c23d8b89e7b31  OrderingError/Spec11/Threads/T1/StepFour.lean
12f58f8f54ce19bfcd1cfe6c08a0a03a16b1c04768020cd20a94d23ff00a5f56  OrderingError/Spec11/Threads/T1/StepTwo.lean
d252b7ce5773486697517483cb3d8b47653de43d4f538ecc93e913ecc6a7f0f4  OrderingError/Spec11/Threads/T1/StrongComparisonData.lean
d0cbca53ec03f27e8884d37237da5849456fbc7407115ddd99e48f8aa1f915a1  OrderingError/Spec11/Threads/T1/StrongCzero.lean
f8b59fefbfa83367f426df6b57e3b89bf8dce569e1e5ddfdee27174601d60081  OrderingError/Spec11/Threads/T1/StrongEnergyProduct.lean
523525727fa360424f174e83d4a5869eeed5bf46a1dace3dd248818b50c53de3  OrderingError/Spec11/Threads/T1/StrongFeedback.lean
8f1323af175b8b04581c85e94c3eae71381455fb711f76d2069a06bb466ebcaf  OrderingError/Spec11/Threads/T1/StrongGraph.lean
5475657aebd38f7290b1c0e215eba597a97411ec6f22b0e98bcd079597121d8e  OrderingError/Spec11/Threads/T1/StrongLifts.lean
f7e9bcac00e91775215ba323f3c67f80fe88e5ea405cc855b5b27a3afc4fafdc  OrderingError/Spec11/Threads/T1/StrongLinearConvergence.lean
825342b298819d9e60efab33785edc91015bdc87b865051ed196186165f07cea  OrderingError/Spec11/Threads/T1/StrongLinearRate.lean
64beb7d7d0a0a0d8b47aa6f1fc2c2309d41c71b0637b7dbde187fe069e204240  OrderingError/Spec11/Threads/T1/StrongOrderingBound.lean
50e6b208210962cbb107341ba792edccd83d82b892192a9610005e6bd016a5e8  OrderingError/Spec11/Threads/T1/StrongProductOps.lean
5ffb3279cca57f773068ebec3be4b93824479cd687bcd462ed7a192eb2f02932  OrderingError/Spec11/Threads/T1/StrongSources.lean
f9a5df311d70a7cc813d5dc5c0dfdd1d294fb6c2d3c62d25231905e95198c4c7  OrderingError/Spec11/Threads/T1/StrongSpace.lean
bd448ef9325de5e80a31449fd934cf6432d165a7fc2a18416edfcb11c1b4d139  OrderingError/Spec11/Threads/T1/ThetaZero.lean
e2c6a0b5b664ed234c70928982967e5dfa230884d49310852a728c7cda8dc4ce  OrderingError/Spec11/Threads/T1/Thm22Monotone.lean
a726929de42a69e3af2883d6ec81f3e1de2836f615d2c4d3dbb9887c6019eb57  OrderingError/Spec11/Threads/T1/V2Check.lean
2ac9fed12ff06584d69633966b632fecef8bacdaae170507e3e3a1c70e64afcf  OrderingError/Spec11/Threads/T1/WeakFormula.lean
a6022be3a83eb3920bf96adf82647bc1d4fd31d6e18ea0510eddde20520a8418  OrderingError/Spec11/Threads/T1/WeakProduct.lean
2f1ec9c299bdac5177441e8844c98e49e63464035f920bf3d7032a67f33429f9  OrderingError/Spec11/Threads/T1/WeightedL2.lean
e24f5f5558dbcfeef45901ea6d373930dc33a419efca14f093a7e27dcbac1814  OrderingError/Spec11/Threads/T1/Weights.lean
50e5fa2d68bcdfe1390a39501a59cb8c7a2939c094e87745f61bb3e831d87bc2  OrderingError/Spec11/Threads/T2/ActualConvolution.lean
6c948494dd73998f2775413989c9fa735cc0fc429195655181aa1df626913be0  OrderingError/Spec11/Threads/T2/Basic.lean
d95e7bbae7bf7dbfcf7fea62f6a23d747cfb052a80faa37d37d3c4d76eec5625  OrderingError/Spec11/Threads/T2/CausalContinuity.lean
c900f63eb3289c57aa57f6cfea8790cbb1e2ef8565cb69730d6d47182f6b69e9  OrderingError/Spec11/Threads/T2/ConvolutionBounds.lean
a431f5dcdea7683cce0aa28619578cbd0ed39975c69ff2c6aa9643cc82175d1b  OrderingError/Spec11/Threads/T2/ConvolutionDomination.lean
be1a6abe3b695f6cf161c4adc41136a5f99c969626cc69b38afa29604ed70405  OrderingError/Spec11/Threads/T2/CubicEnergy.lean
1579eaf34d8a299cd3dc52d7862d5a11a93b2275734a8684f9ff99cae53f8121  OrderingError/Spec11/Threads/T2/CubicIdentity.lean
368470549136c71a1b082406763bcc6ebfd6b4e72a15d50d997bc52d7c1be9b9  OrderingError/Spec11/Threads/T2/DataCalibration.lean
aa538a17923fb12ea9256e47411b0a50a9be90637d1ceca2a94065bd530559ef  OrderingError/Spec11/Threads/T2/Delivery.lean
a1d2dbcfb93efb67287b0dc76cd3d78f5a4fd4aa63fac100a318994bf4897d07  OrderingError/Spec11/Threads/T2/DiscreteDual.lean
c2554a5c7a127b4a5c25441e073e2096fd77c8b71c5cfe441f6a86b5454b1297  OrderingError/Spec11/Threads/T2/DiscreteFeedback.lean
a0380170f9a52561c17c3f647cdba33fa12d447840a6a7032168b9c1017c4427  OrderingError/Spec11/Threads/T2/DiscreteRiesz.lean
298f39f8d872987b3a665711f6731b504bf155a2aeca744d8c3a783c07b9b9a0  OrderingError/Spec11/Threads/T2/EnergyCalculus.lean
02ff4f4fe2dc29e9dee04b35530491c9cba891572cc6c10199c6a8b9caccc99b  OrderingError/Spec11/Threads/T2/ErrorCalibration.lean
f384edd5e28ec15ba081f0ce4768bc3b437f9e6fb8182fd51e0d5af883616bf0  OrderingError/Spec11/Threads/T2/ErrorFeedback.lean
bc9abf7d352528510e53fcae3c051c5ecd5939873c6025c0ef3293ca139360d7  OrderingError/Spec11/Threads/T2/ErrorIdentities.lean
94a69115b3ed8f193dfea83ba712cbb7151232ed63da1f1c1afd9465cefea890  OrderingError/Spec11/Threads/T2/Feedback.lean
43a6b24d3644fa4c51c61366e060de419840306c8736c2ec2e193d4e4d9a981e  OrderingError/Spec11/Threads/T2/FirstQuadraticBlocks.lean
ac8a5cbde2ac4ecbb27fc11bf36e8670e1898319c8acd9daa45e9ff0b39e2886  OrderingError/Spec11/Threads/T2/KernelHolder.lean
ec8783b784d516027df18c1c143c7f5ee278ba8ddf66e38c3c6b201b47b2ae6e  OrderingError/Spec11/Threads/T2/Lemma413.lean
a9fd4c2ba3847a69f9d4fd3f184ba6192e07918c019f331d429895559089fa56  OrderingError/Spec11/Threads/T2/LinearEnergy.lean
bff9a0da24b25495311ee9a12b7c49dbc1d65fa317f4ac247de90d619435dc92  OrderingError/Spec11/Threads/T2/LinearKernel.lean
426445e5c3806d4a1aba95a5e3e7153de188f5d517e27a9eff594a717dc7cc90  OrderingError/Spec11/Threads/T2/MixedStrongSource.lean
dff042e4d2cebb48da669c9d6fb78b2242ad4580c02f92000915f73d7feebdc4  OrderingError/Spec11/Threads/T2/MixedZ.lean
bd0fa2c14862ac7916fcf2b4a64171e6fd462329e70f44cd7d4c6adec860d94c  OrderingError/Spec11/Threads/T2/NonlinearSource.lean
3122d3e6938ee50c7549dd580c51909e0ca0e217000e098867425c145e6f3302  OrderingError/Spec11/Threads/T2/OrderingBounds.lean
33cbe55fb424590a036b83a394ea477904d72de1f225a0d01635d89d92bb8903  OrderingError/Spec11/Threads/T2/ProductAlgebra.lean
fa211cfec68b93c06080fd9b0393d664664425ad3a7a11f96a77ebc04ea4bb72  OrderingError/Spec11/Threads/T2/Proposition412.lean
dfbba14ec9fd5a814ce7502f6f31428b6bc1ef1e13f3913c95db72152ce20768  OrderingError/Spec11/Threads/T2/Proposition414.lean
650ee8a81c3682ffc2cda2de8582af54806e926e2979d3e2ed2b9fa2ef7e5bde  OrderingError/Spec11/Threads/T2/Proposition414Core.lean
8c65433190a550671908e6ad650f00fb5ab3acbe1b8bf6c1fc6031fb2499abeb  OrderingError/Spec11/Threads/T2/QuadraticAlgebra.lean
bc865e4003b2dcd7351a93f0b7a40e36d7f1f33b86e6d73208a488ec9f22f90a  OrderingError/Spec11/Threads/T2/QuadraticDecomposition.lean
d39b5e1b1ce5de9bdbadc3b4fd9f4a25a778782550875d86d5ae2b4c6e961b81  OrderingError/Spec11/Threads/T2/QuadraticLinearBounds.lean
e5f1187113e14e184cc8132f897896169bdf3c46dbdaaef99e9dff0f5d36dfe6  OrderingError/Spec11/Threads/T2/QuadraticMoments.lean
922720db42d2f572345ae07cfd65777bb01bfeeb2acea9f525d350ade5006693  OrderingError/Spec11/Threads/T2/QuadraticTime.lean
d5c04d64080ec6513c9d8dc0d1a15681fbac9a4213712c57cbf5ff96c61336cd  OrderingError/Spec11/Threads/T2/QuadraticWeightedPoints.lean
230be68402fcbceea6499b526c11d52ac9f0cd4aaa9b1b9f35e15d096142e4f3  OrderingError/Spec11/Threads/T2/RefinedCubic.lean
d442de5d918c5161f9788086b113f668bd3da3d6a62fb7ed0c4411b24d16be91  OrderingError/Spec11/Threads/T2/ScalarConvolution.lean
55dcc3a8a933a7bf6660e3cc1460d639c846a71563942516e358f6902731f827  OrderingError/Spec11/Threads/T2/ScalarEndpoints.lean
31faf296e7185917d87b82c536eb8735b1a77db5422413e99403465c6bef8206  OrderingError/Spec11/Threads/T2/SecondQuadraticBlocks.lean
87077214cafcf979ecddc3719347291fc593443c9f48e03b2c4f2701c3a40459  OrderingError/Spec11/Threads/T2/SecondQuadraticPoints.lean
3b05bded1e4724c130259a5782e0950db6217207fa8d2877bd97a911836481b1  OrderingError/Spec11/Threads/T2/SolutionAlgebra.lean
e2e70a6185cf4f9c7268294b24e2af10413239268bd0d06748458d58eecead3f  OrderingError/Spec11/Threads/T2/SourceBounds.lean
64bd0c55211e9b39d06770a1c36cafb5ef32f157b57bf114f91260451f360b6a  OrderingError/Spec11/Threads/T2/SourceCalculus.lean
a50b4fa30ee39c57cad1fc0d6390c9551807b36231e37d451085aa7fe6cc7eb2  OrderingError/Spec11/Threads/T2/SpaceAlgebra.lean
5b678d5c7d1413799518c91991db5cd5add5de6dadd4b1769bb8003379e5ebce  OrderingError/Spec11/Threads/T2/StrongConvolution.lean
a1e016b5fde43c7f30cb93cbd692c87909cba436efc85420a90382e15102f00c  OrderingError/Spec11/Threads/T2/StrongProductAlgebra.lean
a1c2f18829c15cee0ecbe5f03a4e0968635603cb5b803daa3a6a44410526e281  OrderingError/Spec11/Threads/T2/StrongSource.lean
67103215bf6928bd5e42f251b9b8a2dedd32c7f8d1d5fb49fe77077bbc671c9b  OrderingError/Spec11/Threads/T2/TimeSplitting.lean
34e2925de85b4fa51f48b594552b46170d011ac0d1368fec3f28a817fcaae29d  OrderingError/Spec11/Threads/T2/TimeTransport.lean
aa77a19bdabb2df212562a5ed8b300714b91b65f89c8a534e9459f886c876893  OrderingError/Spec11/Threads/T2/WeightedL2.lean
49522735e8cd0eef7515ec19d905227cb46519b75896cda8ebe2ccc2993d2b6c  OrderingError/Spec11/Threads/T2/WeightedNorms.lean
07605f0f5126203c61c2606fe2c9e8baa487d6f88056a8ec64b3c43fd2a09869  OrderingError/Spec11/Threads/T2/ZCalculus.lean
870bfaf2f3e8e3d45467e4838938d24198e2e44c8a667268aa3ef0246831e62d  OrderingError/Spec11/Threads/T3/AffineDerivative.lean
e222888081aed5a868178701ab6ba16e2598a5bafdc5c0c71c82cab016a0f80d  OrderingError/Spec11/Threads/T3/Basic.lean
995076bfb879cc953d45a7563ce25a1ec1bb7966863fbbaa432f7b21df70809d  OrderingError/Spec11/Threads/T3/BoundedDuhamel.lean
02a2640e94c468236b3f841f91e2772919fec3bd92ed6c102e359d854fd6016b  OrderingError/Spec11/Threads/T3/Calibration.lean
96660b69a3929592e9e7923d3c08bff32424c066b88b75474bd483f00ceeb90d  OrderingError/Spec11/Threads/T3/CandidateDerivative.lean
d1e5e904d37fe1458530a09a9130e250cfc9343ee6d174456e919951b6169b7c  OrderingError/Spec11/Threads/T3/CandidateRange.lean
3e6691dbb8840ed2762d0a25954c282a2eddec6a8d3c152a9ec5dd7a0759d12a  OrderingError/Spec11/Threads/T3/ContinuousBounds.lean
c5668ee87ca4fd5b9af851a29a9d5c25c0c06b6707827aa3769a75a9bf945b41  OrderingError/Spec11/Threads/T3/ContinuousDerivative.lean
5c5fb68a5b4997d474504c6691504ef31a6996aaba10a57eabf29af3bb7750d7  OrderingError/Spec11/Threads/T3/ContinuousDerivativeEnergy.lean
6283104a5a9399b05e644315d391dbe681f2a76d43a41f2120f2d6d488eb27c1  OrderingError/Spec11/Threads/T3/ContinuousWeakDerivative.lean
f151cd4d63d321acf156382b8c5176af21b79ac727e76d6c52b102fc6b96c547  OrderingError/Spec11/Threads/T3/Delivery.lean
9c3d96cf08cb6f47f12c292a5a5c45b86f72d3150f30eb5109f376689ab834e3  OrderingError/Spec11/Threads/T3/DerivativeCandidate.lean
dba44f27269b770a59c3042cfdaf49926fa1e62ae0cb69a3b378a9380d58a557  OrderingError/Spec11/Threads/T3/DerivativeIdentification.lean
e8d897dfcdb30c6f155ee96fb1c66050d22f7ff2052aafd68f97ca377bc45114  OrderingError/Spec11/Threads/T3/DiscreteBounds.lean
9970e9dad5efab4540b826dab73b49197e38b0492dea1521efd21c614d00daa5  OrderingError/Spec11/Threads/T3/DiscreteCalculus.lean
01921e329cc750243f2aacbfe4b7e6406116e7b08504740c52affc43a07f1ffb  OrderingError/Spec11/Threads/T3/DiscreteDerivativeEnergy.lean
a9cfc987d7fed5ae9d3c4a1d2d492c046ec8244074ff6162f6c1c92f81db52f8  OrderingError/Spec11/Threads/T3/DiscreteDual.lean
d024bf8844a82f029a007373b9453897ea33560e07230a240b7b6ce048efd15a  OrderingError/Spec11/Threads/T3/DiscreteDuhamel.lean
776bbbe1b6366560704ee75e55638a1b529cf1cf51b8ee4b8c311954a24b503f  OrderingError/Spec11/Threads/T3/DiscreteSemigroupCalculus.lean
efeb6433cd335ed4922e134629540e699e4f5f65922e071b41635dd7375c22d1  OrderingError/Spec11/Threads/T3/E4Inverse.lean
3cea6d86c2846872ab1bf91a2b1f82b5bd53ccbb82f06be0b46b38eeed6d28c9  OrderingError/Spec11/Threads/T3/E4Recovery.lean
bf9250c946775fa133b61bbb423f4936bc272262b0a8a451706709d92d189cad  OrderingError/Spec11/Threads/T3/EnergyAlgebra.lean
f2f65df4c3a2a75b3261f73e05c3cd8544f9c7fe28dd5e7e0936f4f9c9fb17b4  OrderingError/Spec11/Threads/T3/EnergyCarrier.lean
624b875aa499705184395b18fc389f0e830304106b720d41c4d3f74e53e6f6bd  OrderingError/Spec11/Threads/T3/EnergyPointwise.lean
a25553b15daac6484248eba18b08de603379c1abea7cc93b6d7532c3a9807c74  OrderingError/Spec11/Threads/T3/EnergySpatial.lean
0315983cac77f48346d264037596b6c4993ab2b39cfd6f579824c5186745de80  OrderingError/Spec11/Threads/T3/EnergyWeakLimit.lean
7628e29d0e8bda10ae06b079364bc755158adec129b5f702c4434a78f437b9dc  OrderingError/Spec11/Threads/T3/ErrorEquation.lean
168479bb7da2712e346775299be2b86511a3afff7f0eaa389dc3aa38c36d52d2  OrderingError/Spec11/Threads/T3/ForcedAlgebra.lean
c96c36d3f01261056bd640e338dfa12b90ac93af3ea8bc66bb3f8aff159b8bea  OrderingError/Spec11/Threads/T3/ForcedIdentification.lean
94b305824ca44ff9cab4464b0bcb1156f39db521dbe6605f265d52bfc2edd2cb  OrderingError/Spec11/Threads/T3/FormLimits.lean
595c46da3abbde50db41251907b306074673e68d63e3dabb7c54afe68bd37d70  OrderingError/Spec11/Threads/T3/GeneratorInverse.lean
e16a0624946d47ccfa68d865e618ec311267e47224b858656f845240e99cc015  OrderingError/Spec11/Threads/T3/GraphIdentification.lean
342147bd44fdc7e581b056c2f396d002f33bc23a26e50e1ddd279df350942d02  OrderingError/Spec11/Threads/T3/HalfLineCalculus.lean
3d1fe1f002765820b0aca4b5a514bc4ee9e1a50176345e063111566cb5bd9885  OrderingError/Spec11/Threads/T3/HilbertLimit.lean
7972572b1310900d6c3665152c9525537702bf1d46af75986a032cdf24d62d90  OrderingError/Spec11/Threads/T3/IntegratedE4.lean
743f767fc493d2ef3b3b40449bda519a243289c6f7274e04f2190864f4c46dbf  OrderingError/Spec11/Threads/T3/InterfaceRestriction.lean
2a378a9a523b62bfff2c229fe4c789459048ae6cc5190807e0bddfb8f50ac1b6  OrderingError/Spec11/Threads/T3/JEnergy.lean
1fc8961383f2c4720a5d3c41e50f5d23b5f5638fe16a84467e28bb281b4f6799  OrderingError/Spec11/Threads/T3/L2Domination.lean
154276b03cd1b3847c122bec20062922c4b56603131c154d9f2897d17575f774  OrderingError/Spec11/Threads/T3/L2WeakExtraction.lean
4664b89b3a79b3eefc42a2c49576fdf8dc104eae0478fc1fb5c9d6fdde28738f  OrderingError/Spec11/Threads/T3/LinearODEUniqueness.lean
2f7a95f3e84c70114db5336a60ddd9164f096bf89476359607aeda5b0c9e888b  OrderingError/Spec11/Threads/T3/MeshSequence.lean
5a10ed81a2a5d5d2516442006c1b7240e3643ab14204040b8b94f96762bdd6a6  OrderingError/Spec11/Threads/T3/NonlinearSources.lean
a9fe17cb7f6a7be215e5ec235ec011ff457dbdfde524816546d8e76bdd1efd55  OrderingError/Spec11/Threads/T3/ProductRule.lean
2429c867eaccbff2fa03f0c73c864229ea546dbeba506b729cc623673a4f8784  OrderingError/Spec11/Threads/T3/ProjectionEnergy.lean
52d02c9c493276157551ac4273314de912eaec8a2e81ad8428b7f48bde607561  OrderingError/Spec11/Threads/T3/ProjectionTests.lean
51ec61487e317e51f6cc0f93c617b931a0f29c27a1485c0318bb91bce334ef5d  OrderingError/Spec11/Threads/T3/ProjectionTools.lean
8eabb62cbafc93f06b6819bc1589705a90b211dfc4356c1cceb225f60d991355  OrderingError/Spec11/Threads/T3/QLinearity.lean
d1d4f2be6f910fc0de2041cc5768639bd17ebf3606e464392fc542947e6cf944  OrderingError/Spec11/Threads/T3/Regularization.lean
f2c7726f48701dc6269d8de384280beee73f3428c4283300852ae9a4f26600a6  OrderingError/Spec11/Threads/T3/RegularizationRate.lean
a54ceb8045566b3c05b6ced9210040f103d20fd91dbb158b2f0a0440bc86e183  OrderingError/Spec11/Threads/T3/ResidualEnergy.lean
021a37a7c105d2cadfbdfb6358a0c64252b15a5b8690eb0531b92fe61e3d5e9d  OrderingError/Spec11/Threads/T3/ScaleMaps.lean
bef8534f11f7b4abce1903e8a43d66b9c4d076686eee690988b71c499136b076  OrderingError/Spec11/Threads/T3/SmoothError.lean
fca2c60385ac7267145b27f5c675dd3dc02823776cbd42a01da7e6bee7af7ba1  OrderingError/Spec11/Threads/T3/SolutionGraph.lean
d878068d900b8aa01aeba3c80baa35937a8f42cbcee984a398e71a485af0da05  OrderingError/Spec11/Threads/T3/SquareBounds.lean
a436daaf25347c8657554fad91a9b3ca45168780615d8dc023d88d13e9172dee  OrderingError/Spec11/Threads/T3/Step3Core.lean
41730d38bcc60c1c5c3322b928175020bd95934e81c17bbf8ffd206418dd9247  OrderingError/Spec11/Threads/T3/StrongMild.lean
ac68e07b60071d640417185215cdbdf725f68ea863a1ac1832b813da353f70b1  OrderingError/Spec11/Threads/T3/StrongProducts.lean
ddbfe4701c2aa9db447e197b5ca1211e2d9b32a291598b7bdba7ff6fc440d095  OrderingError/Spec11/Threads/T3/StrongRecovery.lean
52f840877a6989c69f335f0856348903447368e59d859f0abdbdd5d32476dab8  OrderingError/Spec11/Threads/T3/TimeIntegrals.lean
30851f711ad649ced2a98340dc4c807ab5fee792f2094a9c1290277d40f0c59d  OrderingError/Spec11/Threads/T3/TimeLp.lean
01a7796afb5df61424a7b2b21f65e4a411bcd739251aa023533bd00822149bac  OrderingError/Spec11/Threads/T3/TimeSobolev.lean
c459e66ba48e6af57c33804911a9ed577f60d604b2e6cd62295019be3242c848  OrderingError/Spec11/Threads/T3/WeakPrimitive.lean
b62baf8ad7f0594720e926930e551bd228dd2d4d060e4da0448c35e57483830d  OrderingError/Spec11/Threads/T3/WeightedSources.lean
f0e8e0363317f1666e75e0597e68ff75670eda6b225f809a7d8edbb0fca1c336  OrderingError/Spec11/Threads/T4/Basic.lean
c89e9bb5c0bb50c0d970decbf6e505d7a19429cdad8aa2df191b4647ef44a8dc  OrderingError/Spec11/Threads/T4/Deliver.lean
cdf1b2f4b44c0ae45578a78dffdcfee97b800ff15c18b4601553b2d8e8b147ca  OrderingError/Spec11/Threads/T4/Discrete.lean
37c16742e4ed217be711c953a4f77dc327faba202f16c39fbe9d85f3de7e3e2f  OrderingError/Spec11/Threads/T4/Kernels.lean
0b6d6a505cc8d9c3378f2517ac138e2bce91670eb15f82e910a4c7705dab90fa  OrderingError/Spec11/Threads/T4/L415Tools.lean
f8caf9014f1c4ee5986a811b0588efd58b427d4232deb1d6975326d677199406  OrderingError/Spec11/Threads/T4/Lemma415.lean
ef31b0ddc0b8381b314c4cb472514733ea8a3e960ee4cb073d74ab0d5e693aa1  OrderingError/Spec11/Threads/T4/Lemma416.lean
33db63702cc27d88e8e71f639bab4c4d661f81c63742da4aecdf10120babeb32  OrderingError/Spec11/Threads/T4/ModelFacts.lean
d79eada4dc5d1b434c93f752a4cec742cdd2162d77e3bdf1ecff30e1f006dedf  OrderingError/Spec11/Threads/T4/Quadratic.lean
e494e7fbf91c19bc57d64d589d2d3ba441f9abf62bcc974c1eedfe82db6137d1  OrderingError/Spec11/Threads/T4/S46.lean
0132d8967d48bd3234015c1cf6950ea937e732ed00448b8c5fccd88415399ad2  OrderingError/Spec11/Threads/T4/S46Agmon.lean
07015c291bcf7b62151db8cc5c2eaa36ac35627de8fc25ea4031133270a16c0f  OrderingError/Spec11/Threads/T4/S46Const.lean
88fb8ba3482e901fa6a4dd25fa91aa9f6b7ef99d380261f5a1b2ee3ce60578b6  OrderingError/Spec11/Threads/T4/S46Final.lean
f651b31740a98503932701200a49891c2861bed575aa1a5ede5d5f88d6a6f064  OrderingError/Spec11/Threads/T4/S46Tools.lean
3e1bd017fce73d9f8aead25b32191fab21f9d6d750d5cc2ee96c5ac30ab24d9e  OrderingError/Spec11/Threads/T4/Thm22.lean
48ab7a60647d38b068d85e1dda428a25ebd0380a5d2c5df991e273b3f9e682e1  OrderingError/Spec11/Threads/T4/Thm22Ops.lean
735100c4e384c6d4de440dcca07d03e9fd513e888a4fe2d7c1d66dc11d86f781  OrderingError/Spec11/Threads/T4/VDuhamel.lean
19e0370983e73771886e9f3523082c05cfeb9fa253690212eb09338617fe4588  OrderingError/Spec11/Threads/T4/XOne.lean
51f8d72e483e3812f270378101d497fb0a3b5b3fa97ad22a8539731737f13d93  OrderingError/Spec11/Threads/T4/XOneOps.lean
12f687629b3c52a3b81838cd97e977bac04d67e33f8d2558b3379f7321d9df58  OrderingError/Spec11/Threads/T5/ContinuousDeriv.lean
42db8dde7e1091e64cdf0b1ad05651dad538baed54311a6071970e64de25a1a6  OrderingError/Spec11/Threads/T5/ContinuousGraph.lean
4572cc187f731f674a4ea4571a97b45eba4a50859d9e77944e33c51d6f500c55  OrderingError/Spec11/Threads/T5/DerivAbstract.lean
846e5e7541c279e04fb8c0d7953a42fda36f59a6cbf07403adbca8ef64d53719  OrderingError/Spec11/Threads/T5/DiscreteBasics.lean
f4f8e626135f31483463b7aa12e34c0b1fb8d91038af0330d070b89dfbc8237a  OrderingError/Spec11/Threads/T5/DiscreteInst.lean
e1159035af5385e794e776fd23b1443ab892f98f51fd8a26d1dc96a8afdd4d38  OrderingError/Spec11/Threads/T5/DiscreteOp.lean
b1fdd23f0d0ca8a0873d98700a9a99fce4683241cf2c39d043bebc64f2c87a25  OrderingError/Spec11/Threads/T5/DiscreteTraj.lean
cae40451856c8f0f6c789b253d8cfc249ec4f1d131e5d11c71fb147c37005af9  OrderingError/Spec11/Threads/T5/Duhamel.lean
95c181f27fcb7dbc7479ae39f6fe6d52f7104c5dab1f027890bf671129b859d0  OrderingError/Spec11/Threads/T5/GraphTools.lean
c0d68a066ae02635fd1e2b541341065dd243158066a40477622905f4b1a5c82b  OrderingError/Spec11/Threads/T5/Lemma417Continuous.lean
eea38c80f83fd72be7b88bb1905d022a8f1bc0e737ebaf966ad0e485403922bf  OrderingError/Spec11/Threads/T5/Lemma417Discrete.lean
d50ae8261dff871313b191b63484c536c3d7a5aa67b5c1b11eed4c2c4db19bfa  OrderingError/Spec11/Threads/T5/Lemma418.lean
5c2b9af7aee384137931c182f071bd8a787bd528ed9dafd90e7ffa154a3d70d8  OrderingError/Spec11/Threads/T5/Lemma418Discrete.lean
9bda2de71ddfd44ef716330c7479629818d00184e8bd0df52b24dea13a003b68  OrderingError/Spec11/Threads/T5/LimitTools.lean
b3807e8a53a8c1622b269e83dab5d1f2bfda03552cf1e60b0d604c9910aebce1  OrderingError/Spec11/Threads/T5/LinearFlow.lean
9896d8935dd48ff045d91acd2e3d239d0e0430c47259e9b3d420e367b592c1b4  OrderingError/Spec11/Threads/T5/ModulusAbstract.lean
a67d2905d062da9ba4c7891963f233060540466763d70f87109951ca01bd5445  OrderingError/Spec11/Threads/T5/Section46.lean
be732018fb613c04a6a7dad710a0c444306c493b9e4e4f3499ee27078e777c60  OrderingError/Spec11/Threads/T5/TimeTools.lean
3104bf9fe24040675a87d6554c3da96fc941e2a3a43f3b4f323b9cca4d5ffbdb  OrderingError/Spec11/Threads/T6/Analytic.lean
4c7be5305f51f40921abf3a0bb6eb288f4646470ce498d3d4587b0762a1de69a  OrderingError/Spec11/Threads/T6/Basic.lean
ae61abd2a10b690cf569afcfca7c644d27f0b08c405543d84f0f513677162c71  OrderingError/Spec11/Threads/T6/Calibration.lean
901814e4d0e15bebaeed064efc15ea600b51453e630ebdef59e2615172756584  OrderingError/Spec11/Threads/T6/Coefficients.lean
4f75a30ae1fa5f1d0acf04850f1528280cfbe01ff40e52ab3de0281ea86e6a41  OrderingError/Spec11/Threads/T6/Construction.lean
5885336e5623a1e401a9b2286ece32bb462192beecb70d819d2d0370baecb3b9  OrderingError/Spec11/Threads/T6/Estimates.lean
dbcb8c8af5717407bee14e9fc52188950de70dfec197fa1f6c6e9c0c25dc6e9d  OrderingError/Spec11/Threads/T6/Kernel.lean
08e1a7112021cdaf0446a335423168753d7ace5af50987713dc4b110e13705e8  OrderingError/Spec11/Threads/T6/KernelContinuity.lean
105abdcc2aa9761bebf0c9ea988b42e2c708e5efba8f1d13b935cf6ba6c0192c  OrderingError/Spec11/Threads/T6/LinearTwo.lean
fcf89ccab5aec0c7845c3d10f211cbf49ba2e5791e7d002389b10b0be6eda531  OrderingError/Spec11/Threads/T6/Main.lean
a0a26c249823da9bbeed36c1bbd3f952384a1da75ab86e0bafabbbc4a5072c1d  OrderingError/Spec11/Threads/T6/ProductSource.lean
0baa921751f38a6e1a9f4c82cf3955e3279758a2653bb4f7b08c5125ac1ac4b6  OrderingError/Spec11/Threads/T6/QuadraticTwo.lean
a9ee27f35080d81e5792ffe4f25d2edeb6d0f4d484e03fdd61bf247d119596c5  OrderingError/Spec11/Threads/T6/Semigroup.lean
99bd69d7a4eb74a28199e1dc4bad259ad2f182bd1d290231fc3d21dfa26e2b59  OrderingError/Spec11/Threads/T6/StrongDuhamel.lean
af1568e710015cc76b953447c7f5186349fd07d458857054c66d618dd639b38a  OrderingError/Spec11/Threads/T6/StrongSpaces.lean
b90fea0ca70a7bbe911a365df0be68e827e50beaf995433aef6cadac2429da0d  OrderingError/Spec11/Threads/T6/TimeIntegration.lean
8306156745d3857e53e9f94aa1fea39ab8d9d5c1d6543d6045c6888b0b01687c  OrderingError/Spec11/Threads/T6/Trajectory.lean
725c2561f1b266d24c74fa1063c9b056382c09f292b7f3058bed353f10e65fa5  README.md
10e2d5aded873056c45836e8551c03c12f3e22890703a67753c5675a47e5bad8  Specification.pdf


==> anc/Lean_KdV_error_theorems/audit/axioms.txt <==
'OrderingError.Spec11.Final.final_statement41_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'OrderingError.Spec11.Final.final_statement42_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'OrderingError.Spec11.Final.final_statement43_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'OrderingError.Spec11.Final.final_statement44_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'OrderingError.Spec11.NonTrivialModel.premisesCore_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'OrderingError.Spec11.NonTrivialModel.nontrivial_model_exists' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'OrderingError.Spec11.NonTrivialModel.premises_and_nonzero_product' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
'OrderingError.Spec11.NonTrivialModel.conclusion41' depends on axioms: [propext, Classical.choice, Quot.sound]
'OrderingError.Spec11.NonTrivialModel.conclusion42' depends on axioms: [propext, Classical.choice, Quot.sound]
'OrderingError.Spec11.NonTrivialModel.conclusion43' depends on axioms: [propext, Classical.choice, Quot.sound]
'OrderingError.Spec11.NonTrivialModel.conclusion44' depends on axioms: [propext, Classical.choice, Quot.sound]
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.KernelBasic 35
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.DiscreteStrongStability 13
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.HigherAnalyticOps 37
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.DataCalibration 15
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.NonlinearSource 4
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.ErrorKernels 9
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.QuadraticTwo 38
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.FiniteTime 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongProductOps 23
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.MixedZ 14
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ContinuousWeakDerivative 2
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.Quadratic 120
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.ScalarResponse 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.LinearEnergy 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.TimeLp 23
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.IntegratedE4 14
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.QuadraticWeightedPoints 9
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongComparisonData 38
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.HigherAnalytic 39
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.L2Domination 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.QLinearity 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.DiscreteDual 12
MODULE_DECLARATIONS OrderingError.Spec11.Model 191
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Algebra 37
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.C08Basics 42
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.C08d 14
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongCzero 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.FirstQuadraticBlocks 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.LinearConvergence 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.TimeSobolev 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Estimates 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ScalarConvolution 13
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.S46Tools 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ActualConvolution 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.Section47 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.TimeSplitting 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.KernelFacts 46
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.WeightedSources 12
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.SpaceAlgebra 6
MODULE_DECLARATIONS OrderingError.Spec11.Classical 70
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.DiscreteDual 21
MODULE_DECLARATIONS OrderingError.Spec11.Final.Monotonicity 12
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.Lemma416 44
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.VDuhamel 35
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.WeakFormula 24
MODULE_DECLARATIONS OrderingError.Spec11.Statements 30
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.CandidateDerivative 3
MODULE_DECLARATIONS OrderingError.QuadraticSeries 78
MODULE_DECLARATIONS OrderingError.Spec11.Final.MonotonicityCore 16
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.ODECalculus 19
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.Weights 31
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongFeedback 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.EnergyLp 24
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.LinearODEUniqueness 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ForcedAlgebra 6
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StepTwo 9
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Trajectory 58
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.HigherSpace 64
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.V2Check 1
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Main 7
MODULE_DECLARATIONS OrderingError.Quadratic411Time 24
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ForcedIdentification 3
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongLinearConvergence 5
MODULE_DECLARATIONS OrderingError.Spec11.LinearObjects 42
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.Thm22 36
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ProjectionTests 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.ProjectedSources 19
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ErrorEquation 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.Proposition414 3
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Evolution 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongEnergyProduct 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.EnergyProduct 13
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.Consistency 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ContinuousBounds 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.Basic 35
MODULE_DECLARATIONS OrderingError.QuadraticEquation 9
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ScaleMaps 38
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.HalfLineCalculus 3
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.S46Const 27
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.SolutionAlgebra 9
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongSources 31
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.TimeKernels 14
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.LinearKernel 15
MODULE_DECLARATIONS OrderingError.Spec11.Final.Core 23
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.CubicIdentity 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.S46Final 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.Basic 9
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.DiscreteODE 28
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ErrorFeedback 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.GraphIdentification 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.EnergySpace 34
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.L415Tools 15
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.ContinuousK 51
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.Section46 13
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.C10b 51
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.LinearBounds 24
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.EnergyPointwise 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.DiscreteCalculus 38
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.GeneratorInverse 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ProductRule 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.StrongSource 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.ContinuousDeriv 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.HigherDuhamel 30
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.Basic 14
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.LinearTwo 25
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.RefinedCubic 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.LinearFlow 31
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ScalarEndpoints 2
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.C05 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.KernelContinuity 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.WeightedNorms 20
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.Kernels 34
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.LinearFlow 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.CubicEnergy 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.HilbertLimit 3
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.EnergyCalculus 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StepFour 4
MODULE_DECLARATIONS OrderingError.Spec11.Rates 24
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongLifts 20
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.DiscreteInst 34
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.SmoothDecay 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.DiscreteStrongKernel 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.ProductSource 15
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.XOneOps 25
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.Lemma418Discrete 24
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.DerivativeCandidate 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.DiscreteRiesz 11
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.Thm22Monotone 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.OrderingBounds 2
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.C10a 16
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Calibration 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.EnergySeries 34
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.ContinuousGraph 13
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.SecondQuadraticBlocks 11
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongSpace 62
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.SourceCalculus 12
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Semigroup 17
MODULE_DECLARATIONS OrderingError.Spec11.Premises 222
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.Proposition414Core 23
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.XOne 62
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.KernelDiscrete 37
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.NonlinearSources 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.DiscreteDuhamel 3
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Structure 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.EnergyAlgebra 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.Riesz 12
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.KernelDuhamel 35
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.StrongRecovery 3
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Budget 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.TimeIntegration 3
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.KernelScalar 34
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.SquareBounds 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.MeshSequence 15
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Discrete 19
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.S46 15
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.FormLimits 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.InterfaceRestriction 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.BoundedDuhamel 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongGraph 43
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.Duhamel 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.E4Inverse 13
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.S46Agmon 3
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongOrderingBound 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.KernelHolder 2
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.TimeTransport 14
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ConvolutionDomination 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.SmallSolutions 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.StrongMild 4
MODULE_DECLARATIONS OrderingError.Spec11.Assembly 11
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.DiscreteFeedback 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.DerivativeIdentification 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.QuadraticTime 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.QuadraticMoments 8
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Products 12
MODULE_DECLARATIONS OrderingError.QuadraticFixedPoint 22
MODULE_DECLARATIONS OrderingError.Spec11.Final.UniformDeliveries 24
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.StrongProducts 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.DiscreteTraj 57
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.RegularizationRate 6
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.KernelConvolution 12
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.AffineDerivative 16
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.DiscreteBasics 48
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.StrongSpaces 41
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.Lemma417Discrete 15
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.SmoothError 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.JEnergy 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ErrorCalibration 22
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.Basic 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Analytic 9
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.VectorResponse 26
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.L2WeakExtraction 3
MODULE_DECLARATIONS OrderingError.Spec11.Geometry 120
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.DiscreteOp 69
MODULE_DECLARATIONS OrderingError.Spec11.Final.CoreStatements 12
MODULE_DECLARATIONS OrderingError.Spec11.Protocol 41
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Basic 15
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.WeightedL2 13
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.HigherTrajectoryOps 32
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.WeakPrimitive 3
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.DiscreteK 43
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.ForcedPremises 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.QuadraticAlgebra 5
MODULE_DECLARATIONS OrderingError.Spec11.Interfaces 70
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.WeightedSources 13
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.ModelFacts 46
MODULE_DECLARATIONS OrderingError.Spec11.Final.MonotonicityStatements 20
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.EnergyAnalytic 13
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.DiscreteDerivativeEnergy 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.E4Recovery 4
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.ResponseContinuity 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ZCalculus 11
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.SourceBounds 6
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.LimitTools 21
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Dual 30
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.WeightedL2 6
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.Spaces 15
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.MainStatements 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.Lemma415 55
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.Delivery 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.EnergyWeakLimit 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.CausalContinuity 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.DiscreteSemigroupCalculus 3
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ProjectionTools 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.Step3Core 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ErrorIdentities 8
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.DiscreteBounds 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.StrongConvolution 6
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Construction 11
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.DiscreteDual 21
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.LinearBounds 12
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.ForcedEnergy 16
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ConvolutionBounds 9
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.Discrete 37
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.SolutionGraph 5
MODULE_DECLARATIONS OrderingError.Kernel 30
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Main 3
MODULE_DECLARATIONS OrderingError.Spec11.Final.AssemblyFinal 28
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.CandidateRange 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.Lemma413 6
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Regularizer 18
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.StrongProductAlgebra 10
MODULE_DECLARATIONS OrderingError.AnalyticPremises 14
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.Proposition412 20
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.Deliver 9
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.GraphTools 6
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.Lemma418 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.QuadraticDecomposition 11
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.C03 6
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.ThetaZero 7
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.Feedback 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.TimeTools 64
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.ModulusAbstract 86
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.DerivAbstract 140
MODULE_DECLARATIONS OrderingError.Premises 157
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.ProductAlgebra 17
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.FreeEnergy 33
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.QuadraticLinearBounds 10
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.StrongLinearRate 6
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.SecondQuadraticPoints 5
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.EnergyCarrier 38
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.Summary 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T2.MixedStrongSource 2
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.C07 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ContinuousDerivativeEnergy 1
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.C08abc 19
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Kernel 11
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ResidualEnergy 2
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.WeakBounds 4
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ContinuousDerivative 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.EnergySpatial 15
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.Foundation 147
MODULE_DECLARATIONS OrderingError.Spec11.ClassicalProofs.C06 18
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.SourceConvergence 15
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.Coefficients 15
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T4.Thm22Ops 37
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T5.Lemma417Continuous 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.ProjectionEnergy 1
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.Calibration 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.RealStructure 17
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.TimeIntegrals 2
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T6.StrongDuhamel 11
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T3.Regularization 2
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.WeakProduct 45
MODULE_DECLARATIONS OrderingError.Spec11.NonTrivialModel.ZeroErrors 9
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.EnergyQ 45
MODULE_DECLARATIONS OrderingError.Spec11.Threads.T1.EnergyGraph 22
PACKAGE_DECLARATIONS 5859; MODULES_WITH_DECLARATIONS 286; ALLOWED_AXIOMS_ONLY


==> anc/Lean_KdV_error_theorems/audit/build_summary.txt <==
Fresh source compilation: PASSED
Started: 2026-11-10T19:37:27.621948-05:00
Finished: 2026-11-10T20:27:39.170301-05:00
Elapsed wall time: 3011.527 seconds (50.19 minutes)
Compiler: Lean 4.35.0, commit eb6cafb7290e8bd5f2937522d8d804f58f02bafc
Platform: Windows-11-10.0.26300-SP0
Maximum concurrent compiler processes: 3
Workers per compiler process: 1
Mathematical source modules: 289
Build and audit entry modules: 2
Total successfully compiled modules: 291
Warnings: 162
Mathematical declarations audited: 5859
Unexpected axioms: 0

Method
Every supplied Lean module was compiled from source in a new directory.
Only external dependency build caches at the recorded revisions were reused.
No compiled module from an earlier build of this project was on LEAN_PATH.
LEAN_PATH: <fresh-build-cache>;<aesop-cache>;<batteries-cache>;<Cli-cache>;<importGraph-cache>;<LeanSearchClient-cache>;<mathlib-cache>;<plausible-cache>;<proofwidgets-cache>;<Qq-cache>
Each source was compiled with: lean -j 1 -o <fresh-build-cache>/<module>.olean -i <fresh-build-cache>/<module>.ilean <module>.lean
A dependency-ordered scheduler allowed at most three independent compilations.
The final two entries compile the axiom audit and the default import root.
Lake check-build and configuration translation both succeeded with the pinned Lake executable.
No dependency download or fresh compilation of Mathlib was performed.

Per-module results (elapsed seconds include concurrent execution)
OrderingError.Spec11.Geometry | 20.610 s | exit 0
OrderingError.Premises | 24.181 s | exit 0
OrderingError.Spec11.Threads.T5.Duhamel | 25.396 s | exit 0
OrderingError.AnalyticPremises | 24.931 s | exit 0
OrderingError.Spec11.Model | 31.700 s | exit 0
OrderingError.Kernel | 38.099 s | exit 0
OrderingError.Spec11.LinearObjects | 25.999 s | exit 0
OrderingError.QuadraticSeries | 31.125 s | exit 0
OrderingError.Spec11.Threads.T2.QuadraticTime | 29.001 s | exit 0
OrderingError.Spec11.Classical | 19.028 s | exit 0
OrderingError.QuadraticFixedPoint | 22.041 s | exit 0
OrderingError.Spec11.Premises | 18.704 s | exit 0
OrderingError.Spec11.ClassicalProofs.C03 | 20.007 s | exit 0
OrderingError.Spec11.Threads.T5.TimeTools | 32.014 s | exit 0
OrderingError.Spec11.ClassicalProofs.C05 | 20.850 s | exit 0
OrderingError.Spec11.ClassicalProofs.C07 | 18.552 s | exit 0
OrderingError.Spec11.ClassicalProofs.C06 | 20.973 s | exit 0
OrderingError.Spec11.ClassicalProofs.C10a | 16.195 s | exit 0
OrderingError.Spec11.ClassicalProofs.C08Basics | 23.057 s | exit 0
OrderingError.Spec11.ClassicalProofs.C08d | 18.616 s | exit 0
OrderingError.Spec11.ClassicalProofs.C08abc | 17.882 s | exit 0
OrderingError.Spec11.Statements | 16.337 s | exit 0
OrderingError.Spec11.ClassicalProofs.C10b | 25.353 s | exit 0
OrderingError.Spec11.Protocol | 17.137 s | exit 0
OrderingError.Spec11.ClassicalProofs.Summary | 15.844 s | exit 0
OrderingError.QuadraticEquation | 30.932 s | exit 0
OrderingError.Spec11.Interfaces | 16.230 s | exit 0
OrderingError.Spec11.Final.Core | 15.915 s | exit 0
OrderingError.Spec11.Threads.T1.V2Check | 16.400 s | exit 0
OrderingError.Spec11.Rates | 17.573 s | exit 0
OrderingError.Spec11.Threads.T1.KernelBasic | 17.820 s | exit 0
OrderingError.Spec11.Threads.T2.Basic | 19.398 s | exit 0
OrderingError.Spec11.Assembly | 17.413 s | exit 0
OrderingError.Spec11.Threads.T1.Basic | 18.070 s | exit 0
OrderingError.Spec11.Threads.T2.MixedZ | 23.039 s | exit 0
OrderingError.Spec11.Threads.T1.KernelScalar | 41.884 s | exit 0
OrderingError.Spec11.Threads.T1.Spaces | 19.308 s | exit 0
OrderingError.Spec11.Threads.T1.MainStatements | 18.262 s | exit 0
OrderingError.Spec11.Threads.T1.KernelFacts | 29.332 s | exit 0
OrderingError.Spec11.Threads.T1.EnergyLp | 25.051 s | exit 0
OrderingError.Spec11.Threads.T1.WeakProduct | 27.422 s | exit 0
OrderingError.Spec11.Threads.T1.KernelDiscrete | 25.076 s | exit 0
OrderingError.Spec11.Threads.T1.EnergyGraph | 25.811 s | exit 0
OrderingError.Spec11.Threads.T1.Riesz | 21.688 s | exit 0
OrderingError.Spec11.Threads.T1.DiscreteDual | 28.209 s | exit 0
OrderingError.Spec11.Threads.T1.KernelDuhamel | 35.712 s | exit 0
OrderingError.Spec11.Threads.T1.EnergySpace | 33.555 s | exit 0
OrderingError.Spec11.Threads.T2.StrongSource | 26.775 s | exit 0
OrderingError.Spec11.Threads.T1.DiscreteStrongKernel | 25.074 s | exit 0
OrderingError.Spec11.Threads.T1.StrongSources | 27.472 s | exit 0
OrderingError.Spec11.Threads.T1.WeightedL2 | 20.493 s | exit 0
OrderingError.Spec11.Threads.T1.StrongCzero | 22.007 s | exit 0
OrderingError.Spec11.Threads.T1.ContinuousK | 29.609 s | exit 0
OrderingError.Spec11.Threads.T1.FiniteTime | 19.469 s | exit 0
OrderingError.Spec11.Threads.T1.ProjectedSources | 21.814 s | exit 0
OrderingError.Spec11.Threads.T1.EnergyProduct | 22.496 s | exit 0
OrderingError.Spec11.Threads.T1.StrongSpace | 19.334 s | exit 0
OrderingError.Spec11.Threads.T1.DiscreteK | 27.325 s | exit 0
OrderingError.Spec11.Threads.T1.EnergyQ | 22.773 s | exit 0
OrderingError.Spec11.Threads.T1.StrongGraph | 93.676 s | exit 0
OrderingError.Spec11.Threads.T1.StrongProductOps | 39.731 s | exit 0
OrderingError.Spec11.Threads.T1.LinearFlow | 25.946 s | exit 0
OrderingError.Spec11.Threads.T1.WeakFormula | 23.430 s | exit 0
OrderingError.Spec11.Threads.T1.HigherDuhamel | 26.595 s | exit 0
OrderingError.Spec11.Threads.T1.KernelConvolution | 24.092 s | exit 0
OrderingError.Spec11.Threads.T1.HigherSpace | 23.855 s | exit 0
OrderingError.Spec11.Threads.T2.SourceBounds | 23.089 s | exit 0
OrderingError.Spec11.Threads.T2.SpaceAlgebra | 20.268 s | exit 0
OrderingError.Spec11.Threads.T2.WeightedL2 | 22.105 s | exit 0
OrderingError.Spec11.Threads.T2.LinearKernel | 22.927 s | exit 0
OrderingError.Spec11.Threads.T1.SmallSolutions | 87.001 s | exit 0
OrderingError.Spec11.Threads.T2.TimeTransport | 20.222 s | exit 0
OrderingError.Spec11.Threads.T2.Feedback | 40.350 s | exit 0
OrderingError.Spec11.Threads.T1.Weights | 33.005 s | exit 0
OrderingError.Spec11.Threads.T1.StrongEnergyProduct | 19.742 s | exit 0
OrderingError.Spec11.Threads.T1.EnergySeries | 35.636 s | exit 0
OrderingError.Spec11.Threads.T1.Consistency | 20.441 s | exit 0
OrderingError.Spec11.Threads.T1.RealStructure | 19.998 s | exit 0
OrderingError.Spec11.Threads.T1.EnergyAnalytic | 27.107 s | exit 0
OrderingError.Spec11.Threads.T1.ODECalculus | 30.056 s | exit 0
OrderingError.Spec11.Threads.T1.ThetaZero | 19.159 s | exit 0
OrderingError.Spec11.Threads.T1.HigherTrajectoryOps | 45.026 s | exit 0
OrderingError.Spec11.Threads.T1.LinearConvergence | 22.198 s | exit 0
OrderingError.Spec11.Threads.T1.DiscreteODE | 20.978 s | exit 0
OrderingError.Spec11.Threads.T1.HigherAnalyticOps | 22.715 s | exit 0
OrderingError.Spec11.Threads.T1.LinearBounds | 24.824 s | exit 0
OrderingError.Spec11.Threads.T1.SmoothDecay | 21.220 s | exit 0
OrderingError.Spec11.Threads.T1.Section47 | 19.494 s | exit 0
OrderingError.Spec11.Threads.T1.HigherAnalytic | 36.440 s | exit 0
OrderingError.Spec11.Threads.T1.SourceConvergence | 27.513 s | exit 0
OrderingError.Spec11.Threads.T2.CausalContinuity | 27.509 s | exit 0
OrderingError.Spec11.Threads.T1.StepTwo | 29.335 s | exit 0
OrderingError.Spec11.Threads.T1.DiscreteStrongStability | 29.898 s | exit 0
OrderingError.Spec11.Threads.T1.Thm22Monotone | 25.905 s | exit 0
OrderingError.Spec11.Threads.T1.StrongLifts | 25.604 s | exit 0
OrderingError.Spec11.Threads.T2.ActualConvolution | 27.940 s | exit 0
OrderingError.Spec11.Threads.T2.WeightedNorms | 28.825 s | exit 0
OrderingError.Spec11.Threads.T1.StrongLinearRate | 27.729 s | exit 0
OrderingError.Spec11.Threads.T1.StrongLinearConvergence | 32.191 s | exit 0
OrderingError.Spec11.Threads.T2.ScalarConvolution | 32.383 s | exit 0
OrderingError.Spec11.Threads.T1.StrongComparisonData | 25.693 s | exit 0
OrderingError.Spec11.Threads.T2.DiscreteRiesz | 27.053 s | exit 0
OrderingError.Spec11.Threads.T2.ScalarEndpoints | 28.829 s | exit 0
OrderingError.Spec11.Threads.T1.StrongFeedback | 26.447 s | exit 0
OrderingError.Spec11.Threads.T2.DiscreteDual | 32.704 s | exit 0
OrderingError.Spec11.Threads.T1.StrongOrderingBound | 29.660 s | exit 0
OrderingError.Spec11.Threads.T2.ConvolutionDomination | 31.159 s | exit 0
OrderingError.Spec11.Threads.T2.DiscreteFeedback | 38.320 s | exit 0
OrderingError.Spec11.Threads.T1.StepFour | 26.787 s | exit 0
OrderingError.Spec11.Threads.T2.ConvolutionBounds | 29.466 s | exit 0
OrderingError.Spec11.Threads.T1.Delivery | 23.725 s | exit 0
OrderingError.Spec11.Threads.T2.ZCalculus | 30.261 s | exit 0
OrderingError.Spec11.Threads.T2.Lemma413 | 31.513 s | exit 0
OrderingError.Spec11.Threads.T2.StrongConvolution | 29.397 s | exit 0
OrderingError.Spec11.Threads.T2.SourceCalculus | 30.161 s | exit 0
OrderingError.Spec11.Threads.T2.EnergyCalculus | 26.795 s | exit 0
OrderingError.Spec11.Threads.T2.TimeSplitting | 23.231 s | exit 0
OrderingError.Spec11.Threads.T2.KernelHolder | 22.994 s | exit 0
OrderingError.Spec11.Threads.T2.ProductAlgebra | 26.141 s | exit 0
OrderingError.Spec11.Threads.T3.Basic | 20.231 s | exit 0
OrderingError.Spec11.Threads.T4.Basic | 17.409 s | exit 0
OrderingError.Spec11.Threads.T2.NonlinearSource | 19.353 s | exit 0
OrderingError.Spec11.Threads.T2.QuadraticAlgebra | 21.350 s | exit 0
OrderingError.Spec11.Threads.T2.LinearEnergy | 23.299 s | exit 0
OrderingError.Spec11.Threads.T2.StrongProductAlgebra | 25.801 s | exit 0
OrderingError.Spec11.Threads.T2.SolutionAlgebra | 18.662 s | exit 0
OrderingError.Spec11.Threads.T3.ProductRule | 20.610 s | exit 0
OrderingError.Spec11.Threads.T2.MixedStrongSource | 19.180 s | exit 0
OrderingError.Spec11.Threads.T2.ErrorIdentities | 19.191 s | exit 0
OrderingError.Spec11.Threads.T2.CubicEnergy | 19.993 s | exit 0
OrderingError.Spec11.Threads.T3.DiscreteCalculus | 22.380 s | exit 0
OrderingError.Spec11.Threads.T2.ErrorFeedback | 23.559 s | exit 0
OrderingError.Spec11.Threads.T2.CubicIdentity | 25.570 s | exit 0
OrderingError.Spec11.Threads.T3.DiscreteBounds | 24.524 s | exit 0
OrderingError.Spec11.Threads.T3.MeshSequence | 23.114 s | exit 0
OrderingError.Spec11.Threads.T2.ErrorCalibration | 27.234 s | exit 0
OrderingError.Spec11.Threads.T3.EnergyCarrier | 22.802 s | exit 0
OrderingError.Spec11.Threads.T3.InterfaceRestriction | 22.605 s | exit 0
OrderingError.Spec11.Threads.T2.OrderingBounds | 24.158 s | exit 0
OrderingError.Spec11.Threads.T3.QLinearity | 23.822 s | exit 0
OrderingError.Spec11.Threads.T2.RefinedCubic | 22.587 s | exit 0
OrderingError.Spec11.Threads.T3.AffineDerivative | 20.537 s | exit 0
OrderingError.Spec11.Threads.T4.Kernels | 47.030 s | exit 0
OrderingError.Spec11.Threads.T2.Proposition414Core | 23.481 s | exit 0
OrderingError.Spec11.Threads.T3.DerivativeCandidate | 21.940 s | exit 0
OrderingError.Spec11.Threads.T3.ScaleMaps | 22.990 s | exit 0
OrderingError.Spec11.Threads.T2.QuadraticLinearBounds | 25.569 s | exit 0
OrderingError.Spec11.Threads.T2.DataCalibration | 22.840 s | exit 0
OrderingError.Spec11.Threads.T3.HilbertLimit | 22.752 s | exit 0
OrderingError.Spec11.Threads.T2.QuadraticDecomposition | 23.857 s | exit 0
OrderingError.Spec11.Threads.T2.QuadraticWeightedPoints | 24.228 s | exit 0
OrderingError.Spec11.Threads.T2.QuadraticMoments | 25.037 s | exit 0
OrderingError.Spec11.Threads.T3.FormLimits | 23.480 s | exit 0
OrderingError.Spec11.Threads.T2.SecondQuadraticPoints | 25.980 s | exit 0
OrderingError.Spec11.Threads.T3.ProjectionTests | 21.891 s | exit 0
OrderingError.Spec11.Threads.T2.FirstQuadraticBlocks | 27.801 s | exit 0
OrderingError.Spec11.Threads.T4.ModelFacts | 24.549 s | exit 0
OrderingError.Spec11.Threads.T3.GraphIdentification | 22.363 s | exit 0
OrderingError.Spec11.Threads.T2.SecondQuadraticBlocks | 26.439 s | exit 0
OrderingError.Spec11.Threads.T3.ContinuousBounds | 21.710 s | exit 0
OrderingError.Spec11.Threads.T3.L2WeakExtraction | 23.610 s | exit 0
OrderingError.Spec11.Threads.T4.Discrete | 19.547 s | exit 0
OrderingError.Spec11.Threads.T2.Proposition412 | 26.838 s | exit 0
OrderingError.Spec11.Threads.T3.EnergySpatial | 24.897 s | exit 0
OrderingError.Spec11.Threads.T3.HalfLineCalculus | 22.695 s | exit 0
OrderingError.Spec11.Threads.T2.Proposition414 | 26.805 s | exit 0
OrderingError.Spec11.Threads.T3.EnergyPointwise | 23.877 s | exit 0
OrderingError.Spec11.Threads.T3.TimeIntegrals | 20.852 s | exit 0
OrderingError.Spec11.Threads.T2.Delivery | 20.634 s | exit 0
OrderingError.Spec11.Threads.T3.DiscreteSemigroupCalculus | 24.299 s | exit 0
OrderingError.Spec11.Threads.T3.CandidateRange | 22.865 s | exit 0
OrderingError.Spec11.Threads.T3.WeightedSources | 21.966 s | exit 0
OrderingError.Spec11.Threads.T3.TimeLp | 22.061 s | exit 0
OrderingError.Spec11.Threads.T3.BoundedDuhamel | 22.790 s | exit 0
OrderingError.Spec11.Threads.T3.L2Domination | 19.940 s | exit 0
OrderingError.Spec11.Threads.T3.EnergyWeakLimit | 22.385 s | exit 0
OrderingError.Spec11.Threads.T3.DiscreteDuhamel | 23.569 s | exit 0
OrderingError.Spec11.Threads.T3.TimeSobolev | 24.880 s | exit 0
OrderingError.Spec11.Threads.T3.WeakPrimitive | 22.764 s | exit 0
OrderingError.Spec11.Threads.T3.CandidateDerivative | 25.687 s | exit 0
OrderingError.Spec11.Threads.T3.LinearODEUniqueness | 22.306 s | exit 0
OrderingError.Spec11.Threads.T3.DerivativeIdentification | 21.325 s | exit 0
OrderingError.Spec11.Threads.T3.StrongProducts | 21.928 s | exit 0
OrderingError.Spec11.Threads.T3.DiscreteDerivativeEnergy | 25.198 s | exit 0
OrderingError.Spec11.Threads.T3.EnergyAlgebra | 23.956 s | exit 0
OrderingError.Spec11.Threads.T3.GeneratorInverse | 24.308 s | exit 0
OrderingError.Spec11.Threads.T3.SolutionGraph | 25.928 s | exit 0
OrderingError.Spec11.Threads.T3.NonlinearSources | 26.396 s | exit 0
OrderingError.Spec11.Threads.T3.E4Inverse | 23.263 s | exit 0
OrderingError.Spec11.Threads.T3.ContinuousWeakDerivative | 22.745 s | exit 0
OrderingError.Spec11.Threads.T3.E4Recovery | 22.381 s | exit 0
OrderingError.Spec11.Threads.T3.StrongMild | 24.785 s | exit 0
OrderingError.Spec11.Threads.T3.Regularization | 21.432 s | exit 0
OrderingError.Spec11.Threads.T3.ContinuousDerivative | 23.582 s | exit 0
OrderingError.Spec11.Threads.T3.IntegratedE4 | 23.974 s | exit 0
OrderingError.Spec11.Threads.T3.ProjectionTools | 22.220 s | exit 0
OrderingError.Spec11.Threads.T3.SquareBounds | 21.273 s | exit 0
OrderingError.Spec11.Threads.T3.ContinuousDerivativeEnergy | 21.995 s | exit 0
OrderingError.Spec11.Threads.T3.ForcedIdentification | 21.269 s | exit 0
OrderingError.Spec11.Threads.T3.ProjectionEnergy | 21.438 s | exit 0
OrderingError.Spec11.Threads.T3.StrongRecovery | 22.345 s | exit 0
OrderingError.Spec11.Threads.T3.ForcedAlgebra | 22.265 s | exit 0
OrderingError.Spec11.Threads.T3.DiscreteDual | 22.988 s | exit 0
OrderingError.Spec11.Threads.T3.Calibration | 23.603 s | exit 0
OrderingError.Spec11.Threads.T3.ErrorEquation | 25.733 s | exit 0
OrderingError.Spec11.Threads.T3.ResidualEnergy | 23.051 s | exit 0
OrderingError.Spec11.Threads.T3.JEnergy | 23.295 s | exit 0
OrderingError.Spec11.Threads.T4.VDuhamel | 27.811 s | exit 0
OrderingError.Spec11.Threads.T3.RegularizationRate | 24.779 s | exit 0
OrderingError.Spec11.Threads.T3.SmoothError | 28.835 s | exit 0
OrderingError.Spec11.Threads.T3.Step3Core | 23.293 s | exit 0
OrderingError.Spec11.Threads.T4.Quadratic | 47.493 s | exit 0
OrderingError.Spec11.Threads.T4.Lemma416 | 46.768 s | exit 0
OrderingError.Spec11.Threads.T3.Delivery | 22.402 s | exit 0
OrderingError.Spec11.Threads.T4.XOne | 19.170 s | exit 0
OrderingError.Spec11.Threads.T5.DiscreteBasics | 20.395 s | exit 0
OrderingError.Spec11.Threads.T6.Basic | 17.163 s | exit 0
OrderingError.Spec11.Threads.T4.XOneOps | 35.993 s | exit 0
OrderingError.Spec11.Threads.T5.DerivAbstract | 54.996 s | exit 0
OrderingError.Spec11.Threads.T6.StrongSpaces | 18.172 s | exit 0
OrderingError.Spec11.Threads.T4.Thm22Ops | 19.291 s | exit 0
OrderingError.Spec11.Threads.T5.DiscreteInst | 23.373 s | exit 0
OrderingError.Spec11.Threads.T4.Thm22 | 29.326 s | exit 0
OrderingError.Spec11.Threads.T5.ModulusAbstract | 32.569 s | exit 0
OrderingError.Spec11.Threads.T5.DiscreteOp | 26.303 s | exit 0
OrderingError.Spec11.Threads.T6.Semigroup | 19.968 s | exit 0
OrderingError.Spec11.Threads.T4.L415Tools | 20.419 s | exit 0
OrderingError.Spec11.Threads.T5.DiscreteTraj | 28.764 s | exit 0
OrderingError.Quadratic411Time | 25.859 s | exit 0
OrderingError.Spec11.Threads.T6.Kernel | 20.467 s | exit 0
OrderingError.Spec11.Threads.T4.Lemma415 | 47.006 s | exit 0
OrderingError.Spec11.Threads.T5.Lemma417Discrete | 29.151 s | exit 0
OrderingError.Spec11.Threads.T6.KernelContinuity | 21.185 s | exit 0
OrderingError.Spec11.Threads.T4.S46Tools | 20.837 s | exit 0
OrderingError.Spec11.Threads.T5.Lemma418Discrete | 23.481 s | exit 0
OrderingError.Spec11.Threads.T6.TimeIntegration | 15.775 s | exit 0
OrderingError.Spec11.Threads.T4.S46Const | 16.199 s | exit 0
OrderingError.Spec11.Threads.T5.LimitTools | 22.527 s | exit 0
OrderingError.Spec11.Threads.T6.Trajectory | 18.231 s | exit 0
OrderingError.Spec11.Threads.T4.S46Agmon | 19.728 s | exit 0
OrderingError.Spec11.Threads.T6.StrongDuhamel | 20.380 s | exit 0
OrderingError.Spec11.Threads.T5.ContinuousDeriv | 35.352 s | exit 0
OrderingError.Spec11.Threads.T6.LinearTwo | 20.563 s | exit 0
OrderingError.Spec11.Threads.T4.S46 | 45.476 s | exit 0
OrderingError.Spec11.Threads.T5.GraphTools | 21.021 s | exit 0
OrderingError.Spec11.Threads.T4.S46Final | 23.621 s | exit 0
OrderingError.Spec11.Threads.T5.Lemma418 | 33.277 s | exit 0
OrderingError.Spec11.Threads.T4.Deliver | 18.288 s | exit 0
OrderingError.Spec11.Threads.T6.ProductSource | 24.235 s | exit 0
OrderingError.Spec11.Threads.T5.ContinuousGraph | 45.393 s | exit 0
OrderingError.Spec11.NonTrivialModel.Foundation | 22.422 s | exit 0
OrderingError.Spec11.Threads.T6.QuadraticTwo | 26.868 s | exit 0
OrderingError.Spec11.Threads.T5.LinearFlow | 26.311 s | exit 0
OrderingError.Spec11.NonTrivialModel.Algebra | 21.315 s | exit 0
OrderingError.Spec11.Threads.T6.Calibration | 23.018 s | exit 0
OrderingError.Spec11.NonTrivialModel.Structure | 17.901 s | exit 0
OrderingError.Spec11.Threads.T5.Lemma417Continuous | 33.936 s | exit 0
OrderingError.Spec11.NonTrivialModel.ZeroErrors | 18.570 s | exit 0
OrderingError.Spec11.Threads.T6.Construction | 25.352 s | exit 0
OrderingError.Spec11.NonTrivialModel.ErrorKernels | 18.937 s | exit 0
OrderingError.Spec11.Threads.T6.Coefficients | 20.637 s | exit 0
OrderingError.Spec11.NonTrivialModel.Evolution | 19.894 s | exit 0
OrderingError.Spec11.Threads.T6.Analytic | 23.412 s | exit 0
OrderingError.Spec11.NonTrivialModel.Dual | 20.454 s | exit 0
OrderingError.Spec11.Threads.T6.Estimates | 21.455 s | exit 0
OrderingError.Spec11.NonTrivialModel.TimeKernels | 20.497 s | exit 0
OrderingError.Spec11.Threads.T6.Main | 20.550 s | exit 0
OrderingError.Spec11.NonTrivialModel.FreeEnergy | 21.086 s | exit 0
OrderingError.Spec11.NonTrivialModel.Budget | 20.007 s | exit 0
OrderingError.Spec11.NonTrivialModel.WeightedSources | 19.197 s | exit 0
OrderingError.Spec11.NonTrivialModel.LinearBounds | 20.156 s | exit 0
OrderingError.Spec11.NonTrivialModel.ScalarResponse | 17.994 s | exit 0
OrderingError.Spec11.NonTrivialModel.Discrete | 20.472 s | exit 0
OrderingError.Spec11.NonTrivialModel.WeakBounds | 18.442 s | exit 0
OrderingError.Spec11.NonTrivialModel.Regularizer | 20.484 s | exit 0
OrderingError.Spec11.NonTrivialModel.Products | 21.413 s | exit 0
OrderingError.Spec11.NonTrivialModel.VectorResponse | 22.741 s | exit 0
OrderingError.Spec11.NonTrivialModel.ResponseContinuity | 18.720 s | exit 0
OrderingError.Spec11.NonTrivialModel.ForcedEnergy | 21.044 s | exit 0
OrderingError.Spec11.NonTrivialModel.ForcedPremises | 18.032 s | exit 0
OrderingError.Spec11.Threads.T5.Section46 | 554.187 s | exit 0
OrderingError.Spec11.Final.Imports | 18.767 s | exit 0
OrderingError.Spec11.Final.MonotonicityStatements | 23.398 s | exit 0
OrderingError.Spec11.Final.MonotonicityCore | 23.820 s | exit 0
OrderingError.Spec11.Final.Monotonicity | 18.183 s | exit 0
OrderingError.Spec11.Final.UniformDeliveries | 12.370 s | exit 0
OrderingError.Spec11.Final.AssemblyFinal | 12.038 s | exit 0
OrderingError.Spec11.Final.CoreStatements | 12.109 s | exit 0
OrderingError.Spec11.NonTrivialModel.Main | 12.291 s | exit 0
KdVErrorTheorems.Audit | 122.003 s | exit 0
KdVErrorTheorems | 19.193 s | exit 0

Warnings
OrderingError\Spec11\Threads\T1\EnergyLp.lean:20:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\WeakProduct.lean:44:20: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\WeakProduct.lean:44:20: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\EnergyGraph.lean:64:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\Riesz.lean:35:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\DiscreteDual.lean:71:31: warning: Variable name `hP` is not explicitly referenced.
OrderingError\Spec11\Threads\T1\EnergySpace.lean:122:13: warning: This simp argument is unused:
OrderingError\Spec11\Threads\T1\EnergySpace.lean:129:13: warning: This simp argument is unused:
OrderingError\Spec11\Threads\T1\EnergySpace.lean:139:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\DiscreteStrongKernel.lean:18:42: warning: Variable name `hb` is not explicitly referenced.
OrderingError\Spec11\Threads\T1\DiscreteStrongKernel.lean:39:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\DiscreteStrongKernel.lean:40:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\ContinuousK.lean:80:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\ContinuousK.lean:87:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\EnergyProduct.lean:47:21: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\EnergyProduct.lean:47:21: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\EnergyProduct.lean:124:4: warning: `ContinuousLinearMap.add_apply` has been deprecated: Use `add_apply` instead
OrderingError\Spec11\Threads\T1\EnergyProduct.lean:134:4: warning: `ContinuousLinearMap.smul_apply` has been deprecated: Use `smul_apply` instead
OrderingError\Spec11\Threads\T1\DiscreteK.lean:49:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\DiscreteK.lean:56:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\StrongGraph.lean:36:13: warning: `Set.setOf_forall` has been deprecated: Use `Set.ofPred_forall` instead
OrderingError\Spec11\Threads\T1\StrongGraph.lean:50:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\StrongGraph.lean:51:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\StrongGraph.lean:70:28: warning: `if_neg` has been deprecated: Use `ite_eq_right` instead
OrderingError\Spec11\Threads\T1\StrongGraph.lean:148:63: warning: `if_neg` has been deprecated: Use `ite_eq_right` instead
OrderingError\Spec11\Threads\T1\StrongGraph.lean:179:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\StrongGraph.lean:180:63: warning: `if_neg` has been deprecated: Use `ite_eq_right` instead
OrderingError\Spec11\Threads\T1\SmallSolutions.lean:104:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\StrongEnergyProduct.lean:75:8: warning: Variable name `t` is not explicitly referenced.
OrderingError\Spec11\Threads\T1\EnergySeries.lean:73:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\EnergyAnalytic.lean:31:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\DiscreteODE.lean:58:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\LinearBounds.lean:93:21: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\LinearBounds.lean:93:54: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\LinearBounds.lean:93:21: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\LinearBounds.lean:93:54: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\LinearBounds.lean:115:24: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\LinearBounds.lean:115:37: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\LinearBounds.lean:115:24: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\LinearBounds.lean:115:37: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\LinearBounds.lean:140:23: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\LinearBounds.lean:143:24: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\LinearBounds.lean:143:37: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\LinearBounds.lean:140:23: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\LinearBounds.lean:143:24: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\LinearBounds.lean:143:37: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\SmoothDecay.lean:107:18: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\SmoothDecay.lean:107:18: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\Section47.lean:84:24: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\Section47.lean:84:24: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\SourceConvergence.lean:59:27: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\SourceConvergence.lean:59:41: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\SourceConvergence.lean:59:27: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\SourceConvergence.lean:59:41: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\DiscreteStrongStability.lean:48:63: warning: Variable name `t` is not explicitly referenced.
OrderingError\Spec11\Threads\T1\StrongLinearRate.lean:78:62: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongLinearRate.lean:78:80: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongLinearRate.lean:79:21: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongLinearRate.lean:79:57: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongLinearRate.lean:78:62: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongLinearRate.lean:78:80: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongLinearRate.lean:79:21: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongLinearRate.lean:79:57: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongLinearConvergence.lean:89:24: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongLinearConvergence.lean:89:41: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongLinearConvergence.lean:89:24: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongLinearConvergence.lean:89:41: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\DiscreteRiesz.lean:35:2: warning: Try this: 
OrderingError\Spec11\Threads\T1\StrongFeedback.lean:50:69: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongFeedback.lean:50:69: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongFeedback.lean:79:24: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongFeedback.lean:79:24: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongFeedback.lean:81:19: warning: Variable name `hP` is not explicitly referenced.
OrderingError\Spec11\Threads\T2\DiscreteDual.lean:72:31: warning: Variable name `hP` is not explicitly referenced.
OrderingError\Spec11\Threads\T1\StrongOrderingBound.lean:47:23: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongOrderingBound.lean:47:64: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongOrderingBound.lean:52:23: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongOrderingBound.lean:52:64: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StrongOrderingBound.lean:47:23: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongOrderingBound.lean:47:64: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongOrderingBound.lean:52:23: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StrongOrderingBound.lean:52:64: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\DiscreteFeedback.lean:96:79: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\DiscreteFeedback.lean:96:79: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StepFour.lean:36:79: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StepFour.lean:36:79: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T1\StepFour.lean:87:25: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T1\StepFour.lean:87:25: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\ZCalculus.lean:56:13: warning: This simp argument is unused:
OrderingError\Spec11\Threads\T2\SourceCalculus.lean:57:13: warning: This simp argument is unused:
OrderingError\Spec11\Threads\T2\ProductAlgebra.lean:68:4: warning: `ContinuousLinearMap.add_apply` has been deprecated: Use `add_apply` instead
OrderingError\Spec11\Threads\T2\ProductAlgebra.lean:79:4: warning: `ContinuousLinearMap.smul_apply` has been deprecated: Use `smul_apply` instead
OrderingError\Spec11\Threads\T2\MixedStrongSource.lean:26:4: warning: `simp` already closes the goal
OrderingError\Spec11\Threads\T2\MixedStrongSource.lean:31:4: warning: `simp` already closes the goal
OrderingError\Spec11\Threads\T2\MixedStrongSource.lean:70:21: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\MixedStrongSource.lean:70:21: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\CubicEnergy.lean:38:23: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\CubicEnergy.lean:38:23: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\CubicEnergy.lean:69:21: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\CubicEnergy.lean:69:21: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\ErrorFeedback.lean:26:82: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\ErrorFeedback.lean:26:82: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\ErrorFeedback.lean:53:21: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\ErrorFeedback.lean:53:21: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\ErrorFeedback.lean:111:23: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\ErrorFeedback.lean:111:23: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\CubicIdentity.lean:28:31: warning: This simp argument is unused:
OrderingError\Spec11\Threads\T2\CubicIdentity.lean:61:23: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\CubicIdentity.lean:61:23: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\OrderingBounds.lean:60:37: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\OrderingBounds.lean:61:54: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\OrderingBounds.lean:60:37: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\OrderingBounds.lean:61:54: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\OrderingBounds.lean:107:37: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\OrderingBounds.lean:108:54: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\OrderingBounds.lean:107:37: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\OrderingBounds.lean:108:54: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\RefinedCubic.lean:50:23: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\RefinedCubic.lean:96:56: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\RefinedCubic.lean:97:37: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\RefinedCubic.lean:50:23: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\RefinedCubic.lean:96:56: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\RefinedCubic.lean:97:37: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\Proposition414Core.lean:115:36: warning: This simp argument is unused:
OrderingError\Spec11\Threads\T2\Proposition414Core.lean:115:21: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\Proposition414Core.lean:115:74: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\Threads\T2\Proposition414Core.lean:115:21: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\Proposition414Core.lean:115:74: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\Threads\T2\Proposition414.lean:57:17: warning: This simp argument is unused:
OrderingError\Spec11\Threads\T5\DiscreteBasics.lean:20:83: warning: `dif_pos` has been deprecated: Use `dite_eq_left` instead
OrderingError\Spec11\Threads\T5\DiscreteBasics.lean:33:31: warning: Variable name `hx` is not explicitly referenced.
OrderingError\Spec11\Threads\T5\DiscreteBasics.lean:147:6: warning: `dif_pos` has been deprecated: Use `dite_eq_left` instead
OrderingError\Spec11\Threads\T5\DiscreteBasics.lean:160:6: warning: `dif_pos` has been deprecated: Use `dite_eq_left` instead
OrderingError\Spec11\Threads\T5\DiscreteBasics.lean:186:6: warning: `dif_pos` has been deprecated: Use `dite_eq_left` instead
OrderingError\Spec11\Threads\T5\DiscreteTraj.lean:57:0: warning: automatically included section variable(s) unused in theorem `OrderingError.Spec11.T5.Fh_symm`:
OrderingError\Spec11\Threads\T5\DiscreteTraj.lean:60:0: warning: automatically included section variable(s) unused in theorem `OrderingError.Spec11.T5.Fh_eq_Pi`:
OrderingError\Spec11\Threads\T5\DiscreteTraj.lean:76:0: warning: automatically included section variable(s) unused in theorem `OrderingError.Spec11.T5.wR_cont`:
OrderingError\Spec11\Threads\T5\Lemma417Discrete.lean:172:2: warning: Try this: 
OrderingError\Spec11\Threads\T5\Lemma418Discrete.lean:121:24: warning: Variable name `hwc` is not explicitly referenced.
OrderingError\Spec11\Threads\T5\Lemma418.lean:33:65: warning: Variable name `hA` is not explicitly referenced.
OrderingError\Spec11\Threads\T5\Lemma418.lean:33:78: warning: Variable name `hK` is not explicitly referenced.
OrderingError\Spec11\Threads\T5\ContinuousGraph.lean:31:24: warning: Variable name `hP` is not explicitly referenced.
OrderingError\Spec11\Threads\T5\ContinuousGraph.lean:36:25: warning: Variable name `hP` is not explicitly referenced.
OrderingError\Spec11\NonTrivialModel\ZeroErrors.lean:29:34: warning: `ContinuousLinearMap.smul_apply` has been deprecated: Use `smul_apply` instead
OrderingError\Spec11\NonTrivialModel\ZeroErrors.lean:28:57: warning: This simp argument is unused:
OrderingError\Spec11\NonTrivialModel\ZeroErrors.lean:29:28: warning: This simp argument is unused:
OrderingError\Spec11\NonTrivialModel\TimeKernels.lean:37:40: warning: Variable name `ha` is not explicitly referenced.
OrderingError\Spec11\NonTrivialModel\TimeKernels.lean:92:34: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\NonTrivialModel\TimeKernels.lean:92:34: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\NonTrivialModel\ScalarResponse.lean:27:0: warning: automatically included section variable(s) unused in theorem `OrderingError.Spec11.NonTrivialModel.TimeKernel.response_nonneg`:
OrderingError\Spec11\NonTrivialModel\ScalarResponse.lean:67:42: warning: `if_pos` has been deprecated: Use `ite_eq_left` instead
OrderingError\Spec11\NonTrivialModel\Products.lean:75:95: warning: Unused tactic linter: `<;>` should be replaced with `;` or be removed.
OrderingError\Spec11\NonTrivialModel\Products.lean:75:95: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
OrderingError\Spec11\NonTrivialModel\VectorResponse.lean:20:0: warning: automatically included section variable(s) unused in theorem `OrderingError.Spec11.NonTrivialModel.TimeKernel.source_square_integrable`:
OrderingError\Spec11\NonTrivialModel\VectorResponse.lean:23:0: warning: automatically included section variable(s) unused in theorem `OrderingError.Spec11.NonTrivialModel.TimeKernel.kernel_memLp_two`:
OrderingError\Spec11\NonTrivialModel\VectorResponse.lean:38:0: warning: automatically included section variable(s) unused in theorem `OrderingError.Spec11.NonTrivialModel.TimeKernel.vectorResponse_aestronglyMeasurable`:
OrderingError\Spec11\Threads\T5\Section46.lean:30:2: warning: `push_neg` has been deprecated. Prefer using `push Not` instead.
OrderingError\Spec11\Threads\T5\Section46.lean:25:42: warning: Variable name `hα` is not explicitly referenced.
OrderingError\Spec11\Threads\T5\Section46.lean:25:56: warning: Variable name `hY` is not explicitly referenced.
OrderingError\Spec11\Threads\T5\Section46.lean:59:4: warning: `push_neg` has been deprecated. Prefer using `push Not` instead.
OrderingError\Spec11\Threads\T5\Section46.lean:61:20: warning: `push_neg` has been deprecated. Prefer using `push Not` instead.
OrderingError\Spec11\Threads\T5\Section46.lean:48:37: warning: Variable name `hp0` is not explicitly referenced.


==> anc/Lean_KdV_error_theorems/audit/dependency_revisions.json <==
[
  {
    "name": "mathlib",
    "revision": "56a005855ea17e0b0958f73ec801ae140b0a1679",
    "tracked_changes": false
  },
  {
    "name": "plausible",
    "revision": "dfa4f38190d07c37e315953e08b90fe2d95b3c24",
    "tracked_changes": false
  },
  {
    "name": "LeanSearchClient",
    "revision": "d6b4c7be5be75ec4917c873ac50c756dc1436372",
    "tracked_changes": false
  },
  {
    "name": "importGraph",
    "revision": "a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93",
    "tracked_changes": false
  },
  {
    "name": "proofwidgets",
    "revision": "df72b022e558978a1c50264cfc4d7fec86fa8e04",
    "tracked_changes": false
  },
  {
    "name": "aesop",
    "revision": "4a174c490d8707121c4a9290800489f105d85e07",
    "tracked_changes": false
  },
  {
    "name": "Qq",
    "revision": "dce0ad79c486cb1fb504af04f953c3466b0c6db8",
    "tracked_changes": false
  },
  {
    "name": "batteries",
    "revision": "66e469188fe07963e5cf666c7d4433f45b8131c5",
    "tracked_changes": false
  },
  {
    "name": "Cli",
    "revision": "c24fe6078c630e89b489bffe59b3e20ac30d12c8",
    "tracked_changes": false
  }
]


==> anc/Lean_KdV_error_theorems/audit/source_integrity.json <==
{
  "comparison": "UTF-8 text with normalized line endings; comments replaced by spaces while retaining line breaks.",
  "files": [
    {
      "path": "OrderingError/Spec11/Geometry.lean",
      "original_sha256": "ac229648d169acd9b6b5ad2aeff7bfa7982ad316441f603e24a39215fd0ae514",
      "packaged_sha256": "3a5cb6eeaec35ee67e8154207186beffb54c52449caf6e90ed7bd2fa6eebc20b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Model.lean",
      "original_sha256": "2e6b47ab8004561b5240d6e337cd30250ddd798341891db6c0701d71bf7a48e2",
      "packaged_sha256": "2a5c64c00dfb179f1afa952bfc42f1f14e0987202668e5f2a2eec72cadc1d40f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/LinearObjects.lean",
      "original_sha256": "a350d6a1f1ee2876f95352db4fbfdb64453d1e11888cf58b03218f226bb4e90e",
      "packaged_sha256": "4646f1d01061f2e65d0efc453a0901cd6f482975311f99e1dc1287552086867b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Classical.lean",
      "original_sha256": "e9f74a5dec3e081124bb0d5d396731dbf0f52060734e666b24c35e4967b2f951",
      "packaged_sha256": "e635c57904a36c8363a0d510e930862cd9ad51129116263d78539d787cf0c8c7",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Premises.lean",
      "original_sha256": "7571ba82f67af237fa3fd71005c9c0aca2a6b3e5ba374c231edf96c938afdcaa",
      "packaged_sha256": "fd09dd50a2c80c4a49a57ac97f5d2963b35ca582890d2f33363e845a8b87d1f4",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/C03.lean",
      "original_sha256": "b3aca3546d3bc9da2182072d2c4221543e2b89498233c819fc88a01311a55cd5",
      "packaged_sha256": "e49c57885dbb84f5ff9d29d4c950d1f13ff031f6d862e95a4609a6d54e67c419",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/C05.lean",
      "original_sha256": "f7a81877fc48955457c9f6230edebef0bb4c8b1c64b13e90fc4ea8f253bc2427",
      "packaged_sha256": "abe42e8094af1ae1f818136557ef6405fab9a7cfd6fe440cdbf66bfda7cec527",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/C06.lean",
      "original_sha256": "52f7d21f8e49131e900bc3d3aa5f0ba6c525ef7394f540f9d1fcd75ad4745001",
      "packaged_sha256": "c110c1fa977392191963e7fedd04cb9d34e7b04dd9652040d8999d0c7c87d7c6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/C07.lean",
      "original_sha256": "6a8145446152420e1fa4415524e848f301f499fcb9f32608f25597b526e436da",
      "packaged_sha256": "5fe998a38bbb7498db610df1790f4794d1fc82f03486be074642661a19301570",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/C08Basics.lean",
      "original_sha256": "9d49d8206318f140858c52eaafe3f5dee2d956157f9df5744c13c7ffef2043e9",
      "packaged_sha256": "75d68307102fc89d220d72e1b4f89ac229b8bfebbf7c34a7389003647a7bf506",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/C08abc.lean",
      "original_sha256": "9a3fa36eab1badcea99470324f98f2479e93f1928d6d9903ea9fc34c076a7b88",
      "packaged_sha256": "a9fcb89a5c50a341898394af5e1daa81fc255167a15aa58e5ca20b52129efc73",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/C08d.lean",
      "original_sha256": "4175e03d3396ffa664106ebd630f30e9a21ccb02549d04b18a5bbebc2580ebb0",
      "packaged_sha256": "3c9fe410f0e188132ab6e040468997fd96ee8454d82dc6cc64e54feb8b57f1b1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/C10a.lean",
      "original_sha256": "990acf461917bc39b457798c3eb3bc73c888a8daff15268edc2a7b1300eed590",
      "packaged_sha256": "7cb06210877fb098f6ad701313f6c604bb3c7775793fce6419c8515f223ec218",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/C10b.lean",
      "original_sha256": "92d0ef0e4478901fee5810da270c08fa5a9e936c3a6e9a949e786b492a12710c",
      "packaged_sha256": "052e7c79282017c62072e3fdb4c4790f06fa2c819e3ee1047deab398afdbc2b5",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/ClassicalProofs/Summary.lean",
      "original_sha256": "0fd0bf6e8b5fa9de0fda5b7e00641e0d0d4ce0193880510d3c6cc28215bd0b38",
      "packaged_sha256": "c70941bb7b019a1a534f2151384982d0a181c6a8a826eeefbf067d6991831553",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Final/Core.lean",
      "original_sha256": "171a0e24009702863d2744b12dd44d650928ec3358b54eca400d6d02e736dc55",
      "packaged_sha256": "12ebdd826d355e682ce6d4b2adf76fbb468df31c0452d0ea3375a9115900aaed",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Statements.lean",
      "original_sha256": "64bbbeed7a5e5103fe710e3fa6e1f2eae7fb39bfc9f22e27e140a3b619fc0cc0",
      "packaged_sha256": "10b358b81922da2c2cc17534a382a8ecb5d2f546a142912e4a266fd89d0c4d8e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Protocol.lean",
      "original_sha256": "7a30daf7ab086d3bd6398ba40725b21183caa7f592508709a751faa734e4868c",
      "packaged_sha256": "c4a68d95b5b6121f7c0039599b16fbd2ecb00573edb1165f09dfddde5ac150d8",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Interfaces.lean",
      "original_sha256": "69faecc1b08cd1be7b693c62e548421d583370b43e86fdb99cef2d93e5a8af0b",
      "packaged_sha256": "5db43e84e8def8709ec4666d424e7450bb779862166144fe6dd57ccd29eda47e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Rates.lean",
      "original_sha256": "e0602aa5e7829537ffe03dd06173cc2d0676becd809145173383fb25e426578b",
      "packaged_sha256": "d919a17a1be05417e2593d5d93389a55e90ac32bec7ca7c5295fb022180cac69",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Assembly.lean",
      "original_sha256": "c68b143e63cc824df9f624d4da273280f15e6d38324c448dd9261faa78898d93",
      "packaged_sha256": "9a48d921bcc640515e6782efa0eaef18c9d2fccd2497b89b5ca0edc354151e54",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/Basic.lean",
      "original_sha256": "bd886057a96738fecd6b0792dbbad5358a68d3e7f15b67fd4c965a45e5179621",
      "packaged_sha256": "f9cfcaa28477f59c2e53549a1e85be31bd07330c1b83ab4b33efccb97c43fd02",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/Spaces.lean",
      "original_sha256": "9febc1ea1b877c6131f4059815dcb9634ee7999e1bf90dfc826fc291b96a62fb",
      "packaged_sha256": "0e0115add5f8750c9e9628a0943b21d540803946555b5a94123027b4553c1a3e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/EnergyLp.lean",
      "original_sha256": "759325a9416e1034207f07c45a043b4f76ebb3257aa542e07d6627f2b830b776",
      "packaged_sha256": "4fcf1251d7528005ecea05ede41b88d86fe5ac6df6be6c0b080a30a9984a444a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/EnergyGraph.lean",
      "original_sha256": "06257767aa9a1fa3cbbca91b9d863cd1d02b7593a1cbbe07ccb4411a59b32278",
      "packaged_sha256": "0bd57bfb4597c6b2605414b703c55f5aa6682e12a9e7c5ef39bae5ff384b1f1a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/EnergySpace.lean",
      "original_sha256": "f00d6d42e72e923b040222351f8e18ec99e14cc453f7c2615b040f3dc1d1d5c2",
      "packaged_sha256": "54b2aa1c62edca229be38101ef483a3f74c23208fb073aa6134e7b71c75edb8d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/WeakProduct.lean",
      "original_sha256": "f9b01c0a5e56013474febae9697f01ad1aa6673085091b6f8252ffaa6a0f6474",
      "packaged_sha256": "a6022be3a83eb3920bf96adf82647bc1d4fd31d6e18ea0510eddde20520a8418",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongSources.lean",
      "original_sha256": "b08fb7b80297b2facf89e40c5b14c34bffabec00c143bc02597d438d11490f06",
      "packaged_sha256": "5ffb3279cca57f773068ebec3be4b93824479cd687bcd462ed7a192eb2f02932",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/ContinuousK.lean",
      "original_sha256": "c0b4942623386f2bf3d2e45f2a01d070cd82ab9ddbf0d9bce88141e2abc974ed",
      "packaged_sha256": "eaf2d295d661fe29185b7f8eed2e91555501687ffe829bf74fd9df535df7960e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/Riesz.lean",
      "original_sha256": "537c67272bb7200a9e512b3d9d4980e6e78a1b5d567707bcd6dd2476e0e73419",
      "packaged_sha256": "0276b439bc743b3be8eb534a33f12d47283161586b3080d8fb5edf02ea397150",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/DiscreteDual.lean",
      "original_sha256": "f840cd7fdeb41251d64ee05cb928c94dad19903158356a2b3520e242db816b71",
      "packaged_sha256": "99608171e5bd41346950e3b1e3f3cfbc2eaa2bf2638c963d350a88c424096f4c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/WeightedL2.lean",
      "original_sha256": "3da6666c44c6ccacfa9d8ac446d5a7a9a15052f93302bf2ff2e31653900d1381",
      "packaged_sha256": "2f1ec9c299bdac5177441e8844c98e49e63464035f920bf3d7032a67f33429f9",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/ProjectedSources.lean",
      "original_sha256": "63391bdd50070e8715fc8f4ba7bcda33e8885a576ef419b43cd3ced0cef5582f",
      "packaged_sha256": "c880a367a2902b5c2fdcee4b2ef97e55486199c93ff45dd3b0209444e30e4f1e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/DiscreteK.lean",
      "original_sha256": "e439735b197c85bd9d1704e95491390cb2ba81b2ad9511235c0adb43a7a32809",
      "packaged_sha256": "9b9dfb8396ab569664414cc82c94bc761ac6247dd8600d25cb4b87dd00ce16e1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/EnergyProduct.lean",
      "original_sha256": "fe1d1f993b43793ded3991a964e24d455aceae2d8561ca78a411bf93815ae6d4",
      "packaged_sha256": "a20cb83cac620f9f16acf8f8c5f3c8d675daeee333a33005dc9dc641fc28ebde",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Premises.lean",
      "original_sha256": "39117c9137e5f71d524b821bce598b56d323bc9586d2f157a2ab2931d9a22a6e",
      "packaged_sha256": "ceb0d973a2bceb90d6a197949a96ab3e13fe640b064a057c1daebb881a2ad225",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/AnalyticPremises.lean",
      "original_sha256": "8a688fda4fd0af927a42fc2e3172c99874c86c668e6b6ec78a948b11ac68f3fe",
      "packaged_sha256": "a8d80a6cf4c8b54dd7110aad4e5818af072f492458c560d32a52004a76b2c78b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/QuadraticSeries.lean",
      "original_sha256": "ae7667da85b73b6ec9c2052234659da501a1350541b194656edf2c7e7d2536b1",
      "packaged_sha256": "c10066805da5a35bcb214c3cb52eac3295364224966b0363d5c51e90c23b159f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/QuadraticFixedPoint.lean",
      "original_sha256": "1a1a95486187f0faa1d5764829c41c2049758daf98e836a55046fae651b68fd5",
      "packaged_sha256": "24448c7e7985c4024420fee05bbacf2ba702e815c0f54e023ad5a45091c4062c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/QuadraticEquation.lean",
      "original_sha256": "ce1d567b50d554a5d1558744ce08c8ad770fd643fa436a57807738a7aac5f255",
      "packaged_sha256": "31a8fd8d279a1d234cdbcd39ae3e491190c7a2f8d6150b767eda56de0cf00251",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/EnergyQ.lean",
      "original_sha256": "c9e85c8fa2b0d32ada822d99a0ca141c2b81400713bbf4d66e4e2bae1ffedfe4",
      "packaged_sha256": "c3578bf4ef357b7302b9bc6cbb2c67cad623332eeadee36fefe7d29f1ce75c81",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/LinearFlow.lean",
      "original_sha256": "aa2a9a9d503c4fd7f9d8246fe572dfa078e2530a824ff6af5aaad62667d3ac93",
      "packaged_sha256": "98f2f881f801159106bb788314ee3c1a1f97e1c789f54b501a383dbd35eab504",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/FiniteTime.lean",
      "original_sha256": "359fe514630ec3fff4a4b7dbacd4a64488568ad4826108cff2dd04080546a875",
      "packaged_sha256": "8536eef0a98a95a0da715db9c09c8db21b487c0cf223286629103e9a912b2fe1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/WeakFormula.lean",
      "original_sha256": "747314ab19974e84d3fb41f47abf80610548841d6cf5fc4c8d135fc8c51143e7",
      "packaged_sha256": "2ac9fed12ff06584d69633966b632fecef8bacdaae170507e3e3a1c70e64afcf",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/SmallSolutions.lean",
      "original_sha256": "63db4ec3404a6a1a91decb90e0a137cf086948f8e53660b36e8f5dfcf9b4568a",
      "packaged_sha256": "3f5745fdaec65428750259699ccbb94949b72237124ccee552593ca77d9c39d7",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/Weights.lean",
      "original_sha256": "86a76ce48f6f98a6e1aca55e36dd09cf99de44d4e9404a1d1a79b435a504dcf3",
      "packaged_sha256": "e24f5f5558dbcfeef45901ea6d373930dc33a419efca14f093a7e27dcbac1814",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongCzero.lean",
      "original_sha256": "185059123d19b7ee7452d2dda568c7bb9957c40797d86bc4a2f63d13da60b1c5",
      "packaged_sha256": "d0cbca53ec03f27e8884d37237da5849456fbc7407115ddd99e48f8aa1f915a1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongGraph.lean",
      "original_sha256": "7f5132ddf99646af4784cfc93b7d286c48c4ed85f36eae66873186e5a867493c",
      "packaged_sha256": "8f1323af175b8b04581c85e94c3eae71381455fb711f76d2069a06bb466ebcaf",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/Consistency.lean",
      "original_sha256": "17ea123032227c77cb3c4f58ed76dbebe8d2543e63c245fe5f745f5561f2b8b7",
      "packaged_sha256": "40ea7c890b54e85d86185ae2a3d742ac32bfdbb84a3dbcf50cdb7a66baba7f6f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/EnergySeries.lean",
      "original_sha256": "1011439f3b7364d34bb116be317778c37ca798204676ca9aad4e7b30fe13a46b",
      "packaged_sha256": "402730928a46bea3585877a0900a6ac586b5a759899c1a06ee9afd6b5b5c1eb2",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/EnergyAnalytic.lean",
      "original_sha256": "194abee6dd2e4fa12a35cd7df9a6331370c99e384d94bb7f86d7de404ae09f81",
      "packaged_sha256": "fb7be75fe9dd136af72101bac0040bfaa9db2e46ff31787759a3359c79d1b161",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongEnergyProduct.lean",
      "original_sha256": "3cf3416fa33b9b765638ff3a768788b427d524e73b8418b1c9cb3da025682359",
      "packaged_sha256": "f8b59fefbfa83367f426df6b57e3b89bf8dce569e1e5ddfdee27174601d60081",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/RealStructure.lean",
      "original_sha256": "48fa119a34ac4da1964f8fa7a77958da520f3f4ca746a8f17ed82d6c8fc7bf1a",
      "packaged_sha256": "48906848ac1514f22a7aa17aa22e2a46122888cd5196c7751df04da914cdbfb1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/ThetaZero.lean",
      "original_sha256": "d2a56e1aec4612f74241a84a450d27e77bacc37c0efc4546ecb334e56b26a999",
      "packaged_sha256": "bd448ef9325de5e80a31449fd934cf6432d165a7fc2a18416edfcb11c1b4d139",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/ODECalculus.lean",
      "original_sha256": "63bff438b9a76740295a862b151563fa125fef95f16da7bcab56d2ed45b8491c",
      "packaged_sha256": "16015c984220344598645f306cc38f899183205a981172341e643a6be68081c4",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/DiscreteODE.lean",
      "original_sha256": "427c1a704142237322325d612c69555bb1c4e896757646d56b76b78c949c033b",
      "packaged_sha256": "51cbef3f140e4c4daad9b2a6201d024174f062634af41ecdb549d5db189dc339",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/KernelBasic.lean",
      "original_sha256": "0fd9502066c85cd4fc140bd640d6bd630a5e595980c81da32bcc35d428359910",
      "packaged_sha256": "0763fa152c0d16671e7dcedff9d88a5a4f2d561c917037f26c5f74eb18e6601e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/KernelScalar.lean",
      "original_sha256": "9ab699cb63bbe910397659a1810aec0fa36f5e2efbfae16a4eb9e2cfae27658f",
      "packaged_sha256": "89f68ae3e3c959ab9dfeee956a9815c6daac8696011c8772b2a6f439f368e261",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/KernelFacts.lean",
      "original_sha256": "7da28ea0b3dc331e374f3d56b01caec629ebb5fd6a5b9cebe24389b78e5fdb90",
      "packaged_sha256": "28a6e7bc7e5c23135343f56bb6fc87a8c652cb9c07ea2e82066a1e6e35f499b9",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/KernelDiscrete.lean",
      "original_sha256": "c2f971813b8e0bbe2e58f16129db2459f46e3b5391f0f131749a7dd5cf21a7b9",
      "packaged_sha256": "6220342101ad016b5a79885fa02d555c5ac0df2d847dc4677a6380822e31cbf0",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/KernelDuhamel.lean",
      "original_sha256": "2cdd90326eb2e020bfafbf3089e70765a725b1d15dc7a7dd02653f8704164f03",
      "packaged_sha256": "22e3277af2639a377119759dd7d25eeeee70ba9d541e9267fa95da2ef40d9a00",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/DiscreteStrongKernel.lean",
      "original_sha256": "a59e1a56ce372d75f8aacd616e3494555dbc42d87071ea37b3135b9d2dedf9d5",
      "packaged_sha256": "309ea05594475368fb3aee89aa44490c67927953e5777bfa80267ff043617114",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongSpace.lean",
      "original_sha256": "c459235340a9a6e5d33143aaaa8699a2e03352b17743093cc403edecb3522bf7",
      "packaged_sha256": "f9a5df311d70a7cc813d5dc5c0dfdd1d294fb6c2d3c62d25231905e95198c4c7",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongProductOps.lean",
      "original_sha256": "925a83ed107bc163410f6336f81e8ec0403bc90dc2e900b12b6cc30bac832147",
      "packaged_sha256": "50e6b208210962cbb107341ba792edccd83d82b892192a9610005e6bd016a5e8",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/HigherDuhamel.lean",
      "original_sha256": "eacacb19b01340c45a217baafd6bc3e165a54a7e67eed9533f4e72c541c8ee4a",
      "packaged_sha256": "2d3df921360066df8e053a4a19abd30cc2f792bcfbe671b021b766ff7d0ee855",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/HigherSpace.lean",
      "original_sha256": "7b36b5cb7de129bbe201f01bd591e8df5b68bf073d24e3013542b8350653e04f",
      "packaged_sha256": "385351a3d920e9d12d07200f05d60a4dbfa55feb08cfc40b6e84a1a840e5f290",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/HigherTrajectoryOps.lean",
      "original_sha256": "f29d38384e2d1969bdc9eca7c72cd6060dc2070fe5ed73fd848840eff0d808a0",
      "packaged_sha256": "99a283d5b63667365583c17639dbc6efa8e5069f2194e8202a364ba6c84eb1fa",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/HigherAnalyticOps.lean",
      "original_sha256": "0ed126e74a2ac05a900a3622d14e97a83af68113c70b996024967ce037b32c28",
      "packaged_sha256": "ef9a075d05fe59e071e10667e9c61335acaa496b4eff1e97e29c5c50ad10a5f8",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/HigherAnalytic.lean",
      "original_sha256": "e697b9312d95b26818015cef01571a72fe049c165bb8ab52185ccacd1101411c",
      "packaged_sha256": "c728e91ed0c7a4be12ec621f17c51a040fda458d01432ec802862b3f3e841957",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/DiscreteStrongStability.lean",
      "original_sha256": "0707f1f7109d56a760248d15e4f1e108fb8751fe5a183aa635205712b8910716",
      "packaged_sha256": "25fc9d26a77088b48d662c3640a48a9dd20817be17679a13466977c5579fe349",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/KernelConvolution.lean",
      "original_sha256": "e8c6e9521e2361fa557f49ab43c363dfab455b1f5bfc319c4bc8189fa64cc673",
      "packaged_sha256": "5d430aa7b212297e42d086d486a6612c1849ed6ad3fc0e5e619d502ec6430d58",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/LinearBounds.lean",
      "original_sha256": "9d5f71957546df7cae377aadef5b4726ef5227001ec31bd1f4dda62d9fa62715",
      "packaged_sha256": "793aa30ed15908de90b6d0cfe654fa3b52a549b8d761536d33226d89dd1550ab",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/LinearConvergence.lean",
      "original_sha256": "bf348ba45a422efefc6ea62912f770b644f1f9a4d359476194c68c94a18e3b08",
      "packaged_sha256": "4710b1fee53f4190a3add37c68d5af740d8509312f311f9b95dfe31260da142a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/MainStatements.lean",
      "original_sha256": "cb73441d548a9f1387cebf9ccbb8427ffc353c789ab7b3b7dade3e1f54e44278",
      "packaged_sha256": "ba06e80c7d5019f433fb1b3c2a3ef738971a23f8cd584e3644d2003c41018512",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/Section47.lean",
      "original_sha256": "30e6958b7c4fdffd967490f61d6c35a61db1163c14c37f317546e568c212db1d",
      "packaged_sha256": "824332e7100ab3cbb47deca89ecf76de949f3c7cd1ae0abc1bf78fc43a6cde31",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/SmoothDecay.lean",
      "original_sha256": "9f2388ea27618a730eb53ba8d932306c316b3742624a0a448f95dae90c6d32f7",
      "packaged_sha256": "b1baf483811b3914bcf4a0d0395b9e72b9dd2c743bd9a3ea2e85c988296cefb6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/SourceConvergence.lean",
      "original_sha256": "e8a9e0163e5e352acf5bbba5621289e461c3b8bb209220e0b6668314deacdf60",
      "packaged_sha256": "35a35f9f8070fc869916182ed428881cc85a1aaf552ea90a198a38e7a79237ee",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongLifts.lean",
      "original_sha256": "bb82e67bd8c19c9540f5ef48296f8c9bef7e5dd1316b0cc74a18e3d9aef7caa2",
      "packaged_sha256": "5475657aebd38f7290b1c0e215eba597a97411ec6f22b0e98bcd079597121d8e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongLinearRate.lean",
      "original_sha256": "327e3e47c23b341c8929e57f828d0039b6f3d6e89314de1a2e29faa97667939d",
      "packaged_sha256": "825342b298819d9e60efab33785edc91015bdc87b865051ed196186165f07cea",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StepTwo.lean",
      "original_sha256": "695a501e2af9d33be8e0b7225396430609b5e4c46254740b563f54f87966599b",
      "packaged_sha256": "12f58f8f54ce19bfcd1cfe6c08a0a03a16b1c04768020cd20a94d23ff00a5f56",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongComparisonData.lean",
      "original_sha256": "246733a180b23d4f9f6aa1ecfc0ef7e95397c4e1d4004c78b01654d23ac3ed07",
      "packaged_sha256": "d252b7ce5773486697517483cb3d8b47653de43d4f538ecc93e913ecc6a7f0f4",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongFeedback.lean",
      "original_sha256": "873c58014d832330a7430b4d31499cc112bd92e65fe570e58a71c7663bfcddc9",
      "packaged_sha256": "523525727fa360424f174e83d4a5869eeed5bf46a1dace3dd248818b50c53de3",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongOrderingBound.lean",
      "original_sha256": "ee5621a9895a7a618e79a8cb891149df906da46f36225fc9b68a0931ca599eef",
      "packaged_sha256": "64beb7d7d0a0a0d8b47aa6f1fc2c2309d41c71b0637b7dbde187fe069e204240",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StrongLinearConvergence.lean",
      "original_sha256": "cd48f283e7365cf98ec9b7838f0e5ccc5bd08a1a015a127f35e220799eca878c",
      "packaged_sha256": "f7e9bcac00e91775215ba323f3c67f80fe88e5ea405cc855b5b27a3afc4fafdc",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/Thm22Monotone.lean",
      "original_sha256": "90d59f410f7c5dd6a858af9e3d6fd1c1d1800c517a23af891a92a6a0ca10d579",
      "packaged_sha256": "e2c6a0b5b664ed234c70928982967e5dfa230884d49310852a728c7cda8dc4ce",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/StepFour.lean",
      "original_sha256": "5fbb05c721ba1db5736cd573a73f1fb3fc4bfac4eed0ba19c75f99c77117aa9e",
      "packaged_sha256": "bc330c80bc3e4823febbf1d32bf31f11303591f049bf9ee2b34c23d8b89e7b31",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/V2Check.lean",
      "original_sha256": "5328b663ae19e0176fd73009a636b048ccdef7eec3890a39515b43a0d31ac419",
      "packaged_sha256": "a726929de42a69e3af2883d6ec81f3e1de2836f615d2c4d3dbb9887c6019eb57",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T1/Delivery.lean",
      "original_sha256": "8f348133b2e58d4dd266328a6f177ead2d9eb2a3b6689aa8d15a9ec13f25e10e",
      "packaged_sha256": "7442de859c530f6dc6eae70386165c7cb93f879833726ce0aed93ee591d88a8a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/Basic.lean",
      "original_sha256": "a595f69911ff40aa1daad9aea2503f27dd105ecbfa3045117e7f4af7bb55a1ac",
      "packaged_sha256": "6c948494dd73998f2775413989c9fa735cc0fc429195655181aa1df626913be0",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/MixedZ.lean",
      "original_sha256": "a283c41209ca58ee98a517e5694b73f8882ed0fa63867537b0504fc45828f336",
      "packaged_sha256": "dff042e4d2cebb48da669c9d6fb78b2242ad4580c02f92000915f73d7feebdc4",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/StrongSource.lean",
      "original_sha256": "a1c2f18829c15cee0ecbe5f03a4e0968635603cb5b803daa3a6a44410526e281",
      "packaged_sha256": "a1c2f18829c15cee0ecbe5f03a4e0968635603cb5b803daa3a6a44410526e281",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/SourceBounds.lean",
      "original_sha256": "d52beafcc9dacc4288e8bb9c76fd799cb685ec1bba256dfe28ee0d56067eabd4",
      "packaged_sha256": "e2e70a6185cf4f9c7268294b24e2af10413239268bd0d06748458d58eecead3f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/WeightedL2.lean",
      "original_sha256": "aa77a19bdabb2df212562a5ed8b300714b91b65f89c8a534e9459f886c876893",
      "packaged_sha256": "aa77a19bdabb2df212562a5ed8b300714b91b65f89c8a534e9459f886c876893",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/Feedback.lean",
      "original_sha256": "caefe9fd57edcd4bbbcda125297f12ee1c138e1a84a0e934ec58b7468855c89f",
      "packaged_sha256": "94a69115b3ed8f193dfea83ba712cbb7151232ed63da1f1c1afd9465cefea890",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/LinearKernel.lean",
      "original_sha256": "fb694090b28d486cfcd85c6afcedc50aed57c5dac451087667ea7104d6c00314",
      "packaged_sha256": "bff9a0da24b25495311ee9a12b7c49dbc1d65fa317f4ac247de90d619435dc92",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/TimeTransport.lean",
      "original_sha256": "082756000042f1714e75de8abf3d5e0351f7c8dc168fd49011f580c44736d917",
      "packaged_sha256": "34e2925de85b4fa51f48b594552b46170d011ac0d1368fec3f28a817fcaae29d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/CausalContinuity.lean",
      "original_sha256": "d95e7bbae7bf7dbfcf7fea62f6a23d747cfb052a80faa37d37d3c4d76eec5625",
      "packaged_sha256": "d95e7bbae7bf7dbfcf7fea62f6a23d747cfb052a80faa37d37d3c4d76eec5625",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ActualConvolution.lean",
      "original_sha256": "3ad6b72819359a70e4df3674e1ead9d95e11404a43784a6e7108df6dcc800dc0",
      "packaged_sha256": "50e5fa2d68bcdfe1390a39501a59cb8c7a2939c094e87745f61bb3e831d87bc2",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/WeightedNorms.lean",
      "original_sha256": "937617319de897e081de5b47cb527ee6a0de5857b0540b9248e0c2f8e16e9851",
      "packaged_sha256": "49522735e8cd0eef7515ec19d905227cb46519b75896cda8ebe2ccc2993d2b6c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ScalarConvolution.lean",
      "original_sha256": "d442de5d918c5161f9788086b113f668bd3da3d6a62fb7ed0c4411b24d16be91",
      "packaged_sha256": "d442de5d918c5161f9788086b113f668bd3da3d6a62fb7ed0c4411b24d16be91",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ScalarEndpoints.lean",
      "original_sha256": "55dcc3a8a933a7bf6660e3cc1460d639c846a71563942516e358f6902731f827",
      "packaged_sha256": "55dcc3a8a933a7bf6660e3cc1460d639c846a71563942516e358f6902731f827",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ConvolutionDomination.lean",
      "original_sha256": "a431f5dcdea7683cce0aa28619578cbd0ed39975c69ff2c6aa9643cc82175d1b",
      "packaged_sha256": "a431f5dcdea7683cce0aa28619578cbd0ed39975c69ff2c6aa9643cc82175d1b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ConvolutionBounds.lean",
      "original_sha256": "c900f63eb3289c57aa57f6cfea8790cbb1e2ef8565cb69730d6d47182f6b69e9",
      "packaged_sha256": "c900f63eb3289c57aa57f6cfea8790cbb1e2ef8565cb69730d6d47182f6b69e9",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/Lemma413.lean",
      "original_sha256": "d3095059ed93f76aa2106fcf1d93e9e7b08a93b3d832520c59a07cb35af78e92",
      "packaged_sha256": "ec8783b784d516027df18c1c143c7f5ee278ba8ddf66e38c3c6b201b47b2ae6e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/SpaceAlgebra.lean",
      "original_sha256": "a210ace45f566b1b9ac40bf3c72078a1b80a8ccc8f3cd0db7e3650d21ee5ca4d",
      "packaged_sha256": "a50b4fa30ee39c57cad1fc0d6390c9551807b36231e37d451085aa7fe6cc7eb2",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/DiscreteRiesz.lean",
      "original_sha256": "cefe45645dc1f879a03d463e7ba82fe8c422b3be6e93f188bc3339d951bcc537",
      "packaged_sha256": "a0380170f9a52561c17c3f647cdba33fa12d447840a6a7032168b9c1017c4427",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/DiscreteDual.lean",
      "original_sha256": "b2fa9d07459f91ad280dd38a527152f63e27118f5eb558480b7893ddeac16608",
      "packaged_sha256": "a1d2dbcfb93efb67287b0dc76cd3d78f5a4fd4aa63fac100a318994bf4897d07",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/DiscreteFeedback.lean",
      "original_sha256": "d1fc33ac4dd98b75f82f470dc2f62b70bc4303cb557198d2b7d836f872c97354",
      "packaged_sha256": "c2554a5c7a127b4a5c25441e073e2096fd77c8b71c5cfe441f6a86b5454b1297",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/EnergyCalculus.lean",
      "original_sha256": "298f39f8d872987b3a665711f6731b504bf155a2aeca744d8c3a783c07b9b9a0",
      "packaged_sha256": "298f39f8d872987b3a665711f6731b504bf155a2aeca744d8c3a783c07b9b9a0",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ProductAlgebra.lean",
      "original_sha256": "33cbe55fb424590a036b83a394ea477904d72de1f225a0d01635d89d92bb8903",
      "packaged_sha256": "33cbe55fb424590a036b83a394ea477904d72de1f225a0d01635d89d92bb8903",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ZCalculus.lean",
      "original_sha256": "07605f0f5126203c61c2606fe2c9e8baa487d6f88056a8ec64b3c43fd2a09869",
      "packaged_sha256": "07605f0f5126203c61c2606fe2c9e8baa487d6f88056a8ec64b3c43fd2a09869",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/SourceCalculus.lean",
      "original_sha256": "64bd0c55211e9b39d06770a1c36cafb5ef32f157b57bf114f91260451f360b6a",
      "packaged_sha256": "64bd0c55211e9b39d06770a1c36cafb5ef32f157b57bf114f91260451f360b6a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/NonlinearSource.lean",
      "original_sha256": "0027e126d43c1e41dbc55fbefedec7d77a637bed9a9c260bb3592842532f514b",
      "packaged_sha256": "bd0fa2c14862ac7916fcf2b4a64171e6fd462329e70f44cd7d4c6adec860d94c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/StrongConvolution.lean",
      "original_sha256": "5b678d5c7d1413799518c91991db5cd5add5de6dadd4b1769bb8003379e5ebce",
      "packaged_sha256": "5b678d5c7d1413799518c91991db5cd5add5de6dadd4b1769bb8003379e5ebce",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/LinearEnergy.lean",
      "original_sha256": "298f796c799432e8fd3c803d3f078e31813e583cd4fa04c12e72165669a512d9",
      "packaged_sha256": "a9fd4c2ba3847a69f9d4fd3f184ba6192e07918c019f331d429895559089fa56",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/QuadraticAlgebra.lean",
      "original_sha256": "8c65433190a550671908e6ad650f00fb5ab3acbe1b8bf6c1fc6031fb2499abeb",
      "packaged_sha256": "8c65433190a550671908e6ad650f00fb5ab3acbe1b8bf6c1fc6031fb2499abeb",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/SolutionAlgebra.lean",
      "original_sha256": "e638f095d8d75a341ee0b5f52a26e2fdbe495692ac67d75bd55528de41d8aa5b",
      "packaged_sha256": "3b05bded1e4724c130259a5782e0950db6217207fa8d2877bd97a911836481b1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ErrorIdentities.lean",
      "original_sha256": "bc9abf7d352528510e53fcae3c051c5ecd5939873c6025c0ef3293ca139360d7",
      "packaged_sha256": "bc9abf7d352528510e53fcae3c051c5ecd5939873c6025c0ef3293ca139360d7",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ErrorFeedback.lean",
      "original_sha256": "f384edd5e28ec15ba081f0ce4768bc3b437f9e6fb8182fd51e0d5af883616bf0",
      "packaged_sha256": "f384edd5e28ec15ba081f0ce4768bc3b437f9e6fb8182fd51e0d5af883616bf0",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/ErrorCalibration.lean",
      "original_sha256": "02ff4f4fe2dc29e9dee04b35530491c9cba891572cc6c10199c6a8b9caccc99b",
      "packaged_sha256": "02ff4f4fe2dc29e9dee04b35530491c9cba891572cc6c10199c6a8b9caccc99b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/StrongProductAlgebra.lean",
      "original_sha256": "a1e016b5fde43c7f30cb93cbd692c87909cba436efc85420a90382e15102f00c",
      "packaged_sha256": "a1e016b5fde43c7f30cb93cbd692c87909cba436efc85420a90382e15102f00c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/MixedStrongSource.lean",
      "original_sha256": "426445e5c3806d4a1aba95a5e3e7153de188f5d517e27a9eff594a717dc7cc90",
      "packaged_sha256": "426445e5c3806d4a1aba95a5e3e7153de188f5d517e27a9eff594a717dc7cc90",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/CubicEnergy.lean",
      "original_sha256": "be1a6abe3b695f6cf161c4adc41136a5f99c969626cc69b38afa29604ed70405",
      "packaged_sha256": "be1a6abe3b695f6cf161c4adc41136a5f99c969626cc69b38afa29604ed70405",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/CubicIdentity.lean",
      "original_sha256": "1579eaf34d8a299cd3dc52d7862d5a11a93b2275734a8684f9ff99cae53f8121",
      "packaged_sha256": "1579eaf34d8a299cd3dc52d7862d5a11a93b2275734a8684f9ff99cae53f8121",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/OrderingBounds.lean",
      "original_sha256": "3122d3e6938ee50c7549dd580c51909e0ca0e217000e098867425c145e6f3302",
      "packaged_sha256": "3122d3e6938ee50c7549dd580c51909e0ca0e217000e098867425c145e6f3302",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/RefinedCubic.lean",
      "original_sha256": "c37f7a3d647c5bed8239a11cc72303ff93792541756da7d87e6a2d4db61f687e",
      "packaged_sha256": "230be68402fcbceea6499b526c11d52ac9f0cd4aaa9b1b9f35e15d096142e4f3",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/Proposition414Core.lean",
      "original_sha256": "1c28c8aebe3130725a075241653213484761c7d1dd9e28163140a2bd71d71559",
      "packaged_sha256": "650ee8a81c3682ffc2cda2de8582af54806e926e2979d3e2ed2b9fa2ef7e5bde",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/QuadraticLinearBounds.lean",
      "original_sha256": "d39b5e1b1ce5de9bdbadc3b4fd9f4a25a778782550875d86d5ae2b4c6e961b81",
      "packaged_sha256": "d39b5e1b1ce5de9bdbadc3b4fd9f4a25a778782550875d86d5ae2b4c6e961b81",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Kernel.lean",
      "original_sha256": "b0e4460835334b421d7695f769766184195d95bde7f8044397b8acdeb83fd89c",
      "packaged_sha256": "9242e8577a2633341b4e459e384c9420b17ed45b849695f5f03079a12ef9d18c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/QuadraticTime.lean",
      "original_sha256": "922720db42d2f572345ae07cfd65777bb01bfeeb2acea9f525d350ade5006693",
      "packaged_sha256": "922720db42d2f572345ae07cfd65777bb01bfeeb2acea9f525d350ade5006693",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/TimeSplitting.lean",
      "original_sha256": "673976943083dd77b9395af66ed66a3ef6328aabcfe88bed3e705dada6c67713",
      "packaged_sha256": "67103215bf6928bd5e42f251b9b8a2dedd32c7f8d1d5fb49fe77077bbc671c9b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/QuadraticDecomposition.lean",
      "original_sha256": "bc865e4003b2dcd7351a93f0b7a40e36d7f1f33b86e6d73208a488ec9f22f90a",
      "packaged_sha256": "bc865e4003b2dcd7351a93f0b7a40e36d7f1f33b86e6d73208a488ec9f22f90a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/QuadraticWeightedPoints.lean",
      "original_sha256": "d5c04d64080ec6513c9d8dc0d1a15681fbac9a4213712c57cbf5ff96c61336cd",
      "packaged_sha256": "d5c04d64080ec6513c9d8dc0d1a15681fbac9a4213712c57cbf5ff96c61336cd",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/KernelHolder.lean",
      "original_sha256": "ac8a5cbde2ac4ecbb27fc11bf36e8670e1898319c8acd9daa45e9ff0b39e2886",
      "packaged_sha256": "ac8a5cbde2ac4ecbb27fc11bf36e8670e1898319c8acd9daa45e9ff0b39e2886",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/QuadraticMoments.lean",
      "original_sha256": "e5f1187113e14e184cc8132f897896169bdf3c46dbdaaef99e9dff0f5d36dfe6",
      "packaged_sha256": "e5f1187113e14e184cc8132f897896169bdf3c46dbdaaef99e9dff0f5d36dfe6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/FirstQuadraticBlocks.lean",
      "original_sha256": "43a6b24d3644fa4c51c61366e060de419840306c8736c2ec2e193d4e4d9a981e",
      "packaged_sha256": "43a6b24d3644fa4c51c61366e060de419840306c8736c2ec2e193d4e4d9a981e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/SecondQuadraticPoints.lean",
      "original_sha256": "87077214cafcf979ecddc3719347291fc593443c9f48e03b2c4f2701c3a40459",
      "packaged_sha256": "87077214cafcf979ecddc3719347291fc593443c9f48e03b2c4f2701c3a40459",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/SecondQuadraticBlocks.lean",
      "original_sha256": "31faf296e7185917d87b82c536eb8735b1a77db5422413e99403465c6bef8206",
      "packaged_sha256": "31faf296e7185917d87b82c536eb8735b1a77db5422413e99403465c6bef8206",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/Proposition412.lean",
      "original_sha256": "30adb22b63af9d998996d408469405927b5cff0da7bb39e2e47610be6edd29c1",
      "packaged_sha256": "fa211cfec68b93c06080fd9b0393d664664425ad3a7a11f96a77ebc04ea4bb72",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/DataCalibration.lean",
      "original_sha256": "368470549136c71a1b082406763bcc6ebfd6b4e72a15d50d997bc52d7c1be9b9",
      "packaged_sha256": "368470549136c71a1b082406763bcc6ebfd6b4e72a15d50d997bc52d7c1be9b9",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/Proposition414.lean",
      "original_sha256": "5c5e6a71f289abebebfaa35dd5a238bf0565558ae5a008d6eea2ca3a1ca44b60",
      "packaged_sha256": "dfbba14ec9fd5a814ce7502f6f31428b6bc1ef1e13f3913c95db72152ce20768",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T2/Delivery.lean",
      "original_sha256": "5573a06f74ca25c945b3e2da1e3092cd81f1bed2943e43c450d3ed7b36a4ad71",
      "packaged_sha256": "aa538a17923fb12ea9256e47411b0a50a9be90637d1ceca2a94065bd530559ef",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/Basic.lean",
      "original_sha256": "cbb139b019be97e7ada1950758cb3bd881c59e35af3389dccfc94a3db77d5e73",
      "packaged_sha256": "e222888081aed5a868178701ab6ba16e2598a5bafdc5c0c71c82cab016a0f80d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ProductRule.lean",
      "original_sha256": "4fa9cb8f7d9d1846e9baf4cac28a56e5c955aef700714870e3c1bf106b1b401f",
      "packaged_sha256": "a9fe17cb7f6a7be215e5ec235ec011ff457dbdfde524816546d8e76bdd1efd55",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/DiscreteCalculus.lean",
      "original_sha256": "bbcd7936e713e491cda6531f78fe9cfe5eee3a9ddef9105e5c17c658cef8c458",
      "packaged_sha256": "9970e9dad5efab4540b826dab73b49197e38b0492dea1521efd21c614d00daa5",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/DiscreteBounds.lean",
      "original_sha256": "e044740839b96196a1d97723ed6287b90991232baf4495fe8e15f721a50f3ac4",
      "packaged_sha256": "e8d897dfcdb30c6f155ee96fb1c66050d22f7ff2052aafd68f97ca377bc45114",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/EnergyCarrier.lean",
      "original_sha256": "6c06e53e38490dfcaed43456aee5843b134f127126cab2de97efdb769c22b834",
      "packaged_sha256": "f2f65df4c3a2a75b3261f73e05c3cd8544f9c7fe28dd5e7e0936f4f9c9fb17b4",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/QLinearity.lean",
      "original_sha256": "6735a3ad67b21448aed7b483e567d3ba34c71b63c5dab39f738b220d6bf1e903",
      "packaged_sha256": "8eabb62cbafc93f06b6819bc1589705a90b211dfc4356c1cceb225f60d991355",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/AffineDerivative.lean",
      "original_sha256": "eac652fc2986771ddc2cfc4bbe8928f520b9cd3f07e19131b135dfe54ab1b82d",
      "packaged_sha256": "870bfaf2f3e8e3d45467e4838938d24198e2e44c8a667268aa3ef0246831e62d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/DerivativeCandidate.lean",
      "original_sha256": "136a90792ac9cb23fd071ee8aa44c617200e0fb77037e7a07dc768dbe38c05ec",
      "packaged_sha256": "9c3d96cf08cb6f47f12c292a5a5c45b86f72d3150f30eb5109f376689ab834e3",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/HilbertLimit.lean",
      "original_sha256": "1d16d9499711417f438a7068168e0395d56716b5657d7844e6480d9f3b547f5c",
      "packaged_sha256": "3d1fe1f002765820b0aca4b5a514bc4ee9e1a50176345e063111566cb5bd9885",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/FormLimits.lean",
      "original_sha256": "e5bdd5da9f397217a65e39fac5d0cf0d93781af5a4b5f5d1f6c86eaf7d6a7cb4",
      "packaged_sha256": "94b305824ca44ff9cab4464b0bcb1156f39db521dbe6605f265d52bfc2edd2cb",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ProjectionTests.lean",
      "original_sha256": "143d1da1ef197a9d7435f39e4e0fad52c303361cf71b93c7dc8117075963666d",
      "packaged_sha256": "52d02c9c493276157551ac4273314de912eaec8a2e81ad8428b7f48bde607561",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/GraphIdentification.lean",
      "original_sha256": "5189cfcd89553cecfd4a0cba099923c40c79c7d87ca3349ca9c63621c300d348",
      "packaged_sha256": "e16a0624946d47ccfa68d865e618ec311267e47224b858656f845240e99cc015",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/L2WeakExtraction.lean",
      "original_sha256": "a9cc9e3aabfcdf6cc007d13f9f23632affbde14938bd1aecac5811482bfcc470",
      "packaged_sha256": "154276b03cd1b3847c122bec20062922c4b56603131c154d9f2897d17575f774",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/EnergySpatial.lean",
      "original_sha256": "c67a304f6df2d434857d16f0579548a0c4a707348b6a41746bf67cbf8dcf09a1",
      "packaged_sha256": "a25553b15daac6484248eba18b08de603379c1abea7cc93b6d7532c3a9807c74",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/HalfLineCalculus.lean",
      "original_sha256": "de244d105f83c3cd3814b97b6d4bdd4fe42c876297e283088d76af2a63f24269",
      "packaged_sha256": "342147bd44fdc7e581b056c2f396d002f33bc23a26e50e1ddd279df350942d02",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/TimeIntegrals.lean",
      "original_sha256": "e7cc07b9713ad1a5af98acdf4a55ccc038142b8c9da2bb234aae0bc4edd08aac",
      "packaged_sha256": "52f840877a6989c69f335f0856348903447368e59d859f0abdbdd5d32476dab8",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/CandidateRange.lean",
      "original_sha256": "09bdb959f8a29adc0696f24e44054abbb9e007aa80a720a244d508fa728bd5ff",
      "packaged_sha256": "d1e5e904d37fe1458530a09a9130e250cfc9343ee6d174456e919951b6169b7c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/DiscreteSemigroupCalculus.lean",
      "original_sha256": "203bc7048d65a7ecc87889742ea19776723cd330b06de15962d769c61d982d4a",
      "packaged_sha256": "776bbbe1b6366560704ee75e55638a1b529cf1cf51b8ee4b8c311954a24b503f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/BoundedDuhamel.lean",
      "original_sha256": "a8822312f53a7c9360e42c8c09688bb841e61639eed50c1f2a72b2b7ba0afe2e",
      "packaged_sha256": "995076bfb879cc953d45a7563ce25a1ec1bb7966863fbbaa432f7b21df70809d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/DiscreteDuhamel.lean",
      "original_sha256": "87fb434f0a28bd18989c39131f9ae42d300055edb4aed969490f5cbce8c07c45",
      "packaged_sha256": "d024bf8844a82f029a007373b9453897ea33560e07230a240b7b6ce048efd15a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/CandidateDerivative.lean",
      "original_sha256": "e84e37f70d89a04bb0363b28a37190c835559f14d24246cde11919a8e5535f19",
      "packaged_sha256": "96660b69a3929592e9e7923d3c08bff32424c066b88b75474bd483f00ceeb90d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/StrongProducts.lean",
      "original_sha256": "4917a748366419d8ddf90be133f30567bb335cbde6b55c5c9a8ac4143fc07503",
      "packaged_sha256": "ac68e07b60071d640417185215cdbdf725f68ea863a1ac1832b813da353f70b1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/GeneratorInverse.lean",
      "original_sha256": "29558693e2fed713ed0e6ba888ed13b14976e38e6bd90e612230a2492552a77a",
      "packaged_sha256": "595c46da3abbde50db41251907b306074673e68d63e3dabb7c54afe68bd37d70",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ScaleMaps.lean",
      "original_sha256": "2adf882d62608a3b1cd73be64e011dda0f11a1de0fdabf2dabf507cb8bcfa9c7",
      "packaged_sha256": "021a37a7c105d2cadfbdfb6358a0c64252b15a5b8690eb0531b92fe61e3d5e9d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/E4Inverse.lean",
      "original_sha256": "dc23a59f17be3054b8e17c17454367b7d396970cfdd43c053ec498fe7faa9f6a",
      "packaged_sha256": "efeb6433cd335ed4922e134629540e699e4f5f65922e071b41635dd7375c22d1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/EnergyPointwise.lean",
      "original_sha256": "65da387dc94f8da24518d8557d8af47500c69c4bd85c6504b532a9daf64e8cf2",
      "packaged_sha256": "624b875aa499705184395b18fc389f0e830304106b720d41c4d3f74e53e6f6bd",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/E4Recovery.lean",
      "original_sha256": "74f9e8dfc11dcfdc0beab8a909ec1132d3c8ffe7171c889121b7863db97c9f21",
      "packaged_sha256": "3cea6d86c2846872ab1bf91a2b1f82b5bd53ccbb82f06be0b46b38eeed6d28c9",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/WeightedSources.lean",
      "original_sha256": "59cdc094a759e0dcc800723c59079a934660015818ca26f7832dc821488167b0",
      "packaged_sha256": "b62baf8ad7f0594720e926930e551bd228dd2d4d060e4da0448c35e57483830d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/L2Domination.lean",
      "original_sha256": "54cb8d31adc816275cf16a3abfa7bde1646d567be8cc443242cd8221ae4995a2",
      "packaged_sha256": "1fc8961383f2c4720a5d3c41e50f5d23b5f5638fe16a84467e28bb281b4f6799",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/IntegratedE4.lean",
      "original_sha256": "90bb961f99361f29662b56f7c9697536d4ea5b1a83c3e4bc5d2440495edaba44",
      "packaged_sha256": "7972572b1310900d6c3665152c9525537702bf1d46af75986a032cdf24d62d90",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/TimeLp.lean",
      "original_sha256": "ed3e585d06979d27f489a833abf8035bb1f755fc14299ed9be35d66a7ffc687d",
      "packaged_sha256": "30851f711ad649ced2a98340dc4c807ab5fee792f2094a9c1290277d40f0c59d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/EnergyWeakLimit.lean",
      "original_sha256": "a0b4fadced7620ced214c61ccc3538a40847544637b0aeed90f1da44d4979cc3",
      "packaged_sha256": "0315983cac77f48346d264037596b6c4993ab2b39cfd6f579824c5186745de80",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/WeakPrimitive.lean",
      "original_sha256": "b63fb5ab3b6494671ff779ca0f03fc75e6dbdbef491394930fc57b81eacd2458",
      "packaged_sha256": "c459e66ba48e6af57c33804911a9ed577f60d604b2e6cd62295019be3242c848",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/TimeSobolev.lean",
      "original_sha256": "33d5914cfe6e2029b4cea1bc10b8431fe4c11c5e88a9a6321710a62a27b390e5",
      "packaged_sha256": "01a7796afb5df61424a7b2b21f65e4a411bcd739251aa023533bd00822149bac",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/LinearODEUniqueness.lean",
      "original_sha256": "d63a8f63b6a2a4e92966d034f74ca56b851bde8ec4e0366a3d700f56966e064e",
      "packaged_sha256": "4664b89b3a79b3eefc42a2c49576fdf8dc104eae0478fc1fb5c9d6fdde28738f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/DiscreteDerivativeEnergy.lean",
      "original_sha256": "ea64438eaa5f9e5af61fc036b8dba1f4189e69983feb0ad296c6edcc721c6d5c",
      "packaged_sha256": "01921e329cc750243f2aacbfe4b7e6406116e7b08504740c52affc43a07f1ffb",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/MeshSequence.lean",
      "original_sha256": "9a29d332daa7bccd60799139dd7b8985459c31a619c64fb3f6a0a096922cc1af",
      "packaged_sha256": "2f7a95f3e84c70114db5336a60ddd9164f096bf89476359607aeda5b0c9e888b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/SolutionGraph.lean",
      "original_sha256": "b82314765f29f02b899e6b9553f7375738c508234bacb12299ac6ac37e2be25d",
      "packaged_sha256": "fca2c60385ac7267145b27f5c675dd3dc02823776cbd42a01da7e6bee7af7ba1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ContinuousWeakDerivative.lean",
      "original_sha256": "ab00c23bc0c3c9d97bf0315273cd5dc8f36b4c9e6b0a336aa79e4bcd23f1ba79",
      "packaged_sha256": "6283104a5a9399b05e644315d391dbe681f2a76d43a41f2120f2d6d488eb27c1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/DerivativeIdentification.lean",
      "original_sha256": "93fd550c8dc3e8dd029455c3d4702ac18cbe96d4f15063a55a34c0cd1c55c0b5",
      "packaged_sha256": "dba44f27269b770a59c3042cfdaf49926fa1e62ae0cb69a3b378a9380d58a557",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/NonlinearSources.lean",
      "original_sha256": "2386583b1d25498fa1f367b13f396e18b82339c85881b10efc4c08210fde4815",
      "packaged_sha256": "5a10ed81a2a5d5d2516442006c1b7240e3643ab14204040b8b94f96762bdd6a6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/StrongMild.lean",
      "original_sha256": "d41cd3891e9c6f5c3d5b613291d2a744f7c7a7bba59eb3153afc382dc12e2739",
      "packaged_sha256": "41730d38bcc60c1c5c3322b928175020bd95934e81c17bbf8ffd206418dd9247",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ContinuousDerivative.lean",
      "original_sha256": "e8a3d4fccf2632fb300466c14f9c632077c6e9d4c855a434c44fe16535a8d5d4",
      "packaged_sha256": "c5668ee87ca4fd5b9af851a29a9d5c25c0c06b6707827aa3769a75a9bf945b41",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ContinuousBounds.lean",
      "original_sha256": "17394643c56c2b7dfa2461835863d1c6fd63541aa6137691101b0ae8d901f44c",
      "packaged_sha256": "3e6691dbb8840ed2762d0a25954c282a2eddec6a8d3c152a9ec5dd7a0759d12a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ContinuousDerivativeEnergy.lean",
      "original_sha256": "c45f6685b09bee10a49c71b9acd759cb1ff3b1e4000ce3417f80e6b8c84e9146",
      "packaged_sha256": "5c5fb68a5b4997d474504c6691504ef31a6996aaba10a57eabf29af3bb7750d7",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/StrongRecovery.lean",
      "original_sha256": "1f93e07585f1f766f2e712b2f5eeb68b849f13056887242400b61a755eb4222b",
      "packaged_sha256": "ddbfe4701c2aa9db447e197b5ca1211e2d9b32a291598b7bdba7ff6fc440d095",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/Calibration.lean",
      "original_sha256": "c52ad36955abaf1a58ef1d1200dbad9f16a85f93ba9151b72ed4e63a4b5c3dff",
      "packaged_sha256": "02a2640e94c468236b3f841f91e2772919fec3bd92ed6c102e359d854fd6016b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ProjectionTools.lean",
      "original_sha256": "81f34724ac720f6d06b07aef4cc2c2c9789a17c842b501432e70e1287d28d5a6",
      "packaged_sha256": "51ec61487e317e51f6cc0f93c617b931a0f29c27a1485c0318bb91bce334ef5d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ForcedIdentification.lean",
      "original_sha256": "e02bb95d746ed3b049613ab295bc22eb66e7d1e50a9f20ab02188bef5ee0be16",
      "packaged_sha256": "c96c36d3f01261056bd640e338dfa12b90ac93af3ea8bc66bb3f8aff159b8bea",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ForcedAlgebra.lean",
      "original_sha256": "ef0f351b48f766efcd7d8ea70f676d3aec78aa4dfb0bfed8f10b557b6620e26a",
      "packaged_sha256": "168479bb7da2712e346775299be2b86511a3afff7f0eaa389dc3aa38c36d52d2",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/EnergyAlgebra.lean",
      "original_sha256": "8ba31e96b677e4fb2dcb177cd92ba0232963720a7998516bd98718fc1fb26d0e",
      "packaged_sha256": "bf9250c946775fa133b61bbb423f4936bc272262b0a8a451706709d92d189cad",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ErrorEquation.lean",
      "original_sha256": "32a6c586a972510cb518ca829e1c96c095924bb1b30f2e3894a2d71051792e8d",
      "packaged_sha256": "7628e29d0e8bda10ae06b079364bc755158adec129b5f702c4434a78f437b9dc",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/SquareBounds.lean",
      "original_sha256": "f2218de59a515b830eb487a793eb496394e102d1707ee4d4daf8cbd02fa4fca7",
      "packaged_sha256": "d878068d900b8aa01aeba3c80baa35937a8f42cbcee984a398e71a485af0da05",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ProjectionEnergy.lean",
      "original_sha256": "ffe5b92765791253adcb73c44375f0576077e09133a2dd97a9c2f5269cd7f750",
      "packaged_sha256": "2429c867eaccbff2fa03f0c73c864229ea546dbeba506b729cc623673a4f8784",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/DiscreteDual.lean",
      "original_sha256": "20841bcc463e4bae4dbd9b551a60139e6ea716edfd50bfe35586fe34976de839",
      "packaged_sha256": "a9cfc987d7fed5ae9d3c4a1d2d492c046ec8244074ff6162f6c1c92f81db52f8",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/ResidualEnergy.lean",
      "original_sha256": "30d711634d5c717c913375b3af32937847c346ab9eb73772860aafcf2d59a403",
      "packaged_sha256": "a54ceb8045566b3c05b6ced9210040f103d20fd91dbb158b2f0a0440bc86e183",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/SmoothError.lean",
      "original_sha256": "b994e0c50c91ef1e983150cbd1a54db552e57797842cb564ef40c10ae27ca3f8",
      "packaged_sha256": "bef8534f11f7b4abce1903e8a43d66b9c4d076686eee690988b71c499136b076",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/Regularization.lean",
      "original_sha256": "e1f863f7b4277425e269f2b89b313f010c76595baec19c4a784b14b3e328b926",
      "packaged_sha256": "d1d4f2be6f910fc0de2041cc5768639bd17ebf3606e464392fc542947e6cf944",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/JEnergy.lean",
      "original_sha256": "1817c6867bb8269fee1131b7f2d2c93584ea065a1518c6bc78dec365578258a9",
      "packaged_sha256": "2a378a9a523b62bfff2c229fe4c789459048ae6cc5190807e0bddfb8f50ac1b6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/RegularizationRate.lean",
      "original_sha256": "63876598d9ca156690131d3f4d1feb8566b809844d34ba72124b25b925ff8efc",
      "packaged_sha256": "f2c7726f48701dc6269d8de384280beee73f3428c4283300852ae9a4f26600a6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/InterfaceRestriction.lean",
      "original_sha256": "f29a85528cab3eaf4893e769fc2339e16d5d6fe73cf8011f9b18d90fd09bbd3c",
      "packaged_sha256": "743f767fc493d2ef3b3b40449bda519a243289c6f7274e04f2190864f4c46dbf",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/Step3Core.lean",
      "original_sha256": "a4aecbd1e7e74df278cd3c9d9dc9df939b7ceabe5a29889f979779fe72595753",
      "packaged_sha256": "a436daaf25347c8657554fad91a9b3ca45168780615d8dc023d88d13e9172dee",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T3/Delivery.lean",
      "original_sha256": "311da294f9b74b3a030790744cf6e3f5a49a515ce3c419dd00b00856c031bcde",
      "packaged_sha256": "f151cd4d63d321acf156382b8c5176af21b79ac727e76d6c52b102fc6b96c547",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/Basic.lean",
      "original_sha256": "d77aa32a42970487fa4c33b77dd353853974ea18f1f2086ac0de5162d3f6ad4d",
      "packaged_sha256": "f0e8e0363317f1666e75e0597e68ff75670eda6b225f809a7d8edbb0fca1c336",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/Kernels.lean",
      "original_sha256": "0f9f183017ff76986575e141ef494d6d7ec142c4d47e5313f2798315fa8046b1",
      "packaged_sha256": "37c16742e4ed217be711c953a4f77dc327faba202f16c39fbe9d85f3de7e3e2f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/ModelFacts.lean",
      "original_sha256": "4d89459d3e401587e2901f469967ef2b38841f4a2252c001917ac69fb2eaf70d",
      "packaged_sha256": "33db63702cc27d88e8e71f639bab4c4d661f81c63742da4aecdf10120babeb32",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/Discrete.lean",
      "original_sha256": "9b8992ba15fb02aa0a6a64c0613f28b3cbb4db4c0bbde879bf56bdee38c6c288",
      "packaged_sha256": "cdf1b2f4b44c0ae45578a78dffdcfee97b800ff15c18b4601553b2d8e8b147ca",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/VDuhamel.lean",
      "original_sha256": "5987d5a4b3cde839113fd5d36203c15f3889c5bc2992c128c52ad8fb2b8ae028",
      "packaged_sha256": "735100c4e384c6d4de440dcca07d03e9fd513e888a4fe2d7c1d66dc11d86f781",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/Quadratic.lean",
      "original_sha256": "796237e239bebb9d32d0e193ab77463909f9e12c59bc828df1c6b5e11f3e2278",
      "packaged_sha256": "d79eada4dc5d1b434c93f752a4cec742cdd2162d77e3bdf1ecff30e1f006dedf",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/XOne.lean",
      "original_sha256": "49964caf588b12b3bc54c6142f83c1701c9fb722241a9ae3bec6834f74b86b6f",
      "packaged_sha256": "19e0370983e73771886e9f3523082c05cfeb9fa253690212eb09338617fe4588",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/XOneOps.lean",
      "original_sha256": "4475acc7b8de853cc937f28f8158f65f15920e6fc286918d2a14c17d0f6c988d",
      "packaged_sha256": "51f8d72e483e3812f270378101d497fb0a3b5b3fa97ad22a8539731737f13d93",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/Thm22Ops.lean",
      "original_sha256": "e09132c2f5a086319bac68ec1b18ab877d9bc87ea252549b5f29d62f9ddf18c8",
      "packaged_sha256": "48ab7a60647d38b068d85e1dda428a25ebd0380a5d2c5df991e273b3f9e682e1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/Thm22.lean",
      "original_sha256": "ef4e0487e2e8229df1070fb5b46fb1e45ff2bae91f06526dc2264468f007b4a7",
      "packaged_sha256": "3e1bd017fce73d9f8aead25b32191fab21f9d6d750d5cc2ee96c5ac30ab24d9e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/L415Tools.lean",
      "original_sha256": "eff4c0494a072c80e195671e1cda6bc5344cabe5c401bb0af9627a3559718942",
      "packaged_sha256": "0b6d6a505cc8d9c3378f2517ac138e2bce91670eb15f82e910a4c7705dab90fa",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/Lemma415.lean",
      "original_sha256": "848889940b28a62c1ead9aad0caae01f8af74bbfa0c616e360480cfd7267a455",
      "packaged_sha256": "f8caf9014f1c4ee5986a811b0588efd58b427d4232deb1d6975326d677199406",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/Lemma416.lean",
      "original_sha256": "f11062829fdd43677c8087b50e0b3e1ec7557307517b24ba42adee0bfa4c4116",
      "packaged_sha256": "ef31b0ddc0b8381b314c4cb472514733ea8a3e960ee4cb073d74ab0d5e693aa1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/S46Tools.lean",
      "original_sha256": "9f3599fb27d63af9708967a14364c477d2b155d3ba9142b0ef1aa4eaa919eabf",
      "packaged_sha256": "f651b31740a98503932701200a49891c2861bed575aa1a5ede5d5f88d6a6f064",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/S46Const.lean",
      "original_sha256": "b5c86dd87778979c845621e1cae9f6151610e7a5e7c175b0c74a5abc8e0e4585",
      "packaged_sha256": "07015c291bcf7b62151db8cc5c2eaa36ac35627de8fc25ea4031133270a16c0f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/S46Agmon.lean",
      "original_sha256": "a141467a2d2b0cf827e1cc6147680361210641cd69bdb35d65193dd64f58f255",
      "packaged_sha256": "0132d8967d48bd3234015c1cf6950ea937e732ed00448b8c5fccd88415399ad2",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/S46.lean",
      "original_sha256": "38d54c8f4c9e0a35436f9125b65c3a924124e1a56b4450f4ef399d340aebac70",
      "packaged_sha256": "e494e7fbf91c19bc57d64d589d2d3ba441f9abf62bcc974c1eedfe82db6137d1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/S46Final.lean",
      "original_sha256": "652cc9e323668409841808c48c1f8f2ecdf80e8de5a571d332e53bf8f2d09611",
      "packaged_sha256": "88fb8ba3482e901fa6a4dd25fa91aa9f6b7ef99d380261f5a1b2ee3ce60578b6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T4/Deliver.lean",
      "original_sha256": "bc1b074c7bdd50d8a3dcc72bbd654c3068b5dd35677e85d0c5b7f5325a445401",
      "packaged_sha256": "c89e9bb5c0bb50c0d970decbf6e505d7a19429cdad8aa2df191b4647ef44a8dc",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/Duhamel.lean",
      "original_sha256": "099014d6101b97f6a55c4cfa9a01e326e17407d18494d0449acd993d88abdf82",
      "packaged_sha256": "cae40451856c8f0f6c789b253d8cfc249ec4f1d131e5d11c71fb147c37005af9",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/DiscreteBasics.lean",
      "original_sha256": "ef2841c4c460c78ada1a1eaa86b9da84e03b7cbced027aa5d87963600b7657a5",
      "packaged_sha256": "846e5e7541c279e04fb8c0d7953a42fda36f59a6cbf07403adbca8ef64d53719",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/TimeTools.lean",
      "original_sha256": "8c45e091fedf4632bd8179235cb68501b42b41e33424fde8fd01ca65b1a79c1b",
      "packaged_sha256": "be732018fb613c04a6a7dad710a0c444306c493b9e4e4f3499ee27078e777c60",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/DerivAbstract.lean",
      "original_sha256": "d46004235fda3a856e828499a014daf6d02a539be353cae661c584437677fb8f",
      "packaged_sha256": "4572cc187f731f674a4ea4571a97b45eba4a50859d9e77944e33c51d6f500c55",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/DiscreteInst.lean",
      "original_sha256": "8958d464514f35935eab91071d48a7c8db8974723c9f26f92a2f6a3402509a2b",
      "packaged_sha256": "f4f8e626135f31483463b7aa12e34c0b1fb8d91038af0330d070b89dfbc8237a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/DiscreteOp.lean",
      "original_sha256": "ce6c43a4bfe96215ec6a24c69c54719b02704dcaadac60491db609b215b98589",
      "packaged_sha256": "e1159035af5385e794e776fd23b1443ab892f98f51fd8a26d1dc96a8afdd4d38",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/DiscreteTraj.lean",
      "original_sha256": "53096585c450f27ec1ffe36a9d5f67985eb648066f455afa9de26e25f3a80e54",
      "packaged_sha256": "b1fdd23f0d0ca8a0873d98700a9a99fce4683241cf2c39d043bebc64f2c87a25",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/Lemma417Discrete.lean",
      "original_sha256": "53f46128d0af69978b78ef3ff22226872178c431a521b636a217f5ffb9ba901e",
      "packaged_sha256": "eea38c80f83fd72be7b88bb1905d022a8f1bc0e737ebaf966ad0e485403922bf",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/ModulusAbstract.lean",
      "original_sha256": "2279538992e31ad9969abe93211dd0f96c65a7655ca5f7ef1b589f8a7d9266cc",
      "packaged_sha256": "9896d8935dd48ff045d91acd2e3d239d0e0430c47259e9b3d420e367b592c1b4",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/Lemma418Discrete.lean",
      "original_sha256": "cb72b39838fc855be8751bb2dfd36ea83ca5967919f90ebd8ff27430edcff4bb",
      "packaged_sha256": "5c2b9af7aee384137931c182f071bd8a787bd528ed9dafd90e7ffa154a3d70d8",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/LimitTools.lean",
      "original_sha256": "c7b3a2387b4ffe05256403dd0e0af2d86c2afd4143c11bf8c1c314591f059e76",
      "packaged_sha256": "9bda2de71ddfd44ef716330c7479629818d00184e8bd0df52b24dea13a003b68",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/ContinuousDeriv.lean",
      "original_sha256": "6d7bf1a3253ac3e254f48199b9bc79361930d966a7f2e04e8f5e9b0088d4e2d5",
      "packaged_sha256": "12f687629b3c52a3b81838cd97e977bac04d67e33f8d2558b3379f7321d9df58",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/GraphTools.lean",
      "original_sha256": "cf31fe1914e2a7e00e08bba8c1e9f9bec24cc389ef3b3423ce44445a44660bbd",
      "packaged_sha256": "95c181f27fcb7dbc7479ae39f6fe6d52f7104c5dab1f027890bf671129b859d0",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/ContinuousGraph.lean",
      "original_sha256": "91c61b6ac833f73dba6ab65c5d19a3879b8b7807479ed40ce19044c5bb27c5c8",
      "packaged_sha256": "42db8dde7e1091e64cdf0b1ad05651dad538baed54311a6071970e64de25a1a6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/LinearFlow.lean",
      "original_sha256": "bdb1690aa086fb8bf5808b51f0d9bdbe684803470fb6ee688124cf86bfef19c7",
      "packaged_sha256": "b3807e8a53a8c1622b269e83dab5d1f2bfda03552cf1e60b0d604c9910aebce1",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/Lemma417Continuous.lean",
      "original_sha256": "22b26c28027cc3e39f161a205bf50f544696ab545ab10a3eca2aaefa04db8aff",
      "packaged_sha256": "c0d68a066ae02635fd1e2b541341065dd243158066a40477622905f4b1a5c82b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/Lemma418.lean",
      "original_sha256": "a12780343d659c7b72d7a0df678a366b2b40f183f5eb868709a9eb7ccdcee378",
      "packaged_sha256": "d50ae8261dff871313b191b63484c536c3d7a5aa67b5c1b11eed4c2c4db19bfa",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T5/Section46.lean",
      "original_sha256": "699b448526506a9860f26eaf05dfba1d1e2cbd5f45dc60cbe6114600b7ab5e20",
      "packaged_sha256": "a67d2905d062da9ba4c7891963f233060540466763d70f87109951ca01bd5445",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Basic.lean",
      "original_sha256": "ccd993ff911b7c2e923e993647b8411bd98b123007b005c9572c6409fda8d055",
      "packaged_sha256": "4c7be5305f51f40921abf3a0bb6eb288f4646470ce498d3d4587b0762a1de69a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/StrongSpaces.lean",
      "original_sha256": "c1c929919b2ea98f65500ecaec8b16cef16ead4a5d48c9d425a1c3f673e1ff7d",
      "packaged_sha256": "af1568e710015cc76b953447c7f5186349fd07d458857054c66d618dd639b38a",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Semigroup.lean",
      "original_sha256": "a4a11c645e873148f7ee42377dd26980be713b224304d5a7742517cc7aefcaa3",
      "packaged_sha256": "a9ee27f35080d81e5792ffe4f25d2edeb6d0f4d484e03fdd61bf247d119596c5",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Quadratic411Time.lean",
      "original_sha256": "1e589c581c500cf65ea469b4f4e64170a596cc020c4053ce4ddabfb031512d33",
      "packaged_sha256": "1e589c581c500cf65ea469b4f4e64170a596cc020c4053ce4ddabfb031512d33",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Kernel.lean",
      "original_sha256": "5bdf865beee5cd0ae324f6c4cab4e101f084d89fb05dcadd8f2c8613ef14a986",
      "packaged_sha256": "dbcb8c8af5717407bee14e9fc52188950de70dfec197fa1f6c6e9c0c25dc6e9d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/KernelContinuity.lean",
      "original_sha256": "0d35ceed526f18a79af32380423e2398da21312ef899cf421fdf3afbecaa2adf",
      "packaged_sha256": "08e1a7112021cdaf0446a335423168753d7ace5af50987713dc4b110e13705e8",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/TimeIntegration.lean",
      "original_sha256": "7d0d8cc16dd3ef9daa6802aa2ee5c1086254131a424395fe3c83252e51087841",
      "packaged_sha256": "b90fea0ca70a7bbe911a365df0be68e827e50beaf995433aef6cadac2429da0d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Trajectory.lean",
      "original_sha256": "fee9238e71798a8603b7b808868fc5bf7c096d9c8630a29a511e7733f9dae0bb",
      "packaged_sha256": "8306156745d3857e53e9f94aa1fea39ab8d9d5c1d6543d6045c6888b0b01687c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/StrongDuhamel.lean",
      "original_sha256": "e8d4e5ae3286e6abc89a8cda702cdb8fd992d4f353daeee04b572a976728608d",
      "packaged_sha256": "99bd69d7a4eb74a28199e1dc4bad259ad2f182bd1d290231fc3d21dfa26e2b59",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/LinearTwo.lean",
      "original_sha256": "72826cb3e7a1335d5a4ac0a140770e9fb2dfbd4e5ceff6f0c5157acd6d0d4fe5",
      "packaged_sha256": "105abdcc2aa9761bebf0c9ea988b42e2c708e5efba8f1d13b935cf6ba6c0192c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/ProductSource.lean",
      "original_sha256": "41fa14f811e928e8520559f95b2fc19703a82576e65124eaa21a27a25adde0b4",
      "packaged_sha256": "a0a26c249823da9bbeed36c1bbd3f952384a1da75ab86e0bafabbbc4a5072c1d",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/QuadraticTwo.lean",
      "original_sha256": "5fa8ba7474de1c364c9e4b39afe75b026525aaa7197fcbef72b09158b1b619e6",
      "packaged_sha256": "0baa921751f38a6e1a9f4c82cf3955e3279758a2653bb4f7b08c5125ac1ac4b6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Calibration.lean",
      "original_sha256": "b50a8f31b24a3775abf63ce3e1e3a3f415a38d930afc572daf47ba053c2853c3",
      "packaged_sha256": "ae61abd2a10b690cf569afcfca7c644d27f0b08c405543d84f0f513677162c71",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Construction.lean",
      "original_sha256": "7df06e3d4028641c197273ad1a46b9588992eb7d8119ecf16e64f006b559d8d2",
      "packaged_sha256": "4f75a30ae1fa5f1d0acf04850f1528280cfbe01ff40e52ab3de0281ea86e6a41",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Coefficients.lean",
      "original_sha256": "3f78e7dc95a92201f7b86659302ce4022e33d2b78b6be3b37bd9e45c321c4c10",
      "packaged_sha256": "901814e4d0e15bebaeed064efc15ea600b51453e630ebdef59e2615172756584",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Analytic.lean",
      "original_sha256": "13c775fad9b10e4c4a0d8555910fc920bcc50b325f9e019e7890d4d61c52c54d",
      "packaged_sha256": "3104bf9fe24040675a87d6554c3da96fc941e2a3a43f3b4f323b9cca4d5ffbdb",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Estimates.lean",
      "original_sha256": "c9964b2968ff3b7063541eb7cca6620d9156baa641d88a1fcf52403005341e0e",
      "packaged_sha256": "5885336e5623a1e401a9b2286ece32bb462192beecb70d819d2d0370baecb3b9",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Threads/T6/Main.lean",
      "original_sha256": "3706b030ee43bf0035b34fbbc9c738e6f9e17d67624df01aeb14811cb3331e27",
      "packaged_sha256": "fcf89ccab5aec0c7845c3d10f211cbf49ba2e5791e7d002389b10b0be6eda531",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Final/Imports.lean",
      "original_sha256": "e8b9f751d0dd0bc46db957d67c44da58905d476641144940cead59c079b7d361",
      "packaged_sha256": "cf3f99c58556af3945aad85099e7c0630a2bfaff119247aeddf08652f95159c3",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Final/MonotonicityStatements.lean",
      "original_sha256": "7494cb7d3c7eba9d9e62039bd28bfccd2e0332c32024d65e82535812042afc17",
      "packaged_sha256": "a2eb3af8bc68f1e86d97bd2aa178ae8a29f91a73e674d24c06e7f3645c9b2082",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Final/MonotonicityCore.lean",
      "original_sha256": "f4067b51778ec69add668ccb72d2864b82c3531c97c9d208b98667f9fe3f7e72",
      "packaged_sha256": "5b2c7d742803c215e93cfd747f3737469cfb3d37166b6f04de67badbd330170f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Final/Monotonicity.lean",
      "original_sha256": "0a7b5e0be4d1279616aec96c116b25184a3bfebd286acda821dba6446be23fd6",
      "packaged_sha256": "196910735b50e563f8463bc7851a06c7e6ba88238772f47f24a48ca4ba3a99ea",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Final/UniformDeliveries.lean",
      "original_sha256": "1cd32547ae6fa1720a38457372f1a39d5a0eb217a9f5c93c6f75383a77d4e4be",
      "packaged_sha256": "f24fb54df39c6d6f8959607410ab9a135359edc0c24fd822b3c032e620594fc4",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Final/AssemblyFinal.lean",
      "original_sha256": "c45a88790790a479d621e6441aef0e3b4fbcd5da8279c1725cd075b6e2b69cf7",
      "packaged_sha256": "86d93684a797067b115f1e4cecb869d63fb627e4f0b4b4feea9eb6bd29d5e733",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/Final/CoreStatements.lean",
      "original_sha256": "ff2ebc8b6fdcb95bca58231711fad131e66e9d4de78327fa0c03b8f14e0c0946",
      "packaged_sha256": "05d4774647c2a60f731b379e6f32f3b08cabeb323e9003b01ef310d6bd78f21f",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Foundation.lean",
      "original_sha256": "855d474e02ca326c5b0ac1faf7b6db25c79709d406e36770c76cf835bfed5261",
      "packaged_sha256": "80548616512e340f679b4cb2b24f4d2817cb6c71434e610c370ad26568e66356",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Algebra.lean",
      "original_sha256": "d25cf726e24bdfce51a768c8c06e50d09e3da240f2ad45a1f32e4d2943626e66",
      "packaged_sha256": "c5f9dbbebab07c0ab8aca9a070e380894bb83da479e8575e590feca01a43b417",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Structure.lean",
      "original_sha256": "0e0fe8de828921a3ec58b8855fc5312d7d36beb8ddafc35db5942add5e1f8685",
      "packaged_sha256": "2331766f5fec3323a710de0d7e85c5beebf09e6495e4876f1bd96b55e2471314",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/ZeroErrors.lean",
      "original_sha256": "031e91d3e98f24af8f3645a917b4cc7dd869a3448b80d4e581b441245aa75618",
      "packaged_sha256": "3afc32fa04dac86052cedef938f30b2f8b7526248dc84ea70e62cf7ba7ed0c81",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/ErrorKernels.lean",
      "original_sha256": "8d48c65f6cd21d19cc7456a42a52f0edcbc5907f81f31f6ab1350fadf6f9bf73",
      "packaged_sha256": "c5481eaf66bca6889e8efe3a8e599eb21869c5a7dd79bc6233daf48b3e62b853",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Evolution.lean",
      "original_sha256": "f786c2d8b13e58f9fac3a1c1c113b825b591b197946b129fd01bcf64fa6de17f",
      "packaged_sha256": "60ba2866d8459bb499940d2f8c1ddb07eed17d1ec232a677cce0f6d1cafdd692",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Dual.lean",
      "original_sha256": "2b326b64ae4c9730de05b4a1263a3535fa229af42d03098075e904a86db5b619",
      "packaged_sha256": "fed9360ea0fdd1fdb4cc805cb583d662a9336ebab77c2dbfd2a937444df5c39b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/TimeKernels.lean",
      "original_sha256": "817c496cd2ef85caac23d7de3ab357c9e8d2e88e07aada1773d0d17a567aedab",
      "packaged_sha256": "642db50275a1a6e6d34e8c456defff9136129bd27623479f57c558c86b064d56",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/FreeEnergy.lean",
      "original_sha256": "91da398719fc9b2558245923273b0452c77f7643bdb7c49526dbd739a4ea253f",
      "packaged_sha256": "ac6d170947d58f161ff407a9b827317d19e15775118b8b84633205465e3b913c",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Budget.lean",
      "original_sha256": "7002a79d39a8c42c72dd2b35af6deb91e81501cfb44c022d1844cc06e2002aa3",
      "packaged_sha256": "85dc3d3adba8646d49f79b7038d61c48ca11bc6e664568075cd0c6a34d226a7b",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/LinearBounds.lean",
      "original_sha256": "4cfd70111dce18f2b879ac5df42a2a097e6ef0ec9ce1b17af2866b75aebaf7f2",
      "packaged_sha256": "f9642a32f9e92aed56e6d52738f0a95b4d571eb782ac2e3f527d31305058acde",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Discrete.lean",
      "original_sha256": "590dfccc895ed8e4b87159d399dffd4bd1785184a9bcabf7132f659faa5fb25e",
      "packaged_sha256": "e93616613d782dde2d3edb38c9ba3a9b658ca35a9695b91176bcd5fcb798c89e",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Regularizer.lean",
      "original_sha256": "460dbde0635142167f4d7c3dc9399515d8af4adc6cf6f8a931fa46c05704837d",
      "packaged_sha256": "8aa28331d7e6ffe9e9a9b3f992dd0c4aa9456a76962ed18c920c0f2ff4148ada",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/WeakBounds.lean",
      "original_sha256": "f42d63aa98dd6f5c77b64e0c36a6f618983cced867ba32b31588c4648888da52",
      "packaged_sha256": "67d1dd4d9fd0eadaaa837efd8a414a729c39b4514df982ac3bf7521a29ff0349",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Products.lean",
      "original_sha256": "e0bb352ed9925855454fb3160de06a1fb1ff840c5d40573a558cc070cc606294",
      "packaged_sha256": "d376697075168efdec8d4644ff847e63cae78edd134587cc2244d872891866f6",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/WeightedSources.lean",
      "original_sha256": "65150ce8b9e4e65a4011e1dc1b87473e61568218e0bc1dc09c6176b5a8191cc1",
      "packaged_sha256": "8e8ef6830fa64374140ee356eaec4bd78cf6d7794cf40a20bcf520ebb2098466",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/ScalarResponse.lean",
      "original_sha256": "feb393ebc338c95e233fcafc469bdcfbb05d467a3c820fec3ec246cae318c940",
      "packaged_sha256": "0ff5aa38b31e48230328a652aaeb6136c32ef7e5bc385e7e4384c58153613665",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/VectorResponse.lean",
      "original_sha256": "8c9c40b175bf4016002727abe9b4463da1387bf2ae68777fa882988849284b0a",
      "packaged_sha256": "3d3fe6d5e9d4454500e91c97b31495345485200972f4d4e4d4ecdb7f36fadfbd",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/ResponseContinuity.lean",
      "original_sha256": "1683460d3a271b4749861b8b4f92c435a87feab2c2a9b8ba157660bc96c156fa",
      "packaged_sha256": "7db2c056b7ef8b690ee9b998b0c268a95275cb78244793b48c2c14fe4a67bed0",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/ForcedEnergy.lean",
      "original_sha256": "459d94146fb20f9ed22c3ec9cc101dd08a23b7ab75deb8712c6155dc147ad1dc",
      "packaged_sha256": "2be225eb282946f66c10964c9e46a8efc9f630c1636bba5f292365c266614a03",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/ForcedPremises.lean",
      "original_sha256": "c0ce1e9342d4e1014ec67bb090bfbe0cc1b055a6837f4deae9c71149a7af8404",
      "packaged_sha256": "7fff06ff3a45334982df725c92980cc1e3758654d7ce20ab2a8471071ec72300",
      "noncomment_content_equal": true
    },
    {
      "path": "OrderingError/Spec11/NonTrivialModel/Main.lean",
      "original_sha256": "2855f2e020bab0fb87bbb4eccb74d6591ea1060d3fad5cfa90d1d04cd3d2355f",
      "packaged_sha256": "8b113993d47acd9823fd42c49696de633e3e513ccf329156bfdb0ee48ec92800",
      "noncomment_content_equal": true
    }
  ]
}


==> anc/Lean_KdV_error_theorems/audit/source_inventory.json <==
{
  "modules": 291,
  "mathematical_modules": 289,
  "build_and_audit_modules": 2,
  "declarations_in_mathematical_modules": 5859,
  "physical_lean_lines": 41312,
  "declaration_count_method": "Lean environment constants owned by the supplied OrderingError modules; includes private and generated constants, recursors and projections; excludes Lean and Mathlib.",
  "line_count_method": "Physical lines, including blank lines and comments, in all supplied .lean files.",
  "files": [
    {
      "module": "KdVErrorTheorems.Audit",
      "path": "KdVErrorTheorems/Audit.lean",
      "physical_lines": 37,
      "mathematical_declarations": 0,
      "sha256": "b8c8b032c279146e27ea233aede7b276d716b9cb59686046ea081095b161f889"
    },
    {
      "module": "KdVErrorTheorems",
      "path": "KdVErrorTheorems.lean",
      "physical_lines": 1,
      "mathematical_declarations": 0,
      "sha256": "281f28168a19984471d84460cfb53e0dde62bfdb1b3ce227dd55c8526577fbd2"
    },
    {
      "module": "OrderingError.AnalyticPremises",
      "path": "OrderingError/AnalyticPremises.lean",
      "physical_lines": 31,
      "mathematical_declarations": 14,
      "sha256": "a8d80a6cf4c8b54dd7110aad4e5818af072f492458c560d32a52004a76b2c78b"
    },
    {
      "module": "OrderingError.Kernel",
      "path": "OrderingError/Kernel.lean",
      "physical_lines": 280,
      "mathematical_declarations": 30,
      "sha256": "9242e8577a2633341b4e459e384c9420b17ed45b849695f5f03079a12ef9d18c"
    },
    {
      "module": "OrderingError.Premises",
      "path": "OrderingError/Premises.lean",
      "physical_lines": 285,
      "mathematical_declarations": 157,
      "sha256": "ceb0d973a2bceb90d6a197949a96ab3e13fe640b064a057c1daebb881a2ad225"
    },
    {
      "module": "OrderingError.Quadratic411Time",
      "path": "OrderingError/Quadratic411Time.lean",
      "physical_lines": 218,
      "mathematical_declarations": 24,
      "sha256": "1e589c581c500cf65ea469b4f4e64170a596cc020c4053ce4ddabfb031512d33"
    },
    {
      "module": "OrderingError.QuadraticEquation",
      "path": "OrderingError/QuadraticEquation.lean",
      "physical_lines": 121,
      "mathematical_declarations": 9,
      "sha256": "31a8fd8d279a1d234cdbcd39ae3e491190c7a2f8d6150b767eda56de0cf00251"
    },
    {
      "module": "OrderingError.QuadraticFixedPoint",
      "path": "OrderingError/QuadraticFixedPoint.lean",
      "physical_lines": 147,
      "mathematical_declarations": 22,
      "sha256": "24448c7e7985c4024420fee05bbacf2ba702e815c0f54e023ad5a45091c4062c"
    },
    {
      "module": "OrderingError.QuadraticSeries",
      "path": "OrderingError/QuadraticSeries.lean",
      "physical_lines": 140,
      "mathematical_declarations": 78,
      "sha256": "c10066805da5a35bcb214c3cb52eac3295364224966b0363d5c51e90c23b159f"
    },
    {
      "module": "OrderingError.Spec11.Assembly",
      "path": "OrderingError/Spec11/Assembly.lean",
      "physical_lines": 151,
      "mathematical_declarations": 11,
      "sha256": "9a48d921bcc640515e6782efa0eaef18c9d2fccd2497b89b5ca0edc354151e54"
    },
    {
      "module": "OrderingError.Spec11.Classical",
      "path": "OrderingError/Spec11/Classical.lean",
      "physical_lines": 248,
      "mathematical_declarations": 70,
      "sha256": "e635c57904a36c8363a0d510e930862cd9ad51129116263d78539d787cf0c8c7"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.C03",
      "path": "OrderingError/Spec11/ClassicalProofs/C03.lean",
      "physical_lines": 256,
      "mathematical_declarations": 6,
      "sha256": "e49c57885dbb84f5ff9d29d4c950d1f13ff031f6d862e95a4609a6d54e67c419"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.C05",
      "path": "OrderingError/Spec11/ClassicalProofs/C05.lean",
      "physical_lines": 315,
      "mathematical_declarations": 10,
      "sha256": "abe42e8094af1ae1f818136557ef6405fab9a7cfd6fe440cdbf66bfda7cec527"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.C06",
      "path": "OrderingError/Spec11/ClassicalProofs/C06.lean",
      "physical_lines": 219,
      "mathematical_declarations": 18,
      "sha256": "c110c1fa977392191963e7fedd04cb9d34e7b04dd9652040d8999d0c7c87d7c6"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.C07",
      "path": "OrderingError/Spec11/ClassicalProofs/C07.lean",
      "physical_lines": 57,
      "mathematical_declarations": 1,
      "sha256": "5fe998a38bbb7498db610df1790f4794d1fc82f03486be074642661a19301570"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.C08abc",
      "path": "OrderingError/Spec11/ClassicalProofs/C08abc.lean",
      "physical_lines": 238,
      "mathematical_declarations": 19,
      "sha256": "a9fcb89a5c50a341898394af5e1daa81fc255167a15aa58e5ca20b52129efc73"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.C08Basics",
      "path": "OrderingError/Spec11/ClassicalProofs/C08Basics.lean",
      "physical_lines": 601,
      "mathematical_declarations": 42,
      "sha256": "75d68307102fc89d220d72e1b4f89ac229b8bfebbf7c34a7389003647a7bf506"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.C08d",
      "path": "OrderingError/Spec11/ClassicalProofs/C08d.lean",
      "physical_lines": 323,
      "mathematical_declarations": 14,
      "sha256": "3c9fe410f0e188132ab6e040468997fd96ee8454d82dc6cc64e54feb8b57f1b1"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.C10a",
      "path": "OrderingError/Spec11/ClassicalProofs/C10a.lean",
      "physical_lines": 120,
      "mathematical_declarations": 16,
      "sha256": "7cb06210877fb098f6ad701313f6c604bb3c7775793fce6419c8515f223ec218"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.C10b",
      "path": "OrderingError/Spec11/ClassicalProofs/C10b.lean",
      "physical_lines": 452,
      "mathematical_declarations": 51,
      "sha256": "052e7c79282017c62072e3fdb4c4790f06fa2c819e3ee1047deab398afdbc2b5"
    },
    {
      "module": "OrderingError.Spec11.ClassicalProofs.Summary",
      "path": "OrderingError/Spec11/ClassicalProofs/Summary.lean",
      "physical_lines": 72,
      "mathematical_declarations": 4,
      "sha256": "c70941bb7b019a1a534f2151384982d0a181c6a8a826eeefbf067d6991831553"
    },
    {
      "module": "OrderingError.Spec11.Final.AssemblyFinal",
      "path": "OrderingError/Spec11/Final/AssemblyFinal.lean",
      "physical_lines": 136,
      "mathematical_declarations": 28,
      "sha256": "86d93684a797067b115f1e4cecb869d63fb627e4f0b4b4feea9eb6bd29d5e733"
    },
    {
      "module": "OrderingError.Spec11.Final.Core",
      "path": "OrderingError/Spec11/Final/Core.lean",
      "physical_lines": 48,
      "mathematical_declarations": 23,
      "sha256": "12ebdd826d355e682ce6d4b2adf76fbb468df31c0452d0ea3375a9115900aaed"
    },
    {
      "module": "OrderingError.Spec11.Final.CoreStatements",
      "path": "OrderingError/Spec11/Final/CoreStatements.lean",
      "physical_lines": 58,
      "mathematical_declarations": 12,
      "sha256": "05d4774647c2a60f731b379e6f32f3b08cabeb323e9003b01ef310d6bd78f21f"
    },
    {
      "module": "OrderingError.Spec11.Final.Imports",
      "path": "OrderingError/Spec11/Final/Imports.lean",
      "physical_lines": 8,
      "mathematical_declarations": 0,
      "sha256": "cf3f99c58556af3945aad85099e7c0630a2bfaff119247aeddf08652f95159c3"
    },
    {
      "module": "OrderingError.Spec11.Final.Monotonicity",
      "path": "OrderingError/Spec11/Final/Monotonicity.lean",
      "physical_lines": 116,
      "mathematical_declarations": 12,
      "sha256": "196910735b50e563f8463bc7851a06c7e6ba88238772f47f24a48ca4ba3a99ea"
    },
    {
      "module": "OrderingError.Spec11.Final.MonotonicityCore",
      "path": "OrderingError/Spec11/Final/MonotonicityCore.lean",
      "physical_lines": 159,
      "mathematical_declarations": 16,
      "sha256": "5b2c7d742803c215e93cfd747f3737469cfb3d37166b6f04de67badbd330170f"
    },
    {
      "module": "OrderingError.Spec11.Final.MonotonicityStatements",
      "path": "OrderingError/Spec11/Final/MonotonicityStatements.lean",
      "physical_lines": 141,
      "mathematical_declarations": 20,
      "sha256": "a2eb3af8bc68f1e86d97bd2aa178ae8a29f91a73e674d24c06e7f3645c9b2082"
    },
    {
      "module": "OrderingError.Spec11.Final.UniformDeliveries",
      "path": "OrderingError/Spec11/Final/UniformDeliveries.lean",
      "physical_lines": 131,
      "mathematical_declarations": 24,
      "sha256": "f24fb54df39c6d6f8959607410ab9a135359edc0c24fd822b3c032e620594fc4"
    },
    {
      "module": "OrderingError.Spec11.Geometry",
      "path": "OrderingError/Spec11/Geometry.lean",
      "physical_lines": 122,
      "mathematical_declarations": 120,
      "sha256": "3a5cb6eeaec35ee67e8154207186beffb54c52449caf6e90ed7bd2fa6eebc20b"
    },
    {
      "module": "OrderingError.Spec11.Interfaces",
      "path": "OrderingError/Spec11/Interfaces.lean",
      "physical_lines": 238,
      "mathematical_declarations": 70,
      "sha256": "5db43e84e8def8709ec4666d424e7450bb779862166144fe6dd57ccd29eda47e"
    },
    {
      "module": "OrderingError.Spec11.LinearObjects",
      "path": "OrderingError/Spec11/LinearObjects.lean",
      "physical_lines": 122,
      "mathematical_declarations": 42,
      "sha256": "4646f1d01061f2e65d0efc453a0901cd6f482975311f99e1dc1287552086867b"
    },
    {
      "module": "OrderingError.Spec11.Model",
      "path": "OrderingError/Spec11/Model.lean",
      "physical_lines": 298,
      "mathematical_declarations": 191,
      "sha256": "2a5c64c00dfb179f1afa952bfc42f1f14e0987202668e5f2a2eec72cadc1d40f"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Algebra",
      "path": "OrderingError/Spec11/NonTrivialModel/Algebra.lean",
      "physical_lines": 113,
      "mathematical_declarations": 37,
      "sha256": "c5f9dbbebab07c0ab8aca9a070e380894bb83da479e8575e590feca01a43b417"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Budget",
      "path": "OrderingError/Spec11/NonTrivialModel/Budget.lean",
      "physical_lines": 88,
      "mathematical_declarations": 8,
      "sha256": "85dc3d3adba8646d49f79b7038d61c48ca11bc6e664568075cd0c6a34d226a7b"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Discrete",
      "path": "OrderingError/Spec11/NonTrivialModel/Discrete.lean",
      "physical_lines": 91,
      "mathematical_declarations": 19,
      "sha256": "e93616613d782dde2d3edb38c9ba3a9b658ca35a9695b91176bcd5fcb798c89e"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Dual",
      "path": "OrderingError/Spec11/NonTrivialModel/Dual.lean",
      "physical_lines": 118,
      "mathematical_declarations": 30,
      "sha256": "fed9360ea0fdd1fdb4cc805cb583d662a9336ebab77c2dbfd2a937444df5c39b"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.ErrorKernels",
      "path": "OrderingError/Spec11/NonTrivialModel/ErrorKernels.lean",
      "physical_lines": 110,
      "mathematical_declarations": 9,
      "sha256": "c5481eaf66bca6889e8efe3a8e599eb21869c5a7dd79bc6233daf48b3e62b853"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Evolution",
      "path": "OrderingError/Spec11/NonTrivialModel/Evolution.lean",
      "physical_lines": 136,
      "mathematical_declarations": 10,
      "sha256": "60ba2866d8459bb499940d2f8c1ddb07eed17d1ec232a677cce0f6d1cafdd692"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.ForcedEnergy",
      "path": "OrderingError/Spec11/NonTrivialModel/ForcedEnergy.lean",
      "physical_lines": 116,
      "mathematical_declarations": 16,
      "sha256": "2be225eb282946f66c10964c9e46a8efc9f630c1636bba5f292365c266614a03"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.ForcedPremises",
      "path": "OrderingError/Spec11/NonTrivialModel/ForcedPremises.lean",
      "physical_lines": 43,
      "mathematical_declarations": 5,
      "sha256": "7fff06ff3a45334982df725c92980cc1e3758654d7ce20ab2a8471071ec72300"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Foundation",
      "path": "OrderingError/Spec11/NonTrivialModel/Foundation.lean",
      "physical_lines": 170,
      "mathematical_declarations": 147,
      "sha256": "80548616512e340f679b4cb2b24f4d2817cb6c71434e610c370ad26568e66356"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.FreeEnergy",
      "path": "OrderingError/Spec11/NonTrivialModel/FreeEnergy.lean",
      "physical_lines": 160,
      "mathematical_declarations": 33,
      "sha256": "ac6d170947d58f161ff407a9b827317d19e15775118b8b84633205465e3b913c"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.LinearBounds",
      "path": "OrderingError/Spec11/NonTrivialModel/LinearBounds.lean",
      "physical_lines": 177,
      "mathematical_declarations": 12,
      "sha256": "f9642a32f9e92aed56e6d52738f0a95b4d571eb782ac2e3f527d31305058acde"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Main",
      "path": "OrderingError/Spec11/NonTrivialModel/Main.lean",
      "physical_lines": 77,
      "mathematical_declarations": 7,
      "sha256": "8b113993d47acd9823fd42c49696de633e3e513ccf329156bfdb0ee48ec92800"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Products",
      "path": "OrderingError/Spec11/NonTrivialModel/Products.lean",
      "physical_lines": 130,
      "mathematical_declarations": 12,
      "sha256": "d376697075168efdec8d4644ff847e63cae78edd134587cc2244d872891866f6"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Regularizer",
      "path": "OrderingError/Spec11/NonTrivialModel/Regularizer.lean",
      "physical_lines": 126,
      "mathematical_declarations": 18,
      "sha256": "8aa28331d7e6ffe9e9a9b3f992dd0c4aa9456a76962ed18c920c0f2ff4148ada"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.ResponseContinuity",
      "path": "OrderingError/Spec11/NonTrivialModel/ResponseContinuity.lean",
      "physical_lines": 52,
      "mathematical_declarations": 4,
      "sha256": "7db2c056b7ef8b690ee9b998b0c268a95275cb78244793b48c2c14fe4a67bed0"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.ScalarResponse",
      "path": "OrderingError/Spec11/NonTrivialModel/ScalarResponse.lean",
      "physical_lines": 85,
      "mathematical_declarations": 10,
      "sha256": "0ff5aa38b31e48230328a652aaeb6136c32ef7e5bc385e7e4384c58153613665"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.Structure",
      "path": "OrderingError/Spec11/NonTrivialModel/Structure.lean",
      "physical_lines": 98,
      "mathematical_declarations": 10,
      "sha256": "2331766f5fec3323a710de0d7e85c5beebf09e6495e4876f1bd96b55e2471314"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.TimeKernels",
      "path": "OrderingError/Spec11/NonTrivialModel/TimeKernels.lean",
      "physical_lines": 124,
      "mathematical_declarations": 14,
      "sha256": "642db50275a1a6e6d34e8c456defff9136129bd27623479f57c558c86b064d56"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.VectorResponse",
      "path": "OrderingError/Spec11/NonTrivialModel/VectorResponse.lean",
      "physical_lines": 128,
      "mathematical_declarations": 26,
      "sha256": "3d3fe6d5e9d4454500e91c97b31495345485200972f4d4e4d4ecdb7f36fadfbd"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.WeakBounds",
      "path": "OrderingError/Spec11/NonTrivialModel/WeakBounds.lean",
      "physical_lines": 53,
      "mathematical_declarations": 4,
      "sha256": "67d1dd4d9fd0eadaaa837efd8a414a729c39b4514df982ac3bf7521a29ff0349"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.WeightedSources",
      "path": "OrderingError/Spec11/NonTrivialModel/WeightedSources.lean",
      "physical_lines": 87,
      "mathematical_declarations": 12,
      "sha256": "8e8ef6830fa64374140ee356eaec4bd78cf6d7794cf40a20bcf520ebb2098466"
    },
    {
      "module": "OrderingError.Spec11.NonTrivialModel.ZeroErrors",
      "path": "OrderingError/Spec11/NonTrivialModel/ZeroErrors.lean",
      "physical_lines": 101,
      "mathematical_declarations": 9,
      "sha256": "3afc32fa04dac86052cedef938f30b2f8b7526248dc84ea70e62cf7ba7ed0c81"
    },
    {
      "module": "OrderingError.Spec11.Premises",
      "path": "OrderingError/Spec11/Premises.lean",
      "physical_lines": 444,
      "mathematical_declarations": 222,
      "sha256": "fd09dd50a2c80c4a49a57ac97f5d2963b35ca582890d2f33363e845a8b87d1f4"
    },
    {
      "module": "OrderingError.Spec11.Protocol",
      "path": "OrderingError/Spec11/Protocol.lean",
      "physical_lines": 175,
      "mathematical_declarations": 41,
      "sha256": "c4a68d95b5b6121f7c0039599b16fbd2ecb00573edb1165f09dfddde5ac150d8"
    },
    {
      "module": "OrderingError.Spec11.Rates",
      "path": "OrderingError/Spec11/Rates.lean",
      "physical_lines": 85,
      "mathematical_declarations": 24,
      "sha256": "d919a17a1be05417e2593d5d93389a55e90ac32bec7ca7c5295fb022180cac69"
    },
    {
      "module": "OrderingError.Spec11.Statements",
      "path": "OrderingError/Spec11/Statements.lean",
      "physical_lines": 147,
      "mathematical_declarations": 30,
      "sha256": "10b358b81922da2c2cc17534a382a8ecb5d2f546a142912e4a266fd89d0c4d8e"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.Basic",
      "path": "OrderingError/Spec11/Threads/T1/Basic.lean",
      "physical_lines": 82,
      "mathematical_declarations": 17,
      "sha256": "f9cfcaa28477f59c2e53549a1e85be31bd07330c1b83ab4b33efccb97c43fd02"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.Consistency",
      "path": "OrderingError/Spec11/Threads/T1/Consistency.lean",
      "physical_lines": 101,
      "mathematical_declarations": 5,
      "sha256": "40ea7c890b54e85d86185ae2a3d742ac32bfdbb84a3dbcf50cdb7a66baba7f6f"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.ContinuousK",
      "path": "OrderingError/Spec11/Threads/T1/ContinuousK.lean",
      "physical_lines": 155,
      "mathematical_declarations": 51,
      "sha256": "eaf2d295d661fe29185b7f8eed2e91555501687ffe829bf74fd9df535df7960e"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.Delivery",
      "path": "OrderingError/Spec11/Threads/T1/Delivery.lean",
      "physical_lines": 76,
      "mathematical_declarations": 0,
      "sha256": "7442de859c530f6dc6eae70386165c7cb93f879833726ce0aed93ee591d88a8a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.DiscreteDual",
      "path": "OrderingError/Spec11/Threads/T1/DiscreteDual.lean",
      "physical_lines": 156,
      "mathematical_declarations": 21,
      "sha256": "99608171e5bd41346950e3b1e3f3cfbc2eaa2bf2638c963d350a88c424096f4c"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.DiscreteK",
      "path": "OrderingError/Spec11/Threads/T1/DiscreteK.lean",
      "physical_lines": 102,
      "mathematical_declarations": 43,
      "sha256": "9b9dfb8396ab569664414cc82c94bc761ac6247dd8600d25cb4b87dd00ce16e1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.DiscreteODE",
      "path": "OrderingError/Spec11/Threads/T1/DiscreteODE.lean",
      "physical_lines": 117,
      "mathematical_declarations": 28,
      "sha256": "51cbef3f140e4c4daad9b2a6201d024174f062634af41ecdb549d5db189dc339"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.DiscreteStrongKernel",
      "path": "OrderingError/Spec11/Threads/T1/DiscreteStrongKernel.lean",
      "physical_lines": 118,
      "mathematical_declarations": 8,
      "sha256": "309ea05594475368fb3aee89aa44490c67927953e5777bfa80267ff043617114"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.DiscreteStrongStability",
      "path": "OrderingError/Spec11/Threads/T1/DiscreteStrongStability.lean",
      "physical_lines": 171,
      "mathematical_declarations": 13,
      "sha256": "25fc9d26a77088b48d662c3640a48a9dd20817be17679a13466977c5579fe349"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.EnergyAnalytic",
      "path": "OrderingError/Spec11/Threads/T1/EnergyAnalytic.lean",
      "physical_lines": 162,
      "mathematical_declarations": 13,
      "sha256": "fb7be75fe9dd136af72101bac0040bfaa9db2e46ff31787759a3359c79d1b161"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.EnergyGraph",
      "path": "OrderingError/Spec11/Threads/T1/EnergyGraph.lean",
      "physical_lines": 112,
      "mathematical_declarations": 22,
      "sha256": "0bd57bfb4597c6b2605414b703c55f5aa6682e12a9e7c5ef39bae5ff384b1f1a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.EnergyLp",
      "path": "OrderingError/Spec11/Threads/T1/EnergyLp.lean",
      "physical_lines": 143,
      "mathematical_declarations": 24,
      "sha256": "4fcf1251d7528005ecea05ede41b88d86fe5ac6df6be6c0b080a30a9984a444a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.EnergyProduct",
      "path": "OrderingError/Spec11/Threads/T1/EnergyProduct.lean",
      "physical_lines": 136,
      "mathematical_declarations": 13,
      "sha256": "a20cb83cac620f9f16acf8f8c5f3c8d675daeee333a33005dc9dc641fc28ebde"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.EnergyQ",
      "path": "OrderingError/Spec11/Threads/T1/EnergyQ.lean",
      "physical_lines": 158,
      "mathematical_declarations": 45,
      "sha256": "c3578bf4ef357b7302b9bc6cbb2c67cad623332eeadee36fefe7d29f1ce75c81"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.EnergySeries",
      "path": "OrderingError/Spec11/Threads/T1/EnergySeries.lean",
      "physical_lines": 121,
      "mathematical_declarations": 34,
      "sha256": "402730928a46bea3585877a0900a6ac586b5a759899c1a06ee9afd6b5b5c1eb2"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.EnergySpace",
      "path": "OrderingError/Spec11/Threads/T1/EnergySpace.lean",
      "physical_lines": 166,
      "mathematical_declarations": 34,
      "sha256": "54b2aa1c62edca229be38101ef483a3f74c23208fb073aa6134e7b71c75edb8d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.FiniteTime",
      "path": "OrderingError/Spec11/Threads/T1/FiniteTime.lean",
      "physical_lines": 58,
      "mathematical_declarations": 5,
      "sha256": "8536eef0a98a95a0da715db9c09c8db21b487c0cf223286629103e9a912b2fe1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.HigherAnalytic",
      "path": "OrderingError/Spec11/Threads/T1/HigherAnalytic.lean",
      "physical_lines": 357,
      "mathematical_declarations": 39,
      "sha256": "c728e91ed0c7a4be12ec621f17c51a040fda458d01432ec802862b3f3e841957"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.HigherAnalyticOps",
      "path": "OrderingError/Spec11/Threads/T1/HigherAnalyticOps.lean",
      "physical_lines": 175,
      "mathematical_declarations": 37,
      "sha256": "ef9a075d05fe59e071e10667e9c61335acaa496b4eff1e97e29c5c50ad10a5f8"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.HigherDuhamel",
      "path": "OrderingError/Spec11/Threads/T1/HigherDuhamel.lean",
      "physical_lines": 374,
      "mathematical_declarations": 30,
      "sha256": "2d3df921360066df8e053a4a19abd30cc2f792bcfbe671b021b766ff7d0ee855"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.HigherSpace",
      "path": "OrderingError/Spec11/Threads/T1/HigherSpace.lean",
      "physical_lines": 154,
      "mathematical_declarations": 64,
      "sha256": "385351a3d920e9d12d07200f05d60a4dbfa55feb08cfc40b6e84a1a840e5f290"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.HigherTrajectoryOps",
      "path": "OrderingError/Spec11/Threads/T1/HigherTrajectoryOps.lean",
      "physical_lines": 304,
      "mathematical_declarations": 32,
      "sha256": "99a283d5b63667365583c17639dbc6efa8e5069f2194e8202a364ba6c84eb1fa"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.KernelBasic",
      "path": "OrderingError/Spec11/Threads/T1/KernelBasic.lean",
      "physical_lines": 179,
      "mathematical_declarations": 35,
      "sha256": "0763fa152c0d16671e7dcedff9d88a5a4f2d561c917037f26c5f74eb18e6601e"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.KernelConvolution",
      "path": "OrderingError/Spec11/Threads/T1/KernelConvolution.lean",
      "physical_lines": 199,
      "mathematical_declarations": 12,
      "sha256": "5d430aa7b212297e42d086d486a6612c1849ed6ad3fc0e5e619d502ec6430d58"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.KernelDiscrete",
      "path": "OrderingError/Spec11/Threads/T1/KernelDiscrete.lean",
      "physical_lines": 139,
      "mathematical_declarations": 37,
      "sha256": "6220342101ad016b5a79885fa02d555c5ac0df2d847dc4677a6380822e31cbf0"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.KernelDuhamel",
      "path": "OrderingError/Spec11/Threads/T1/KernelDuhamel.lean",
      "physical_lines": 414,
      "mathematical_declarations": 35,
      "sha256": "22e3277af2639a377119759dd7d25eeeee70ba9d541e9267fa95da2ef40d9a00"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.KernelFacts",
      "path": "OrderingError/Spec11/Threads/T1/KernelFacts.lean",
      "physical_lines": 200,
      "mathematical_declarations": 46,
      "sha256": "28a6e7bc7e5c23135343f56bb6fc87a8c652cb9c07ea2e82066a1e6e35f499b9"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.KernelScalar",
      "path": "OrderingError/Spec11/Threads/T1/KernelScalar.lean",
      "physical_lines": 376,
      "mathematical_declarations": 34,
      "sha256": "89f68ae3e3c959ab9dfeee956a9815c6daac8696011c8772b2a6f439f368e261"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.LinearBounds",
      "path": "OrderingError/Spec11/Threads/T1/LinearBounds.lean",
      "physical_lines": 151,
      "mathematical_declarations": 24,
      "sha256": "793aa30ed15908de90b6d0cfe654fa3b52a549b8d761536d33226d89dd1550ab"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.LinearConvergence",
      "path": "OrderingError/Spec11/Threads/T1/LinearConvergence.lean",
      "physical_lines": 67,
      "mathematical_declarations": 5,
      "sha256": "4710b1fee53f4190a3add37c68d5af740d8509312f311f9b95dfe31260da142a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.LinearFlow",
      "path": "OrderingError/Spec11/Threads/T1/LinearFlow.lean",
      "physical_lines": 106,
      "mathematical_declarations": 31,
      "sha256": "98f2f881f801159106bb788314ee3c1a1f97e1c789f54b501a383dbd35eab504"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.MainStatements",
      "path": "OrderingError/Spec11/Threads/T1/MainStatements.lean",
      "physical_lines": 27,
      "mathematical_declarations": 4,
      "sha256": "ba06e80c7d5019f433fb1b3c2a3ef738971a23f8cd584e3644d2003c41018512"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.ODECalculus",
      "path": "OrderingError/Spec11/Threads/T1/ODECalculus.lean",
      "physical_lines": 245,
      "mathematical_declarations": 19,
      "sha256": "16015c984220344598645f306cc38f899183205a981172341e643a6be68081c4"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.ProjectedSources",
      "path": "OrderingError/Spec11/Threads/T1/ProjectedSources.lean",
      "physical_lines": 140,
      "mathematical_declarations": 19,
      "sha256": "c880a367a2902b5c2fdcee4b2ef97e55486199c93ff45dd3b0209444e30e4f1e"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.RealStructure",
      "path": "OrderingError/Spec11/Threads/T1/RealStructure.lean",
      "physical_lines": 155,
      "mathematical_declarations": 17,
      "sha256": "48906848ac1514f22a7aa17aa22e2a46122888cd5196c7751df04da914cdbfb1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.Riesz",
      "path": "OrderingError/Spec11/Threads/T1/Riesz.lean",
      "physical_lines": 86,
      "mathematical_declarations": 12,
      "sha256": "0276b439bc743b3be8eb534a33f12d47283161586b3080d8fb5edf02ea397150"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.Section47",
      "path": "OrderingError/Spec11/Threads/T1/Section47.lean",
      "physical_lines": 105,
      "mathematical_declarations": 8,
      "sha256": "824332e7100ab3cbb47deca89ecf76de949f3c7cd1ae0abc1bf78fc43a6cde31"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.SmallSolutions",
      "path": "OrderingError/Spec11/Threads/T1/SmallSolutions.lean",
      "physical_lines": 170,
      "mathematical_declarations": 17,
      "sha256": "3f5745fdaec65428750259699ccbb94949b72237124ccee552593ca77d9c39d7"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.SmoothDecay",
      "path": "OrderingError/Spec11/Threads/T1/SmoothDecay.lean",
      "physical_lines": 118,
      "mathematical_declarations": 8,
      "sha256": "b1baf483811b3914bcf4a0d0395b9e72b9dd2c743bd9a3ea2e85c988296cefb6"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.SourceConvergence",
      "path": "OrderingError/Spec11/Threads/T1/SourceConvergence.lean",
      "physical_lines": 110,
      "mathematical_declarations": 15,
      "sha256": "35a35f9f8070fc869916182ed428881cc85a1aaf552ea90a198a38e7a79237ee"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.Spaces",
      "path": "OrderingError/Spec11/Threads/T1/Spaces.lean",
      "physical_lines": 107,
      "mathematical_declarations": 15,
      "sha256": "0e0115add5f8750c9e9628a0943b21d540803946555b5a94123027b4553c1a3e"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StepFour",
      "path": "OrderingError/Spec11/Threads/T1/StepFour.lean",
      "physical_lines": 117,
      "mathematical_declarations": 4,
      "sha256": "bc330c80bc3e4823febbf1d32bf31f11303591f049bf9ee2b34c23d8b89e7b31"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StepTwo",
      "path": "OrderingError/Spec11/Threads/T1/StepTwo.lean",
      "physical_lines": 118,
      "mathematical_declarations": 9,
      "sha256": "12f58f8f54ce19bfcd1cfe6c08a0a03a16b1c04768020cd20a94d23ff00a5f56"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongComparisonData",
      "path": "OrderingError/Spec11/Threads/T1/StrongComparisonData.lean",
      "physical_lines": 157,
      "mathematical_declarations": 38,
      "sha256": "d252b7ce5773486697517483cb3d8b47653de43d4f538ecc93e913ecc6a7f0f4"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongCzero",
      "path": "OrderingError/Spec11/Threads/T1/StrongCzero.lean",
      "physical_lines": 118,
      "mathematical_declarations": 17,
      "sha256": "d0cbca53ec03f27e8884d37237da5849456fbc7407115ddd99e48f8aa1f915a1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongEnergyProduct",
      "path": "OrderingError/Spec11/Threads/T1/StrongEnergyProduct.lean",
      "physical_lines": 98,
      "mathematical_declarations": 17,
      "sha256": "f8b59fefbfa83367f426df6b57e3b89bf8dce569e1e5ddfdee27174601d60081"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongFeedback",
      "path": "OrderingError/Spec11/Threads/T1/StrongFeedback.lean",
      "physical_lines": 131,
      "mathematical_declarations": 10,
      "sha256": "523525727fa360424f174e83d4a5869eeed5bf46a1dace3dd248818b50c53de3"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongGraph",
      "path": "OrderingError/Spec11/Threads/T1/StrongGraph.lean",
      "physical_lines": 209,
      "mathematical_declarations": 43,
      "sha256": "8f1323af175b8b04581c85e94c3eae71381455fb711f76d2069a06bb466ebcaf"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongLifts",
      "path": "OrderingError/Spec11/Threads/T1/StrongLifts.lean",
      "physical_lines": 100,
      "mathematical_declarations": 20,
      "sha256": "5475657aebd38f7290b1c0e215eba597a97411ec6f22b0e98bcd079597121d8e"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongLinearConvergence",
      "path": "OrderingError/Spec11/Threads/T1/StrongLinearConvergence.lean",
      "physical_lines": 106,
      "mathematical_declarations": 5,
      "sha256": "f7e9bcac00e91775215ba323f3c67f80fe88e5ea405cc855b5b27a3afc4fafdc"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongLinearRate",
      "path": "OrderingError/Spec11/Threads/T1/StrongLinearRate.lean",
      "physical_lines": 81,
      "mathematical_declarations": 6,
      "sha256": "825342b298819d9e60efab33785edc91015bdc87b865051ed196186165f07cea"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongOrderingBound",
      "path": "OrderingError/Spec11/Threads/T1/StrongOrderingBound.lean",
      "physical_lines": 88,
      "mathematical_declarations": 1,
      "sha256": "64beb7d7d0a0a0d8b47aa6f1fc2c2309d41c71b0637b7dbde187fe069e204240"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongProductOps",
      "path": "OrderingError/Spec11/Threads/T1/StrongProductOps.lean",
      "physical_lines": 190,
      "mathematical_declarations": 23,
      "sha256": "50e6b208210962cbb107341ba792edccd83d82b892192a9610005e6bd016a5e8"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongSources",
      "path": "OrderingError/Spec11/Threads/T1/StrongSources.lean",
      "physical_lines": 131,
      "mathematical_declarations": 31,
      "sha256": "5ffb3279cca57f773068ebec3be4b93824479cd687bcd462ed7a192eb2f02932"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.StrongSpace",
      "path": "OrderingError/Spec11/Threads/T1/StrongSpace.lean",
      "physical_lines": 154,
      "mathematical_declarations": 62,
      "sha256": "f9a5df311d70a7cc813d5dc5c0dfdd1d294fb6c2d3c62d25231905e95198c4c7"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.ThetaZero",
      "path": "OrderingError/Spec11/Threads/T1/ThetaZero.lean",
      "physical_lines": 100,
      "mathematical_declarations": 7,
      "sha256": "bd448ef9325de5e80a31449fd934cf6432d165a7fc2a18416edfcb11c1b4d139"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.Thm22Monotone",
      "path": "OrderingError/Spec11/Threads/T1/Thm22Monotone.lean",
      "physical_lines": 37,
      "mathematical_declarations": 1,
      "sha256": "e2c6a0b5b664ed234c70928982967e5dfa230884d49310852a728c7cda8dc4ce"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.V2Check",
      "path": "OrderingError/Spec11/Threads/T1/V2Check.lean",
      "physical_lines": 14,
      "mathematical_declarations": 1,
      "sha256": "a726929de42a69e3af2883d6ec81f3e1de2836f615d2c4d3dbb9887c6019eb57"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.WeakFormula",
      "path": "OrderingError/Spec11/Threads/T1/WeakFormula.lean",
      "physical_lines": 124,
      "mathematical_declarations": 24,
      "sha256": "2ac9fed12ff06584d69633966b632fecef8bacdaae170507e3e3a1c70e64afcf"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.WeakProduct",
      "path": "OrderingError/Spec11/Threads/T1/WeakProduct.lean",
      "physical_lines": 133,
      "mathematical_declarations": 45,
      "sha256": "a6022be3a83eb3920bf96adf82647bc1d4fd31d6e18ea0510eddde20520a8418"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.WeightedL2",
      "path": "OrderingError/Spec11/Threads/T1/WeightedL2.lean",
      "physical_lines": 77,
      "mathematical_declarations": 13,
      "sha256": "2f1ec9c299bdac5177441e8844c98e49e63464035f920bf3d7032a67f33429f9"
    },
    {
      "module": "OrderingError.Spec11.Threads.T1.Weights",
      "path": "OrderingError/Spec11/Threads/T1/Weights.lean",
      "physical_lines": 162,
      "mathematical_declarations": 31,
      "sha256": "e24f5f5558dbcfeef45901ea6d373930dc33a419efca14f093a7e27dcbac1814"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ActualConvolution",
      "path": "OrderingError/Spec11/Threads/T2/ActualConvolution.lean",
      "physical_lines": 94,
      "mathematical_declarations": 10,
      "sha256": "50e5fa2d68bcdfe1390a39501a59cb8c7a2939c094e87745f61bb3e831d87bc2"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.Basic",
      "path": "OrderingError/Spec11/Threads/T2/Basic.lean",
      "physical_lines": 76,
      "mathematical_declarations": 14,
      "sha256": "6c948494dd73998f2775413989c9fa735cc0fc429195655181aa1df626913be0"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.CausalContinuity",
      "path": "OrderingError/Spec11/Threads/T2/CausalContinuity.lean",
      "physical_lines": 116,
      "mathematical_declarations": 8,
      "sha256": "d95e7bbae7bf7dbfcf7fea62f6a23d747cfb052a80faa37d37d3c4d76eec5625"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ConvolutionBounds",
      "path": "OrderingError/Spec11/Threads/T2/ConvolutionBounds.lean",
      "physical_lines": 113,
      "mathematical_declarations": 9,
      "sha256": "c900f63eb3289c57aa57f6cfea8790cbb1e2ef8565cb69730d6d47182f6b69e9"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ConvolutionDomination",
      "path": "OrderingError/Spec11/Threads/T2/ConvolutionDomination.lean",
      "physical_lines": 96,
      "mathematical_declarations": 8,
      "sha256": "a431f5dcdea7683cce0aa28619578cbd0ed39975c69ff2c6aa9643cc82175d1b"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.CubicEnergy",
      "path": "OrderingError/Spec11/Threads/T2/CubicEnergy.lean",
      "physical_lines": 88,
      "mathematical_declarations": 5,
      "sha256": "be1a6abe3b695f6cf161c4adc41136a5f99c969626cc69b38afa29604ed70405"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.CubicIdentity",
      "path": "OrderingError/Spec11/Threads/T2/CubicIdentity.lean",
      "physical_lines": 119,
      "mathematical_declarations": 10,
      "sha256": "1579eaf34d8a299cd3dc52d7862d5a11a93b2275734a8684f9ff99cae53f8121"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.DataCalibration",
      "path": "OrderingError/Spec11/Threads/T2/DataCalibration.lean",
      "physical_lines": 63,
      "mathematical_declarations": 15,
      "sha256": "368470549136c71a1b082406763bcc6ebfd6b4e72a15d50d997bc52d7c1be9b9"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.Delivery",
      "path": "OrderingError/Spec11/Threads/T2/Delivery.lean",
      "physical_lines": 12,
      "mathematical_declarations": 0,
      "sha256": "aa538a17923fb12ea9256e47411b0a50a9be90637d1ceca2a94065bd530559ef"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.DiscreteDual",
      "path": "OrderingError/Spec11/Threads/T2/DiscreteDual.lean",
      "physical_lines": 157,
      "mathematical_declarations": 21,
      "sha256": "a1d2dbcfb93efb67287b0dc76cd3d78f5a4fd4aa63fac100a318994bf4897d07"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.DiscreteFeedback",
      "path": "OrderingError/Spec11/Threads/T2/DiscreteFeedback.lean",
      "physical_lines": 98,
      "mathematical_declarations": 10,
      "sha256": "c2554a5c7a127b4a5c25441e073e2096fd77c8b71c5cfe441f6a86b5454b1297"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.DiscreteRiesz",
      "path": "OrderingError/Spec11/Threads/T2/DiscreteRiesz.lean",
      "physical_lines": 75,
      "mathematical_declarations": 11,
      "sha256": "a0380170f9a52561c17c3f647cdba33fa12d447840a6a7032168b9c1017c4427"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.EnergyCalculus",
      "path": "OrderingError/Spec11/Threads/T2/EnergyCalculus.lean",
      "physical_lines": 64,
      "mathematical_declarations": 10,
      "sha256": "298f39f8d872987b3a665711f6731b504bf155a2aeca744d8c3a783c07b9b9a0"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ErrorCalibration",
      "path": "OrderingError/Spec11/Threads/T2/ErrorCalibration.lean",
      "physical_lines": 85,
      "mathematical_declarations": 22,
      "sha256": "02ff4f4fe2dc29e9dee04b35530491c9cba891572cc6c10199c6a8b9caccc99b"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ErrorFeedback",
      "path": "OrderingError/Spec11/Threads/T2/ErrorFeedback.lean",
      "physical_lines": 113,
      "mathematical_declarations": 7,
      "sha256": "f384edd5e28ec15ba081f0ce4768bc3b437f9e6fb8182fd51e0d5af883616bf0"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ErrorIdentities",
      "path": "OrderingError/Spec11/Threads/T2/ErrorIdentities.lean",
      "physical_lines": 66,
      "mathematical_declarations": 8,
      "sha256": "bc9abf7d352528510e53fcae3c051c5ecd5939873c6025c0ef3293ca139360d7"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.Feedback",
      "path": "OrderingError/Spec11/Threads/T2/Feedback.lean",
      "physical_lines": 203,
      "mathematical_declarations": 17,
      "sha256": "94a69115b3ed8f193dfea83ba712cbb7151232ed63da1f1c1afd9465cefea890"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.FirstQuadraticBlocks",
      "path": "OrderingError/Spec11/Threads/T2/FirstQuadraticBlocks.lean",
      "physical_lines": 157,
      "mathematical_declarations": 10,
      "sha256": "43a6b24d3644fa4c51c61366e060de419840306c8736c2ec2e193d4e4d9a981e"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.KernelHolder",
      "path": "OrderingError/Spec11/Threads/T2/KernelHolder.lean",
      "physical_lines": 37,
      "mathematical_declarations": 2,
      "sha256": "ac8a5cbde2ac4ecbb27fc11bf36e8670e1898319c8acd9daa45e9ff0b39e2886"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.Lemma413",
      "path": "OrderingError/Spec11/Threads/T2/Lemma413.lean",
      "physical_lines": 74,
      "mathematical_declarations": 6,
      "sha256": "ec8783b784d516027df18c1c143c7f5ee278ba8ddf66e38c3c6b201b47b2ae6e"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.LinearEnergy",
      "path": "OrderingError/Spec11/Threads/T2/LinearEnergy.lean",
      "physical_lines": 75,
      "mathematical_declarations": 8,
      "sha256": "a9fd4c2ba3847a69f9d4fd3f184ba6192e07918c019f331d429895559089fa56"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.LinearKernel",
      "path": "OrderingError/Spec11/Threads/T2/LinearKernel.lean",
      "physical_lines": 103,
      "mathematical_declarations": 15,
      "sha256": "bff9a0da24b25495311ee9a12b7c49dbc1d65fa317f4ac247de90d619435dc92"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.MixedStrongSource",
      "path": "OrderingError/Spec11/Threads/T2/MixedStrongSource.lean",
      "physical_lines": 72,
      "mathematical_declarations": 2,
      "sha256": "426445e5c3806d4a1aba95a5e3e7153de188f5d517e27a9eff594a717dc7cc90"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.MixedZ",
      "path": "OrderingError/Spec11/Threads/T2/MixedZ.lean",
      "physical_lines": 136,
      "mathematical_declarations": 14,
      "sha256": "dff042e4d2cebb48da669c9d6fb78b2242ad4580c02f92000915f73d7feebdc4"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.NonlinearSource",
      "path": "OrderingError/Spec11/Threads/T2/NonlinearSource.lean",
      "physical_lines": 57,
      "mathematical_declarations": 4,
      "sha256": "bd0fa2c14862ac7916fcf2b4a64171e6fd462329e70f44cd7d4c6adec860d94c"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.OrderingBounds",
      "path": "OrderingError/Spec11/Threads/T2/OrderingBounds.lean",
      "physical_lines": 110,
      "mathematical_declarations": 2,
      "sha256": "3122d3e6938ee50c7549dd580c51909e0ca0e217000e098867425c145e6f3302"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ProductAlgebra",
      "path": "OrderingError/Spec11/Threads/T2/ProductAlgebra.lean",
      "physical_lines": 114,
      "mathematical_declarations": 17,
      "sha256": "33cbe55fb424590a036b83a394ea477904d72de1f225a0d01635d89d92bb8903"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.Proposition412",
      "path": "OrderingError/Spec11/Threads/T2/Proposition412.lean",
      "physical_lines": 134,
      "mathematical_declarations": 20,
      "sha256": "fa211cfec68b93c06080fd9b0393d664664425ad3a7a11f96a77ebc04ea4bb72"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.Proposition414",
      "path": "OrderingError/Spec11/Threads/T2/Proposition414.lean",
      "physical_lines": 76,
      "mathematical_declarations": 3,
      "sha256": "dfbba14ec9fd5a814ce7502f6f31428b6bc1ef1e13f3913c95db72152ce20768"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.Proposition414Core",
      "path": "OrderingError/Spec11/Threads/T2/Proposition414Core.lean",
      "physical_lines": 117,
      "mathematical_declarations": 23,
      "sha256": "650ee8a81c3682ffc2cda2de8582af54806e926e2979d3e2ed2b9fa2ef7e5bde"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.QuadraticAlgebra",
      "path": "OrderingError/Spec11/Threads/T2/QuadraticAlgebra.lean",
      "physical_lines": 45,
      "mathematical_declarations": 5,
      "sha256": "8c65433190a550671908e6ad650f00fb5ab3acbe1b8bf6c1fc6031fb2499abeb"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.QuadraticDecomposition",
      "path": "OrderingError/Spec11/Threads/T2/QuadraticDecomposition.lean",
      "physical_lines": 100,
      "mathematical_declarations": 11,
      "sha256": "bc865e4003b2dcd7351a93f0b7a40e36d7f1f33b86e6d73208a488ec9f22f90a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.QuadraticLinearBounds",
      "path": "OrderingError/Spec11/Threads/T2/QuadraticLinearBounds.lean",
      "physical_lines": 140,
      "mathematical_declarations": 10,
      "sha256": "d39b5e1b1ce5de9bdbadc3b4fd9f4a25a778782550875d86d5ae2b4c6e961b81"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.QuadraticMoments",
      "path": "OrderingError/Spec11/Threads/T2/QuadraticMoments.lean",
      "physical_lines": 107,
      "mathematical_declarations": 8,
      "sha256": "e5f1187113e14e184cc8132f897896169bdf3c46dbdaaef99e9dff0f5d36dfe6"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.QuadraticTime",
      "path": "OrderingError/Spec11/Threads/T2/QuadraticTime.lean",
      "physical_lines": 91,
      "mathematical_declarations": 17,
      "sha256": "922720db42d2f572345ae07cfd65777bb01bfeeb2acea9f525d350ade5006693"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.QuadraticWeightedPoints",
      "path": "OrderingError/Spec11/Threads/T2/QuadraticWeightedPoints.lean",
      "physical_lines": 107,
      "mathematical_declarations": 9,
      "sha256": "d5c04d64080ec6513c9d8dc0d1a15681fbac9a4213712c57cbf5ff96c61336cd"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.RefinedCubic",
      "path": "OrderingError/Spec11/Threads/T2/RefinedCubic.lean",
      "physical_lines": 99,
      "mathematical_declarations": 8,
      "sha256": "230be68402fcbceea6499b526c11d52ac9f0cd4aaa9b1b9f35e15d096142e4f3"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ScalarConvolution",
      "path": "OrderingError/Spec11/Threads/T2/ScalarConvolution.lean",
      "physical_lines": 157,
      "mathematical_declarations": 13,
      "sha256": "d442de5d918c5161f9788086b113f668bd3da3d6a62fb7ed0c4411b24d16be91"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ScalarEndpoints",
      "path": "OrderingError/Spec11/Threads/T2/ScalarEndpoints.lean",
      "physical_lines": 39,
      "mathematical_declarations": 2,
      "sha256": "55dcc3a8a933a7bf6660e3cc1460d639c846a71563942516e358f6902731f827"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.SecondQuadraticBlocks",
      "path": "OrderingError/Spec11/Threads/T2/SecondQuadraticBlocks.lean",
      "physical_lines": 173,
      "mathematical_declarations": 11,
      "sha256": "31faf296e7185917d87b82c536eb8735b1a77db5422413e99403465c6bef8206"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.SecondQuadraticPoints",
      "path": "OrderingError/Spec11/Threads/T2/SecondQuadraticPoints.lean",
      "physical_lines": 126,
      "mathematical_declarations": 5,
      "sha256": "87077214cafcf979ecddc3719347291fc593443c9f48e03b2c4f2701c3a40459"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.SolutionAlgebra",
      "path": "OrderingError/Spec11/Threads/T2/SolutionAlgebra.lean",
      "physical_lines": 82,
      "mathematical_declarations": 9,
      "sha256": "3b05bded1e4724c130259a5782e0950db6217207fa8d2877bd97a911836481b1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.SourceBounds",
      "path": "OrderingError/Spec11/Threads/T2/SourceBounds.lean",
      "physical_lines": 137,
      "mathematical_declarations": 6,
      "sha256": "e2e70a6185cf4f9c7268294b24e2af10413239268bd0d06748458d58eecead3f"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.SourceCalculus",
      "path": "OrderingError/Spec11/Threads/T2/SourceCalculus.lean",
      "physical_lines": 96,
      "mathematical_declarations": 12,
      "sha256": "64bd0c55211e9b39d06770a1c36cafb5ef32f157b57bf114f91260451f360b6a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.SpaceAlgebra",
      "path": "OrderingError/Spec11/Threads/T2/SpaceAlgebra.lean",
      "physical_lines": 39,
      "mathematical_declarations": 6,
      "sha256": "a50b4fa30ee39c57cad1fc0d6390c9551807b36231e37d451085aa7fe6cc7eb2"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.StrongConvolution",
      "path": "OrderingError/Spec11/Threads/T2/StrongConvolution.lean",
      "physical_lines": 63,
      "mathematical_declarations": 6,
      "sha256": "5b678d5c7d1413799518c91991db5cd5add5de6dadd4b1769bb8003379e5ebce"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.StrongProductAlgebra",
      "path": "OrderingError/Spec11/Threads/T2/StrongProductAlgebra.lean",
      "physical_lines": 98,
      "mathematical_declarations": 10,
      "sha256": "a1e016b5fde43c7f30cb93cbd692c87909cba436efc85420a90382e15102f00c"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.StrongSource",
      "path": "OrderingError/Spec11/Threads/T2/StrongSource.lean",
      "physical_lines": 64,
      "mathematical_declarations": 7,
      "sha256": "a1c2f18829c15cee0ecbe5f03a4e0968635603cb5b803daa3a6a44410526e281"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.TimeSplitting",
      "path": "OrderingError/Spec11/Threads/T2/TimeSplitting.lean",
      "physical_lines": 86,
      "mathematical_declarations": 7,
      "sha256": "67103215bf6928bd5e42f251b9b8a2dedd32c7f8d1d5fb49fe77077bbc671c9b"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.TimeTransport",
      "path": "OrderingError/Spec11/Threads/T2/TimeTransport.lean",
      "physical_lines": 91,
      "mathematical_declarations": 14,
      "sha256": "34e2925de85b4fa51f48b594552b46170d011ac0d1368fec3f28a817fcaae29d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.WeightedL2",
      "path": "OrderingError/Spec11/Threads/T2/WeightedL2.lean",
      "physical_lines": 72,
      "mathematical_declarations": 6,
      "sha256": "aa77a19bdabb2df212562a5ed8b300714b91b65f89c8a534e9459f886c876893"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.WeightedNorms",
      "path": "OrderingError/Spec11/Threads/T2/WeightedNorms.lean",
      "physical_lines": 161,
      "mathematical_declarations": 20,
      "sha256": "49522735e8cd0eef7515ec19d905227cb46519b75896cda8ebe2ccc2993d2b6c"
    },
    {
      "module": "OrderingError.Spec11.Threads.T2.ZCalculus",
      "path": "OrderingError/Spec11/Threads/T2/ZCalculus.lean",
      "physical_lines": 76,
      "mathematical_declarations": 11,
      "sha256": "07605f0f5126203c61c2606fe2c9e8baa487d6f88056a8ec64b3c43fd2a09869"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.AffineDerivative",
      "path": "OrderingError/Spec11/Threads/T3/AffineDerivative.lean",
      "physical_lines": 92,
      "mathematical_declarations": 16,
      "sha256": "870bfaf2f3e8e3d45467e4838938d24198e2e44c8a667268aa3ef0246831e62d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.Basic",
      "path": "OrderingError/Spec11/Threads/T3/Basic.lean",
      "physical_lines": 88,
      "mathematical_declarations": 9,
      "sha256": "e222888081aed5a868178701ab6ba16e2598a5bafdc5c0c71c82cab016a0f80d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.BoundedDuhamel",
      "path": "OrderingError/Spec11/Threads/T3/BoundedDuhamel.lean",
      "physical_lines": 65,
      "mathematical_declarations": 8,
      "sha256": "995076bfb879cc953d45a7563ce25a1ec1bb7966863fbbaa432f7b21df70809d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.Calibration",
      "path": "OrderingError/Spec11/Threads/T3/Calibration.lean",
      "physical_lines": 121,
      "mathematical_declarations": 17,
      "sha256": "02a2640e94c468236b3f841f91e2772919fec3bd92ed6c102e359d854fd6016b"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.CandidateDerivative",
      "path": "OrderingError/Spec11/Threads/T3/CandidateDerivative.lean",
      "physical_lines": 80,
      "mathematical_declarations": 3,
      "sha256": "96660b69a3929592e9e7923d3c08bff32424c066b88b75474bd483f00ceeb90d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.CandidateRange",
      "path": "OrderingError/Spec11/Threads/T3/CandidateRange.lean",
      "physical_lines": 70,
      "mathematical_declarations": 4,
      "sha256": "d1e5e904d37fe1458530a09a9130e250cfc9343ee6d174456e919951b6169b7c"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ContinuousBounds",
      "path": "OrderingError/Spec11/Threads/T3/ContinuousBounds.lean",
      "physical_lines": 69,
      "mathematical_declarations": 4,
      "sha256": "3e6691dbb8840ed2762d0a25954c282a2eddec6a8d3c152a9ec5dd7a0759d12a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ContinuousDerivative",
      "path": "OrderingError/Spec11/Threads/T3/ContinuousDerivative.lean",
      "physical_lines": 132,
      "mathematical_declarations": 1,
      "sha256": "c5668ee87ca4fd5b9af851a29a9d5c25c0c06b6707827aa3769a75a9bf945b41"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ContinuousDerivativeEnergy",
      "path": "OrderingError/Spec11/Threads/T3/ContinuousDerivativeEnergy.lean",
      "physical_lines": 68,
      "mathematical_declarations": 1,
      "sha256": "5c5fb68a5b4997d474504c6691504ef31a6996aaba10a57eabf29af3bb7750d7"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ContinuousWeakDerivative",
      "path": "OrderingError/Spec11/Threads/T3/ContinuousWeakDerivative.lean",
      "physical_lines": 80,
      "mathematical_declarations": 2,
      "sha256": "6283104a5a9399b05e644315d391dbe681f2a76d43a41f2120f2d6d488eb27c1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.Delivery",
      "path": "OrderingError/Spec11/Threads/T3/Delivery.lean",
      "physical_lines": 125,
      "mathematical_declarations": 5,
      "sha256": "f151cd4d63d321acf156382b8c5176af21b79ac727e76d6c52b102fc6b96c547"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.DerivativeCandidate",
      "path": "OrderingError/Spec11/Threads/T3/DerivativeCandidate.lean",
      "physical_lines": 95,
      "mathematical_declarations": 5,
      "sha256": "9c3d96cf08cb6f47f12c292a5a5c45b86f72d3150f30eb5109f376689ab834e3"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.DerivativeIdentification",
      "path": "OrderingError/Spec11/Threads/T3/DerivativeIdentification.lean",
      "physical_lines": 45,
      "mathematical_declarations": 1,
      "sha256": "dba44f27269b770a59c3042cfdaf49926fa1e62ae0cb69a3b378a9380d58a557"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.DiscreteBounds",
      "path": "OrderingError/Spec11/Threads/T3/DiscreteBounds.lean",
      "physical_lines": 80,
      "mathematical_declarations": 7,
      "sha256": "e8d897dfcdb30c6f155ee96fb1c66050d22f7ff2052aafd68f97ca377bc45114"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.DiscreteCalculus",
      "path": "OrderingError/Spec11/Threads/T3/DiscreteCalculus.lean",
      "physical_lines": 113,
      "mathematical_declarations": 38,
      "sha256": "9970e9dad5efab4540b826dab73b49197e38b0492dea1521efd21c614d00daa5"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.DiscreteDerivativeEnergy",
      "path": "OrderingError/Spec11/Threads/T3/DiscreteDerivativeEnergy.lean",
      "physical_lines": 61,
      "mathematical_declarations": 1,
      "sha256": "01921e329cc750243f2aacbfe4b7e6406116e7b08504740c52affc43a07f1ffb"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.DiscreteDual",
      "path": "OrderingError/Spec11/Threads/T3/DiscreteDual.lean",
      "physical_lines": 129,
      "mathematical_declarations": 12,
      "sha256": "a9cfc987d7fed5ae9d3c4a1d2d492c046ec8244074ff6162f6c1c92f81db52f8"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.DiscreteDuhamel",
      "path": "OrderingError/Spec11/Threads/T3/DiscreteDuhamel.lean",
      "physical_lines": 56,
      "mathematical_declarations": 3,
      "sha256": "d024bf8844a82f029a007373b9453897ea33560e07230a240b7b6ce048efd15a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.DiscreteSemigroupCalculus",
      "path": "OrderingError/Spec11/Threads/T3/DiscreteSemigroupCalculus.lean",
      "physical_lines": 66,
      "mathematical_declarations": 3,
      "sha256": "776bbbe1b6366560704ee75e55638a1b529cf1cf51b8ee4b8c311954a24b503f"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.E4Inverse",
      "path": "OrderingError/Spec11/Threads/T3/E4Inverse.lean",
      "physical_lines": 95,
      "mathematical_declarations": 13,
      "sha256": "efeb6433cd335ed4922e134629540e699e4f5f65922e071b41635dd7375c22d1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.E4Recovery",
      "path": "OrderingError/Spec11/Threads/T3/E4Recovery.lean",
      "physical_lines": 74,
      "mathematical_declarations": 4,
      "sha256": "3cea6d86c2846872ab1bf91a2b1f82b5bd53ccbb82f06be0b46b38eeed6d28c9"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.EnergyAlgebra",
      "path": "OrderingError/Spec11/Threads/T3/EnergyAlgebra.lean",
      "physical_lines": 62,
      "mathematical_declarations": 4,
      "sha256": "bf9250c946775fa133b61bbb423f4936bc272262b0a8a451706709d92d189cad"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.EnergyCarrier",
      "path": "OrderingError/Spec11/Threads/T3/EnergyCarrier.lean",
      "physical_lines": 120,
      "mathematical_declarations": 38,
      "sha256": "f2f65df4c3a2a75b3261f73e05c3cd8544f9c7fe28dd5e7e0936f4f9c9fb17b4"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.EnergyPointwise",
      "path": "OrderingError/Spec11/Threads/T3/EnergyPointwise.lean",
      "physical_lines": 71,
      "mathematical_declarations": 4,
      "sha256": "624b875aa499705184395b18fc389f0e830304106b720d41c4d3f74e53e6f6bd"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.EnergySpatial",
      "path": "OrderingError/Spec11/Threads/T3/EnergySpatial.lean",
      "physical_lines": 130,
      "mathematical_declarations": 15,
      "sha256": "a25553b15daac6484248eba18b08de603379c1abea7cc93b6d7532c3a9807c74"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.EnergyWeakLimit",
      "path": "OrderingError/Spec11/Threads/T3/EnergyWeakLimit.lean",
      "physical_lines": 37,
      "mathematical_declarations": 1,
      "sha256": "0315983cac77f48346d264037596b6c4993ab2b39cfd6f579824c5186745de80"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ErrorEquation",
      "path": "OrderingError/Spec11/Threads/T3/ErrorEquation.lean",
      "physical_lines": 114,
      "mathematical_declarations": 4,
      "sha256": "7628e29d0e8bda10ae06b079364bc755158adec129b5f702c4434a78f437b9dc"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ForcedAlgebra",
      "path": "OrderingError/Spec11/Threads/T3/ForcedAlgebra.lean",
      "physical_lines": 70,
      "mathematical_declarations": 6,
      "sha256": "168479bb7da2712e346775299be2b86511a3afff7f0eaa389dc3aa38c36d52d2"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ForcedIdentification",
      "path": "OrderingError/Spec11/Threads/T3/ForcedIdentification.lean",
      "physical_lines": 58,
      "mathematical_declarations": 3,
      "sha256": "c96c36d3f01261056bd640e338dfa12b90ac93af3ea8bc66bb3f8aff159b8bea"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.FormLimits",
      "path": "OrderingError/Spec11/Threads/T3/FormLimits.lean",
      "physical_lines": 49,
      "mathematical_declarations": 17,
      "sha256": "94b305824ca44ff9cab4464b0bcb1156f39db521dbe6605f265d52bfc2edd2cb"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.GeneratorInverse",
      "path": "OrderingError/Spec11/Threads/T3/GeneratorInverse.lean",
      "physical_lines": 76,
      "mathematical_declarations": 10,
      "sha256": "595c46da3abbde50db41251907b306074673e68d63e3dabb7c54afe68bd37d70"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.GraphIdentification",
      "path": "OrderingError/Spec11/Threads/T3/GraphIdentification.lean",
      "physical_lines": 106,
      "mathematical_declarations": 5,
      "sha256": "e16a0624946d47ccfa68d865e618ec311267e47224b858656f845240e99cc015"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.HalfLineCalculus",
      "path": "OrderingError/Spec11/Threads/T3/HalfLineCalculus.lean",
      "physical_lines": 57,
      "mathematical_declarations": 3,
      "sha256": "342147bd44fdc7e581b056c2f396d002f33bc23a26e50e1ddd279df350942d02"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.HilbertLimit",
      "path": "OrderingError/Spec11/Threads/T3/HilbertLimit.lean",
      "physical_lines": 69,
      "mathematical_declarations": 3,
      "sha256": "3d1fe1f002765820b0aca4b5a514bc4ee9e1a50176345e063111566cb5bd9885"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.IntegratedE4",
      "path": "OrderingError/Spec11/Threads/T3/IntegratedE4.lean",
      "physical_lines": 98,
      "mathematical_declarations": 14,
      "sha256": "7972572b1310900d6c3665152c9525537702bf1d46af75986a032cdf24d62d90"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.InterfaceRestriction",
      "path": "OrderingError/Spec11/Threads/T3/InterfaceRestriction.lean",
      "physical_lines": 68,
      "mathematical_declarations": 4,
      "sha256": "743f767fc493d2ef3b3b40449bda519a243289c6f7274e04f2190864f4c46dbf"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.JEnergy",
      "path": "OrderingError/Spec11/Threads/T3/JEnergy.lean",
      "physical_lines": 61,
      "mathematical_declarations": 5,
      "sha256": "2a378a9a523b62bfff2c229fe4c789459048ae6cc5190807e0bddfb8f50ac1b6"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.L2Domination",
      "path": "OrderingError/Spec11/Threads/T3/L2Domination.lean",
      "physical_lines": 47,
      "mathematical_declarations": 1,
      "sha256": "1fc8961383f2c4720a5d3c41e50f5d23b5f5638fe16a84467e28bb281b4f6799"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.L2WeakExtraction",
      "path": "OrderingError/Spec11/Threads/T3/L2WeakExtraction.lean",
      "physical_lines": 58,
      "mathematical_declarations": 3,
      "sha256": "154276b03cd1b3847c122bec20062922c4b56603131c154d9f2897d17575f774"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.LinearODEUniqueness",
      "path": "OrderingError/Spec11/Threads/T3/LinearODEUniqueness.lean",
      "physical_lines": 50,
      "mathematical_declarations": 1,
      "sha256": "4664b89b3a79b3eefc42a2c49576fdf8dc104eae0478fc1fb5c9d6fdde28738f"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.MeshSequence",
      "path": "OrderingError/Spec11/Threads/T3/MeshSequence.lean",
      "physical_lines": 93,
      "mathematical_declarations": 15,
      "sha256": "2f7a95f3e84c70114db5336a60ddd9164f096bf89476359607aeda5b0c9e888b"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.NonlinearSources",
      "path": "OrderingError/Spec11/Threads/T3/NonlinearSources.lean",
      "physical_lines": 100,
      "mathematical_declarations": 7,
      "sha256": "5a10ed81a2a5d5d2516442006c1b7240e3643ab14204040b8b94f96762bdd6a6"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ProductRule",
      "path": "OrderingError/Spec11/Threads/T3/ProductRule.lean",
      "physical_lines": 64,
      "mathematical_declarations": 4,
      "sha256": "a9fe17cb7f6a7be215e5ec235ec011ff457dbdfde524816546d8e76bdd1efd55"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ProjectionEnergy",
      "path": "OrderingError/Spec11/Threads/T3/ProjectionEnergy.lean",
      "physical_lines": 90,
      "mathematical_declarations": 1,
      "sha256": "2429c867eaccbff2fa03f0c73c864229ea546dbeba506b729cc623673a4f8784"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ProjectionTests",
      "path": "OrderingError/Spec11/Threads/T3/ProjectionTests.lean",
      "physical_lines": 80,
      "mathematical_declarations": 7,
      "sha256": "52d02c9c493276157551ac4273314de912eaec8a2e81ad8428b7f48bde607561"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ProjectionTools",
      "path": "OrderingError/Spec11/Threads/T3/ProjectionTools.lean",
      "physical_lines": 69,
      "mathematical_declarations": 7,
      "sha256": "51ec61487e317e51f6cc0f93c617b931a0f29c27a1485c0318bb91bce334ef5d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.QLinearity",
      "path": "OrderingError/Spec11/Threads/T3/QLinearity.lean",
      "physical_lines": 114,
      "mathematical_declarations": 8,
      "sha256": "8eabb62cbafc93f06b6819bc1589705a90b211dfc4356c1cceb225f60d991355"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.Regularization",
      "path": "OrderingError/Spec11/Threads/T3/Regularization.lean",
      "physical_lines": 77,
      "mathematical_declarations": 2,
      "sha256": "d1d4f2be6f910fc0de2041cc5768639bd17ebf3606e464392fc542947e6cf944"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.RegularizationRate",
      "path": "OrderingError/Spec11/Threads/T3/RegularizationRate.lean",
      "physical_lines": 96,
      "mathematical_declarations": 6,
      "sha256": "f2c7726f48701dc6269d8de384280beee73f3428c4283300852ae9a4f26600a6"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ResidualEnergy",
      "path": "OrderingError/Spec11/Threads/T3/ResidualEnergy.lean",
      "physical_lines": 62,
      "mathematical_declarations": 2,
      "sha256": "a54ceb8045566b3c05b6ced9210040f103d20fd91dbb158b2f0a0440bc86e183"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.ScaleMaps",
      "path": "OrderingError/Spec11/Threads/T3/ScaleMaps.lean",
      "physical_lines": 120,
      "mathematical_declarations": 38,
      "sha256": "021a37a7c105d2cadfbdfb6358a0c64252b15a5b8690eb0531b92fe61e3d5e9d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.SmoothError",
      "path": "OrderingError/Spec11/Threads/T3/SmoothError.lean",
      "physical_lines": 96,
      "mathematical_declarations": 1,
      "sha256": "bef8534f11f7b4abce1903e8a43d66b9c4d076686eee690988b71c499136b076"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.SolutionGraph",
      "path": "OrderingError/Spec11/Threads/T3/SolutionGraph.lean",
      "physical_lines": 124,
      "mathematical_declarations": 5,
      "sha256": "fca2c60385ac7267145b27f5c675dd3dc02823776cbd42a01da7e6bee7af7ba1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.SquareBounds",
      "path": "OrderingError/Spec11/Threads/T3/SquareBounds.lean",
      "physical_lines": 37,
      "mathematical_declarations": 1,
      "sha256": "d878068d900b8aa01aeba3c80baa35937a8f42cbcee984a398e71a485af0da05"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.Step3Core",
      "path": "OrderingError/Spec11/Threads/T3/Step3Core.lean",
      "physical_lines": 70,
      "mathematical_declarations": 1,
      "sha256": "a436daaf25347c8657554fad91a9b3ca45168780615d8dc023d88d13e9172dee"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.StrongMild",
      "path": "OrderingError/Spec11/Threads/T3/StrongMild.lean",
      "physical_lines": 63,
      "mathematical_declarations": 4,
      "sha256": "41730d38bcc60c1c5c3322b928175020bd95934e81c17bbf8ffd206418dd9247"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.StrongProducts",
      "path": "OrderingError/Spec11/Threads/T3/StrongProducts.lean",
      "physical_lines": 34,
      "mathematical_declarations": 7,
      "sha256": "ac68e07b60071d640417185215cdbdf725f68ea863a1ac1832b813da353f70b1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.StrongRecovery",
      "path": "OrderingError/Spec11/Threads/T3/StrongRecovery.lean",
      "physical_lines": 74,
      "mathematical_declarations": 3,
      "sha256": "ddbfe4701c2aa9db447e197b5ca1211e2d9b32a291598b7bdba7ff6fc440d095"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.TimeIntegrals",
      "path": "OrderingError/Spec11/Threads/T3/TimeIntegrals.lean",
      "physical_lines": 45,
      "mathematical_declarations": 2,
      "sha256": "52f840877a6989c69f335f0856348903447368e59d859f0abdbdd5d32476dab8"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.TimeLp",
      "path": "OrderingError/Spec11/Threads/T3/TimeLp.lean",
      "physical_lines": 92,
      "mathematical_declarations": 23,
      "sha256": "30851f711ad649ced2a98340dc4c807ab5fee792f2094a9c1290277d40f0c59d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.TimeSobolev",
      "path": "OrderingError/Spec11/Threads/T3/TimeSobolev.lean",
      "physical_lines": 128,
      "mathematical_declarations": 7,
      "sha256": "01a7796afb5df61424a7b2b21f65e4a411bcd739251aa023533bd00822149bac"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.WeakPrimitive",
      "path": "OrderingError/Spec11/Threads/T3/WeakPrimitive.lean",
      "physical_lines": 57,
      "mathematical_declarations": 3,
      "sha256": "c459e66ba48e6af57c33804911a9ed577f60d604b2e6cd62295019be3242c848"
    },
    {
      "module": "OrderingError.Spec11.Threads.T3.WeightedSources",
      "path": "OrderingError/Spec11/Threads/T3/WeightedSources.lean",
      "physical_lines": 106,
      "mathematical_declarations": 13,
      "sha256": "b62baf8ad7f0594720e926930e551bd228dd2d4d060e4da0448c35e57483830d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.Basic",
      "path": "OrderingError/Spec11/Threads/T4/Basic.lean",
      "physical_lines": 179,
      "mathematical_declarations": 35,
      "sha256": "f0e8e0363317f1666e75e0597e68ff75670eda6b225f809a7d8edbb0fca1c336"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.Deliver",
      "path": "OrderingError/Spec11/Threads/T4/Deliver.lean",
      "physical_lines": 98,
      "mathematical_declarations": 9,
      "sha256": "c89e9bb5c0bb50c0d970decbf6e505d7a19429cdad8aa2df191b4647ef44a8dc"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.Discrete",
      "path": "OrderingError/Spec11/Threads/T4/Discrete.lean",
      "physical_lines": 139,
      "mathematical_declarations": 37,
      "sha256": "cdf1b2f4b44c0ae45578a78dffdcfee97b800ff15c18b4601553b2d8e8b147ca"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.Kernels",
      "path": "OrderingError/Spec11/Threads/T4/Kernels.lean",
      "physical_lines": 376,
      "mathematical_declarations": 34,
      "sha256": "37c16742e4ed217be711c953a4f77dc327faba202f16c39fbe9d85f3de7e3e2f"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.L415Tools",
      "path": "OrderingError/Spec11/Threads/T4/L415Tools.lean",
      "physical_lines": 170,
      "mathematical_declarations": 15,
      "sha256": "0b6d6a505cc8d9c3378f2517ac138e2bce91670eb15f82e910a4c7705dab90fa"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.Lemma415",
      "path": "OrderingError/Spec11/Threads/T4/Lemma415.lean",
      "physical_lines": 633,
      "mathematical_declarations": 55,
      "sha256": "f8caf9014f1c4ee5986a811b0588efd58b427d4232deb1d6975326d677199406"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.Lemma416",
      "path": "OrderingError/Spec11/Threads/T4/Lemma416.lean",
      "physical_lines": 441,
      "mathematical_declarations": 44,
      "sha256": "ef31b0ddc0b8381b314c4cb472514733ea8a3e960ee4cb073d74ab0d5e693aa1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.ModelFacts",
      "path": "OrderingError/Spec11/Threads/T4/ModelFacts.lean",
      "physical_lines": 200,
      "mathematical_declarations": 46,
      "sha256": "33db63702cc27d88e8e71f639bab4c4d661f81c63742da4aecdf10120babeb32"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.Quadratic",
      "path": "OrderingError/Spec11/Threads/T4/Quadratic.lean",
      "physical_lines": 422,
      "mathematical_declarations": 120,
      "sha256": "d79eada4dc5d1b434c93f752a4cec742cdd2162d77e3bdf1ecff30e1f006dedf"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.S46",
      "path": "OrderingError/Spec11/Threads/T4/S46.lean",
      "physical_lines": 498,
      "mathematical_declarations": 15,
      "sha256": "e494e7fbf91c19bc57d64d589d2d3ba441f9abf62bcc974c1eedfe82db6137d1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.S46Agmon",
      "path": "OrderingError/Spec11/Threads/T4/S46Agmon.lean",
      "physical_lines": 102,
      "mathematical_declarations": 3,
      "sha256": "0132d8967d48bd3234015c1cf6950ea937e732ed00448b8c5fccd88415399ad2"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.S46Const",
      "path": "OrderingError/Spec11/Threads/T4/S46Const.lean",
      "physical_lines": 87,
      "mathematical_declarations": 27,
      "sha256": "07015c291bcf7b62151db8cc5c2eaa36ac35627de8fc25ea4031133270a16c0f"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.S46Final",
      "path": "OrderingError/Spec11/Threads/T4/S46Final.lean",
      "physical_lines": 189,
      "mathematical_declarations": 4,
      "sha256": "88fb8ba3482e901fa6a4dd25fa91aa9f6b7ef99d380261f5a1b2ee3ce60578b6"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.S46Tools",
      "path": "OrderingError/Spec11/Threads/T4/S46Tools.lean",
      "physical_lines": 166,
      "mathematical_declarations": 4,
      "sha256": "f651b31740a98503932701200a49891c2861bed575aa1a5ede5d5f88d6a6f064"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.Thm22",
      "path": "OrderingError/Spec11/Threads/T4/Thm22.lean",
      "physical_lines": 341,
      "mathematical_declarations": 36,
      "sha256": "3e1bd017fce73d9f8aead25b32191fab21f9d6d750d5cc2ee96c5ac30ab24d9e"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.Thm22Ops",
      "path": "OrderingError/Spec11/Threads/T4/Thm22Ops.lean",
      "physical_lines": 174,
      "mathematical_declarations": 37,
      "sha256": "48ab7a60647d38b068d85e1dda428a25ebd0380a5d2c5df991e273b3f9e682e1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.VDuhamel",
      "path": "OrderingError/Spec11/Threads/T4/VDuhamel.lean",
      "physical_lines": 414,
      "mathematical_declarations": 35,
      "sha256": "735100c4e384c6d4de440dcca07d03e9fd513e888a4fe2d7c1d66dc11d86f781"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.XOne",
      "path": "OrderingError/Spec11/Threads/T4/XOne.lean",
      "physical_lines": 153,
      "mathematical_declarations": 62,
      "sha256": "19e0370983e73771886e9f3523082c05cfeb9fa253690212eb09338617fe4588"
    },
    {
      "module": "OrderingError.Spec11.Threads.T4.XOneOps",
      "path": "OrderingError/Spec11/Threads/T4/XOneOps.lean",
      "physical_lines": 288,
      "mathematical_declarations": 25,
      "sha256": "51f8d72e483e3812f270378101d497fb0a3b5b3fa97ad22a8539731737f13d93"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.ContinuousDeriv",
      "path": "OrderingError/Spec11/Threads/T5/ContinuousDeriv.lean",
      "physical_lines": 235,
      "mathematical_declarations": 5,
      "sha256": "12f687629b3c52a3b81838cd97e977bac04d67e33f8d2558b3379f7321d9df58"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.ContinuousGraph",
      "path": "OrderingError/Spec11/Threads/T5/ContinuousGraph.lean",
      "physical_lines": 432,
      "mathematical_declarations": 13,
      "sha256": "42db8dde7e1091e64cdf0b1ad05651dad538baed54311a6071970e64de25a1a6"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.DerivAbstract",
      "path": "OrderingError/Spec11/Threads/T5/DerivAbstract.lean",
      "physical_lines": 986,
      "mathematical_declarations": 140,
      "sha256": "4572cc187f731f674a4ea4571a97b45eba4a50859d9e77944e33c51d6f500c55"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.DiscreteBasics",
      "path": "OrderingError/Spec11/Threads/T5/DiscreteBasics.lean",
      "physical_lines": 230,
      "mathematical_declarations": 48,
      "sha256": "846e5e7541c279e04fb8c0d7953a42fda36f59a6cbf07403adbca8ef64d53719"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.DiscreteInst",
      "path": "OrderingError/Spec11/Threads/T5/DiscreteInst.lean",
      "physical_lines": 200,
      "mathematical_declarations": 34,
      "sha256": "f4f8e626135f31483463b7aa12e34c0b1fb8d91038af0330d070b89dfbc8237a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.DiscreteOp",
      "path": "OrderingError/Spec11/Threads/T5/DiscreteOp.lean",
      "physical_lines": 284,
      "mathematical_declarations": 69,
      "sha256": "e1159035af5385e794e776fd23b1443ab892f98f51fd8a26d1dc96a8afdd4d38"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.DiscreteTraj",
      "path": "OrderingError/Spec11/Threads/T5/DiscreteTraj.lean",
      "physical_lines": 153,
      "mathematical_declarations": 57,
      "sha256": "b1fdd23f0d0ca8a0873d98700a9a99fce4683241cf2c39d043bebc64f2c87a25"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.Duhamel",
      "path": "OrderingError/Spec11/Threads/T5/Duhamel.lean",
      "physical_lines": 104,
      "mathematical_declarations": 17,
      "sha256": "cae40451856c8f0f6c789b253d8cfc249ec4f1d131e5d11c71fb147c37005af9"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.GraphTools",
      "path": "OrderingError/Spec11/Threads/T5/GraphTools.lean",
      "physical_lines": 118,
      "mathematical_declarations": 6,
      "sha256": "95c181f27fcb7dbc7479ae39f6fe6d52f7104c5dab1f027890bf671129b859d0"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.Lemma417Continuous",
      "path": "OrderingError/Spec11/Threads/T5/Lemma417Continuous.lean",
      "physical_lines": 322,
      "mathematical_declarations": 1,
      "sha256": "c0d68a066ae02635fd1e2b541341065dd243158066a40477622905f4b1a5c82b"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.Lemma417Discrete",
      "path": "OrderingError/Spec11/Threads/T5/Lemma417Discrete.lean",
      "physical_lines": 313,
      "mathematical_declarations": 15,
      "sha256": "eea38c80f83fd72be7b88bb1905d022a8f1bc0e737ebaf966ad0e485403922bf"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.Lemma418",
      "path": "OrderingError/Spec11/Threads/T5/Lemma418.lean",
      "physical_lines": 226,
      "mathematical_declarations": 5,
      "sha256": "d50ae8261dff871313b191b63484c536c3d7a5aa67b5c1b11eed4c2c4db19bfa"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.Lemma418Discrete",
      "path": "OrderingError/Spec11/Threads/T5/Lemma418Discrete.lean",
      "physical_lines": 195,
      "mathematical_declarations": 24,
      "sha256": "5c2b9af7aee384137931c182f071bd8a787bd528ed9dafd90e7ffa154a3d70d8"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.LimitTools",
      "path": "OrderingError/Spec11/Threads/T5/LimitTools.lean",
      "physical_lines": 199,
      "mathematical_declarations": 21,
      "sha256": "9bda2de71ddfd44ef716330c7479629818d00184e8bd0df52b24dea13a003b68"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.LinearFlow",
      "path": "OrderingError/Spec11/Threads/T5/LinearFlow.lean",
      "physical_lines": 148,
      "mathematical_declarations": 5,
      "sha256": "b3807e8a53a8c1622b269e83dab5d1f2bfda03552cf1e60b0d604c9910aebce1"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.ModulusAbstract",
      "path": "OrderingError/Spec11/Threads/T5/ModulusAbstract.lean",
      "physical_lines": 678,
      "mathematical_declarations": 86,
      "sha256": "9896d8935dd48ff045d91acd2e3d239d0e0430c47259e9b3d420e367b592c1b4"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.Section46",
      "path": "OrderingError/Spec11/Threads/T5/Section46.lean",
      "physical_lines": 604,
      "mathematical_declarations": 13,
      "sha256": "a67d2905d062da9ba4c7891963f233060540466763d70f87109951ca01bd5445"
    },
    {
      "module": "OrderingError.Spec11.Threads.T5.TimeTools",
      "path": "OrderingError/Spec11/Threads/T5/TimeTools.lean",
      "physical_lines": 646,
      "mathematical_declarations": 64,
      "sha256": "be732018fb613c04a6a7dad710a0c444306c493b9e4e4f3499ee27078e777c60"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Analytic",
      "path": "OrderingError/Spec11/Threads/T6/Analytic.lean",
      "physical_lines": 98,
      "mathematical_declarations": 9,
      "sha256": "3104bf9fe24040675a87d6554c3da96fc941e2a3a43f3b4f323b9cca4d5ffbdb"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Basic",
      "path": "OrderingError/Spec11/Threads/T6/Basic.lean",
      "physical_lines": 82,
      "mathematical_declarations": 15,
      "sha256": "4c7be5305f51f40921abf3a0bb6eb288f4646470ce498d3d4587b0762a1de69a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Calibration",
      "path": "OrderingError/Spec11/Threads/T6/Calibration.lean",
      "physical_lines": 118,
      "mathematical_declarations": 17,
      "sha256": "ae61abd2a10b690cf569afcfca7c644d27f0b08c405543d84f0f513677162c71"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Coefficients",
      "path": "OrderingError/Spec11/Threads/T6/Coefficients.lean",
      "physical_lines": 76,
      "mathematical_declarations": 15,
      "sha256": "901814e4d0e15bebaeed064efc15ea600b51453e630ebdef59e2615172756584"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Construction",
      "path": "OrderingError/Spec11/Threads/T6/Construction.lean",
      "physical_lines": 98,
      "mathematical_declarations": 11,
      "sha256": "4f75a30ae1fa5f1d0acf04850f1528280cfbe01ff40e52ab3de0281ea86e6a41"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Estimates",
      "path": "OrderingError/Spec11/Threads/T6/Estimates.lean",
      "physical_lines": 93,
      "mathematical_declarations": 5,
      "sha256": "5885336e5623a1e401a9b2286ece32bb462192beecb70d819d2d0370baecb3b9"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Kernel",
      "path": "OrderingError/Spec11/Threads/T6/Kernel.lean",
      "physical_lines": 104,
      "mathematical_declarations": 11,
      "sha256": "dbcb8c8af5717407bee14e9fc52188950de70dfec197fa1f6c6e9c0c25dc6e9d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.KernelContinuity",
      "path": "OrderingError/Spec11/Threads/T6/KernelContinuity.lean",
      "physical_lines": 107,
      "mathematical_declarations": 8,
      "sha256": "08e1a7112021cdaf0446a335423168753d7ace5af50987713dc4b110e13705e8"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.LinearTwo",
      "path": "OrderingError/Spec11/Threads/T6/LinearTwo.lean",
      "physical_lines": 124,
      "mathematical_declarations": 25,
      "sha256": "105abdcc2aa9761bebf0c9ea988b42e2c708e5efba8f1d13b935cf6ba6c0192c"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Main",
      "path": "OrderingError/Spec11/Threads/T6/Main.lean",
      "physical_lines": 67,
      "mathematical_declarations": 3,
      "sha256": "fcf89ccab5aec0c7845c3d10f211cbf49ba2e5791e7d002389b10b0be6eda531"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.ProductSource",
      "path": "OrderingError/Spec11/Threads/T6/ProductSource.lean",
      "physical_lines": 102,
      "mathematical_declarations": 15,
      "sha256": "a0a26c249823da9bbeed36c1bbd3f952384a1da75ab86e0bafabbbc4a5072c1d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.QuadraticTwo",
      "path": "OrderingError/Spec11/Threads/T6/QuadraticTwo.lean",
      "physical_lines": 166,
      "mathematical_declarations": 38,
      "sha256": "0baa921751f38a6e1a9f4c82cf3955e3279758a2653bb4f7b08c5125ac1ac4b6"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Semigroup",
      "path": "OrderingError/Spec11/Threads/T6/Semigroup.lean",
      "physical_lines": 92,
      "mathematical_declarations": 17,
      "sha256": "a9ee27f35080d81e5792ffe4f25d2edeb6d0f4d484e03fdd61bf247d119596c5"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.StrongDuhamel",
      "path": "OrderingError/Spec11/Threads/T6/StrongDuhamel.lean",
      "physical_lines": 104,
      "mathematical_declarations": 11,
      "sha256": "99bd69d7a4eb74a28199e1dc4bad259ad2f182bd1d290231fc3d21dfa26e2b59"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.StrongSpaces",
      "path": "OrderingError/Spec11/Threads/T6/StrongSpaces.lean",
      "physical_lines": 125,
      "mathematical_declarations": 41,
      "sha256": "af1568e710015cc76b953447c7f5186349fd07d458857054c66d618dd639b38a"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.TimeIntegration",
      "path": "OrderingError/Spec11/Threads/T6/TimeIntegration.lean",
      "physical_lines": 68,
      "mathematical_declarations": 3,
      "sha256": "b90fea0ca70a7bbe911a365df0be68e827e50beaf995433aef6cadac2429da0d"
    },
    {
      "module": "OrderingError.Spec11.Threads.T6.Trajectory",
      "path": "OrderingError/Spec11/Threads/T6/Trajectory.lean",
      "physical_lines": 140,
      "mathematical_declarations": 58,
      "sha256": "8306156745d3857e53e9f94aa1fea39ab8d9d5c1d6543d6045c6888b0b01687c"
    }
  ]
}


==> anc/Lean_KdV_error_theorems/lake-manifest.json <==
{
  "version": "1.3.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "dfa4f38190d07c37e315953e08b90fe2d95b3c24",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "d6b4c7be5be75ec4917c873ac50c756dc1436372",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "df72b022e558978a1c50264cfc4d7fec86fa8e04",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "4a174c490d8707121c4a9290800489f105d85e07",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "dce0ad79c486cb1fb504af04f953c3466b0c6db8",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "66e469188fe07963e5cf666c7d4433f45b8131c5",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "c24fe6078c630e89b489bffe59b3e20ac30d12c8",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.35.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "kdv_error_theorems",
  "lakeDir": ".lake",
  "fixedToolchain": false
}


==> anc/Lean_KdV_error_theorems/lakefile.toml <==
name = "kdv_error_theorems"
version = "1.0.0"
defaultTargets = ["KdVErrorTheorems"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "56a005855ea17e0b0958f73ec801ae140b0a1679"

[[lean_lib]]
name = "OrderingError"
roots = ["OrderingError.Spec11.Final.CoreStatements", "OrderingError.Spec11.NonTrivialModel.Main"]
globs = ["OrderingError.+"]

[[lean_lib]]
name = "KdVErrorTheorems"


==> anc/Lean_KdV_error_theorems/lean-toolchain <==
leanprover/lean4:v4.35.0

